A Computational Model of Teacher-Student Co-Adaptation

Effective teaching involves mutual adaptation: teachers adjust instruction based on student responses, while students actively seek information to resolve uncertainty. Yet many computational models of teaching treat instruction as a one-way process. This paper presents a Bayesian computational framework for studying teacher-student co-adaptation under partial observability in a stylized concept-learning task. Students are organized in heterogeneous groups that differ in which features of a target concept they can observe, and the teacher infers these constraints from limited feedback. We compare five interaction modes (active teaching, active learning, turn-based interaction, adaptive teaching and full co-adaptation) and three teacher-led controls across 100 independent matched simulation runs. Learner-initiated queries resolve information gaps left by the baseline teachers' stopping rules, while teacher-led continuation also achieves complete identification in the observed episodes. Bayesian belief tracking reduces the mean interaction steps required by full co-adaptation as teacher experience accumulates. At experience level 40, full co-adaptation requires fewer interaction steps on average than active learning, turn-based interaction and all three teacher-led controls, with complete observed coverage shared by these policies. Analyses by group and student type, together with sensitivity analyses, clarify the conditions and distributional limits of these results. The framework is interpretable and modular. Its findings provide a computational proof of concept for investigating interaction structure in heterogeneous groups, rather than direct evidence about classroom practice.

==> anc/CAEO_S1_Reproducibility.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "cell0000",
   "metadata": {},
   "source": [
    "# Supplementary Code S1: teacher–student co-adaptation\n",
    "\n",
    "**Single-file reproducibility notebook — 9 November 2026.**\n",
    "\n",
    "This notebook is the complete code supplement for *A Computational Model of Teacher–Student Co-Adaptation*. No ZIP, external Python files, manuscript sources or precomputed simulation files are required as submission attachments. Running the notebook creates a local `CAEO_S1_reproduction` directory, writes the included source modules, generates the synthetic worlds and reproduces the numerical summaries, seven numerical table fragments, four trajectory figures, the strategy-difference plot and graphical abstract.\n",
    "\n",
    "The simulation and statistical source modules are unchanged from the validated R2 implementation. The full run generates **220 worlds**: 100 primary and 30 for each of four additional sensitivity conditions. Each world evaluates eight policies on 41 target episodes and three groups of 30 students, with a 15-interaction-step budget. Master simulation seed: **20261103**. Analysis seed: **20461103**, with **30,000 whole-run bootstrap resamples**. Reported experience levels are 0, 20 and 40.\n",
    "\n",
    "**Usage:** open this file in Jupyter with a Python 3.12 kernel, install the dependencies below if needed, then run the cells in order. The full simulation is the computationally expensive step and uses four worker processes. Progress is printed every ten completed worlds. Existing completed worlds are reused, so an interrupted run can resume. Generated simulation outputs are intentionally **not embedded** in this minimal submission; they are created by execution.\n",
    "\n",
    "The article, Supplementary Methods S2, title page and response letter are separate submission documents. Static theory/configuration tables remain in the article. No human participant data are involved.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cell0001",
   "metadata": {},
   "source": [
    "## 1. Environment and local workspace\n",
    "\n",
    "The validated environment uses Python 3.12.14 and these package versions. Install in your Python environment, if needed:\n",
    "\n",
    "```python\n",
    "%pip install numpy==2.3.5 scipy==1.17.0 pandas==2.2.3 matplotlib==3.10.8 reportlab==4.4.9 PyMuPDF==1.26.6\n",
    "```\n",
    "\n",
    "Installation is not performed automatically. All subsequent files are created only under the dedicated local reproduction directory.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "cell0002",
   "metadata": {},
   "source": [
    "from pathlib import Path\n",
    "import sys, json, hashlib, base64, subprocess\n",
    "import importlib.metadata\n",
    "\n",
    "ROOT = Path.cwd() / 'CAEO_S1_reproduction'\n",
    "for folder in ['code', 'results', 'reference', 'manuscript']:\n",
    "    (ROOT / folder).mkdir(parents=True, exist_ok=True)\n",
    "REQUIREMENTS = 'numpy==2.3.5\\nscipy==1.17.0\\npandas==2.2.3\\nmatplotlib==3.10.8\\nreportlab==4.4.9\\nPyMuPDF==1.26.6\\n'\n",
    "(ROOT / 'requirements_verified.txt').write_text(REQUIREMENTS)\n",
    "print('Local workspace:', ROOT)\n",
    "print('Python:', sys.version.split()[0])\n",
    "missing = []\n",
    "for requirement in REQUIREMENTS.splitlines():\n",
    "    package, expected = requirement.split('==')\n",
    "    try:\n",
    "        actual = importlib.metadata.version(package)\n",
    "        print(f'{package}: {actual} (validated: {expected})')\n",
    "    except importlib.metadata.PackageNotFoundError:\n",
    "        missing.append(package)\n",
    "if missing:\n",
    "    raise RuntimeError('Install the dependencies listed above before continuing: ' + ', '.join(missing))\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "cell0003",
   "metadata": {},
   "source": [
    "## 2. Source modules\n",
    "\n",
    "These cells write readable Python source files into the local workspace. They do not execute the full experiment. The policies, generator, analysis and plotting code are supplied explicitly so reviewers can inspect their implementation.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cell0004",
   "metadata": {},
   "source": [
    "### Teacher and learner actors\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "cell0005",
   "metadata": {},
   "source": [
    "%%writefile CAEO_S1_reproduction/code/corrected_actors.py\n",
    "\"\"\"Minimal R2 actors, derived from the submitted notebook.\n",
    "The legacy parameter non_observed_features is a visibility mask: 1=observable,\n",
    "0=unobservable. Experiment/controller logic lives exclusively in experiment.py.\n",
    "\"\"\"\n",
    "import numpy as np\n",
    "\n",
    "def entropy(d):\n",
    "    return np.sum(-d*np.log(d+1e-10))\n",
    "\n",
    "class OptTeacher():\n",
    "\n",
    "    def __init__(self, target, D):\n",
    "        # Args:\n",
    "        # - target (type: int) - target concept.\n",
    "        # - D (shape: [num_concepts,num_features]) dataset.\n",
    "        self.D = D\n",
    "        self.Nc, self.Nf = D.shape\n",
    "        self.target = target\n",
    "        self.h = D[target,:] # features for the target concept.\n",
    "        self.fs = [] # stores features that were already suggested.\n",
    "        self.query_features = []\n",
    "\n",
    "        self.p = np.ones(self.Nc) / self.Nc # uniform probability distribution over all concepts.\n",
    "\n",
    "        self.updated_p = None\n",
    "\n",
    "    def select2teach(self, non_observed_features=None, estimated_features_observability=None):\n",
    "        # If `estimated_features_observability` then the info gains are weighted given\n",
    "        # the probabilities in `estimated_features_observability`.\n",
    "\n",
    "        if len(np.where(self.p == 1)[0]) == 1:\n",
    "            return -1, [] # if self.p is a one-hot vector -> stop.\n",
    "\n",
    "        # Compute matrix containing the differences between each of the features\n",
    "        # of the target concept and all other concepts.\n",
    "        diff_matrix = np.copy(self.D)\n",
    "        for ff in np.arange(self.Nf):\n",
    "            diff_matrix[:,ff] = (self.D[:,ff] == self.h[ff])\n",
    "\n",
    "            # Mask out concepts that already have zero probability under self.p.\n",
    "            diff_matrix[:,ff] = diff_matrix[:,ff] * self.p\n",
    "\n",
    "        # Calculate updated `p` vectors for each of the features.\n",
    "        # Each column of `updated_ps` has the updated self.p distribution\n",
    "        # if the teacher were to suggest the student to ask for the column's feature.\n",
    "        updated_ps = diff_matrix / np.sum(diff_matrix,axis=0)\n",
    "\n",
    "        # Calculate the information gain for each of the new `p` vectors\n",
    "        # (for each column of matrix `updated_ps`).\n",
    "        updated_ps_entropy = np.sum(-updated_ps * np.log(updated_ps + 1e-10), axis=0)\n",
    "        info_gains = entropy(self.p) - updated_ps_entropy\n",
    "\n",
    "        # R2 CORRECTION: stop when no eligible feature can remove a candidate.\n",
    "        # R2 uses this guard; historical submitted-policy results are preserved separately.\n",
    "        eligible = np.ones(self.Nf, dtype=bool)\n",
    "        if non_observed_features:\n",
    "            eligible[np.asarray(non_observed_features, dtype=int)] = False\n",
    "        active = self.p > 0\n",
    "        can_remove = np.any((self.D != self.h) & active[:, None], axis=0)\n",
    "        if not np.any(eligible & can_remove):\n",
    "            return -1, []\n",
    "\n",
    "        # Mask out features the teacher already knows that are non-observed by the student (over the given interaction).\n",
    "        if non_observed_features:\n",
    "            for non_obs_f in non_observed_features:\n",
    "                info_gains[non_obs_f] = -np.inf\n",
    "\n",
    "        # If `estimated_features_observability` then calculate the *expected* information gain for each feature.\n",
    "        if np.all(estimated_features_observability):\n",
    "            info_gains = info_gains * estimated_features_observability\n",
    "\n",
    "        # Pick feature that has the highest (expected) information gain.\n",
    "        optimal_feature = np.argmax(info_gains)\n",
    "        self.fs.append(optimal_feature)\n",
    "\n",
    "        # Store updated distribution.\n",
    "        self.updated_p = updated_ps[:,optimal_feature]\n",
    "\n",
    "        return optimal_feature, self.h[optimal_feature]\n",
    "\n",
    "    def answerstudent(self, nf):\n",
    "        self.query_features.append(int(nf))\n",
    "\n",
    "        # Integrate feedback given student's question.\n",
    "        fval = self.h[nf]\n",
    "        self.p[np.where(self.D[:,nf] != fval)[0]] = 0 # Zero-out concepts that are not compatible with feature `nf` having value `fval`.\n",
    "        self.p = self.p / np.sum(self.p) # Re-normalize.\n",
    "\n",
    "        return fval\n",
    "\n",
    "    def update_p(self):\n",
    "        # Update self.p to be the new distribution according to the optimal feature chosen.\n",
    "        self.p = np.copy(self.updated_p)\n",
    "\n",
    "class ActLearner():\n",
    "\n",
    "    def __init__(self, D, non_observed_features):\n",
    "        # Args:\n",
    "        # - D (shape: [num_concepts,num_features]) dataset.\n",
    "        # - non_observed_features (shape: [num_features]) - 1 indicates the learner sees the feature, otherwise (value 0) it does not see the feature.\n",
    "        self.Nc, self.Nf = D.shape\n",
    "        self.non_observed_features = non_observed_features\n",
    "        self.D = D @ np.diag(non_observed_features) # Create masked dataset according to the features the learned does not see (parametrized by `non_observed_features`).\n",
    "        self.h = -np.ones(self.Nf) # features for target concept that the learner already knows (-1 = unknown).\n",
    "        self.asked_fs = [] # list to store asked features.\n",
    "        self.received_fs = [] # list to store features the teacher told the learner.\n",
    "\n",
    "        # Probability distribution over concepts.\n",
    "        self.p = np.ones((self.Nc)) / self.Nc\n",
    "\n",
    "    def select2ask(self):\n",
    "\n",
    "        # Calculate expected information gain for each of the features.\n",
    "        info_gains = np.zeros(self.Nf)\n",
    "        for ff in np.arange(self.Nf):\n",
    "\n",
    "            if ff in self.asked_fs:\n",
    "                continue # Skip feature that was already asked (info gain = 0).\n",
    "\n",
    "            # If ff = True.\n",
    "            masked_D_ff = self.D[:,ff] * self.p # Mask concepts that are not possible anymore.\n",
    "            prob_t = np.sum((masked_D_ff > 0)) / np.sum((self.p > 0)) # probability of ff = True.\n",
    "            if prob_t > 0:\n",
    "                p_new_t = (masked_D_ff > 0)\n",
    "                p_new_t = p_new_t / np.sum(p_new_t)\n",
    "            else:\n",
    "                p_new_t = np.zeros_like(masked_D_ff) # this does not really matter because prob_t=0.\n",
    "\n",
    "            # If ff = False.\n",
    "            prob_f = 1 - prob_t\n",
    "            if prob_f > 0:\n",
    "                p_new_f = (self.D[:,ff] == 0)\n",
    "                p_new_f = p_new_f * self.p # Mask out concepts that are not possible anymore.\n",
    "                p_new_f = p_new_f / np.sum(p_new_f)\n",
    "            else:\n",
    "                p_new_f = np.zeros_like(masked_D_ff) # this does not really matter because prob_f=0.\n",
    "\n",
    "            info_gains[ff] = entropy(self.p) - (prob_t*entropy(p_new_t) + prob_f*entropy(p_new_f))\n",
    "\n",
    "        # Pick feature that leads to the maximum information gain.\n",
    "        nf = np.argmax(info_gains)\n",
    "        self.asked_fs.append(nf)\n",
    "\n",
    "        return nf\n",
    "\n",
    "    def integratefeedback(self, nf, fval):\n",
    "\n",
    "        # The learner cannot understand these features.\n",
    "        if self.non_observed_features[nf] == 0:\n",
    "            return np.max(self.p) # Quit (return most-likely concept).\n",
    "\n",
    "        # Store feature that is now known.\n",
    "        self.h[nf] = fval\n",
    "        self.received_fs.append(nf)\n",
    "\n",
    "        # Update vector of probabilities over concepts.\n",
    "        self.p[np.where(self.D[:,nf] != fval)[0]] = 0 # Zero-out concepts that are not compatible with feature `nf` having value `fval`.\n",
    "        self.p = self.p / np.sum(self.p) # Re-normalize.\n",
    "\n",
    "        return np.max(self.p)\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "cell0006",
   "metadata": {},
   "source": [
    "### World generator and eight-policy simulation\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "cell0007",
   "metadata": {},
   "source": [
    "%%writefile CAEO_S1_reproduction/code/experiment.py\n",
    "\"\"\"R2 corrected, matched-world simulation. Historical submission is preserved separately.\"\"\"\n",
    "from pathlib import Path\n",
    "import json, hashlib, importlib.util, time\n",
    "import numpy as np\n",
    "from concurrent.futures import ProcessPoolExecutor, as_completed\n",
    "\n",
    "BASE=Path(__file__).resolve().parents[1]\n",
    "MODES=('active_learning','active_teaching','turn_based','adaptive_teaching','full_coadaptation','active_budget','adaptive_budget','exhaustive')\n",
    "LABELS=('Active learning','Active teaching','Turn-based','Adaptive teaching','Full co-adaptation','Active teaching, budget','Adaptive teaching, budget','Exhaustive teaching')\n",
    "PF=np.array([.2,.3,.4,.5,.6,.7,.1,.4,.4,.9,.8,.7,.5,.6,.2])\n",
    "PRIMARY_P=np.array([[.9,.05,.05],[.05,.9,.05],[.05,.05,.9]])\n",
    "BUDGET=15;EPISODES=41;STUDENTS=30;MASTER_SEED=20261103\n",
    "spec=importlib.util.spec_from_file_location('actors',BASE/'code/corrected_actors.py')\n",
    "actors=importlib.util.module_from_spec(spec);spec.loader.exec_module(actors)\n",
    "\n",
    "def world(run_id,condition_id=0,disabled_count=5,probabilities=PRIMARY_P):\n",
    "    rng=np.random.default_rng(np.random.SeedSequence([MASTER_SEED,condition_id,run_id,0]))\n",
    "    disabled=np.array([rng.choice(15,size=disabled_count,replace=False) for _ in range(3)])\n",
    "    raw=np.unique(rng.random((500,15))<PF,axis=0)\n",
    "    raw_count=len(raw);dataset=raw\n",
    "    for mask in disabled:\n",
    "        _,idx=np.unique(np.delete(dataset,mask,axis=1),axis=0,return_index=True)\n",
    "        dataset=dataset[idx]\n",
    "    types=np.array([rng.choice(3,size=STUDENTS,p=p) for p in probabilities])\n",
    "    targets=rng.integers(len(dataset),size=EPISODES)\n",
    "    return dataset,disabled,types,targets,raw_count\n",
    "\n",
    "def episode(dataset,disabled,types,target,theta,mode,group=0,budget=BUDGET):\n",
    "    \"\"\"One cost unit is one feature/value broadcast. Switching initiative has no cost.\"\"\"\n",
    "    teacher=actors.OptTeacher(int(target),dataset)\n",
    "    students=[]\n",
    "    for t in types:\n",
    "        mask=np.ones(15);mask[disabled[t]]=0\n",
    "        students.append(actors.ActLearner(dataset,mask))\n",
    "    learned=np.array([np.max(st.p)>=.99 for st in students])\n",
    "    history=[];broadcasts=[];observed=[];unobserved=[];excluded=[]\n",
    "    teacher_initiative=mode!='active_learning';teacher_finished=False\n",
    "    extended=mode in ('active_budget','adaptive_budget');exhaustive=mode=='exhaustive'\n",
    "    adaptive=mode in ('adaptive_teaching','full_coadaptation','adaptive_budget')\n",
    "    mixed=mode in ('turn_based','full_coadaptation')\n",
    "    if learned.all():return np.ones((len(types),budget),dtype=bool),0,observed,unobserved,broadcasts\n",
    "    while len(history)<budget:\n",
    "        query=not teacher_initiative\n",
    "        if teacher_initiative:\n",
    "            respondent=np.random.choice(students)\n",
    "            if exhaustive or teacher_finished:\n",
    "                remaining=[f for f in range(15) if f not in [x[1] for x in broadcasts]]\n",
    "                nf=remaining[0] if remaining else -1\n",
    "                fval=dataset[target,nf] if nf>=0 else None\n",
    "                if nf>=0:\n",
    "                    teacher.updated_p=teacher.p.copy()\n",
    "                    teacher.updated_p[dataset[:,nf]!=fval]=0\n",
    "                    teacher.updated_p/=teacher.updated_p.sum()\n",
    "            else:\n",
    "                nf,fval=teacher.select2teach(non_observed_features=excluded,\n",
    "                        estimated_features_observability=theta if adaptive else None)\n",
    "            if nf<0:\n",
    "                teacher_finished=True\n",
    "                if extended:\n",
    "                    # Uniform continuation rule based only on the known feature list/history.\n",
    "                    remaining=[f for f in range(15) if f not in [x[1] for x in broadcasts]]\n",
    "                    if not remaining:break\n",
    "                    nf=remaining[0];fval=dataset[target,nf]\n",
    "                    teacher.updated_p=teacher.p.copy();teacher.updated_p[dataset[:,nf]!=fval]=0;teacher.updated_p/=teacher.updated_p.sum()\n",
    "                elif mixed:\n",
    "                    teacher_initiative=False;query=True\n",
    "                else:break\n",
    "        if query:\n",
    "            unresolved=np.flatnonzero(~learned)\n",
    "            student=students[int(np.random.choice(unresolved))]\n",
    "            nf=int(student.select2ask());fval=teacher.answerstudent(nf)\n",
    "            kind=1\n",
    "        else:kind=0\n",
    "        for st in students:st.integratefeedback(nf,fval)\n",
    "        broadcasts.append((kind,int(nf)))\n",
    "        if not query:\n",
    "            if respondent.non_observed_features[nf]==0:\n",
    "                unobserved.append(int(nf));excluded.append(int(nf))\n",
    "                if mixed:teacher_initiative=False\n",
    "            else:\n",
    "                observed.append(int(nf));teacher.update_p()\n",
    "        else:\n",
    "            # A non-adaptive/mixed learner query is followed by teacher initiative unless exhausted.\n",
    "            teacher_initiative=not teacher_finished and mode!='active_learning'\n",
    "        learned=np.array([np.max(st.p)>=.99 for st in students])\n",
    "        history.append(learned)\n",
    "        if learned.all():break\n",
    "    if not history:history=[learned.copy()]\n",
    "    actual=len(broadcasts)\n",
    "    while len(history)<budget:history.append(history[-1].copy())\n",
    "    hist=np.array(history,dtype=bool).T\n",
    "    assert len(broadcasts)<=budget\n",
    "    assert np.all(np.diff(hist.astype(int),axis=1)>=0)\n",
    "    assert all(st.p[target]>0 and np.isclose(st.p.sum(),1) for st in students)\n",
    "    return hist,actual,observed,unobserved,broadcasts\n",
    "\n",
    "def execute_world(run_id,condition_id=0,disabled_count=5,probabilities=PRIMARY_P):\n",
    "    start=time.perf_counter()\n",
    "    dataset,disabled,types,targets,raw_count=world(run_id,condition_id,disabled_count,probabilities)\n",
    "    hist=np.zeros((len(MODES),EPISODES,3,STUDENTS,BUDGET),dtype=bool)\n",
    "    costs=np.zeros((len(MODES),EPISODES,3),dtype=np.int16)\n",
    "    feature_ids=np.full((len(MODES),EPISODES,3,BUDGET),-1,dtype=np.int16)\n",
    "    kinds=np.full_like(feature_ids,-1)\n",
    "    for mi,mode in enumerate(MODES):\n",
    "        policy_seed=int(np.random.SeedSequence([MASTER_SEED,condition_id,run_id,mi+1]).generate_state(1)[0])\n",
    "        np.random.seed(policy_seed)\n",
    "        alpha=np.ones((3,15));beta=np.ones((3,15))\n",
    "        for e,target in enumerate(targets):\n",
    "            for g in range(3):\n",
    "                theta=np.random.beta(alpha[g],beta[g])\n",
    "                h,n,obs,unobs,events=episode(dataset,disabled,types[g],int(target),theta,mode,g)\n",
    "                hist[mi,e,g]=h;costs[mi,e,g]=n\n",
    "                if events:\n",
    "                    kinds[mi,e,g,:n]=[v[0] for v in events];feature_ids[mi,e,g,:n]=[v[1] for v in events]\n",
    "                for f in obs:alpha[g,f]+=1\n",
    "                for f in unobs:beta[g,f]+=1\n",
    "    # Cover-all controls are sufficient under the implemented filtering assumption.\n",
    "    for name in ['active_budget','adaptive_budget','exhaustive']:\n",
    "        assert hist[MODES.index(name),:,:,:,-1].all(),(condition_id,run_id,name)\n",
    "    out=dict(learned_by_student=hist,percentage_of_done_students=hist.mean(axis=3),broadcasts=costs,feature_ids=feature_ids,initiator=kinds,student_type_ids=types,target_indices=targets,disabled_features=disabled,dataset=dataset,raw_unique_concepts=np.array(raw_count),retained_concept_count=np.array(len(dataset)),condition_id=np.array(condition_id),run_id=np.array(run_id))\n",
    "    path=BASE/'results'/f'world_c{condition_id}_{run_id:03d}.npz'\n",
    "    np.savez_compressed(path,**out)\n",
    "    return condition_id,run_id,time.perf_counter()-start\n",
    "\n",
    "def tests():\n",
    "    # A teacher that has no useful eligible action must yield to a learner without burning a broadcast slot.\n",
    "    D=np.array([[0,0],[0,1]],dtype=bool)\n",
    "    teacher=actors.OptTeacher(0,D)\n",
    "    assert teacher.select2teach(non_observed_features=[1])[0]==-1\n",
    "    assert actors.OptTeacher(0,D).select2teach()[0]==1\n",
    "    # Exhaustive coverage succeeds for several generated worlds, every sampled target and every group.\n",
    "    for seed in range(3):\n",
    "        d,blind,t,targets,_=world(seed)\n",
    "        for target in targets[:4]:\n",
    "            for g in range(3):\n",
    "                h,n,_,_,events=episode(d,blind,t[g],int(target),np.ones(15),'exhaustive',g)\n",
    "                assert h[:,-1].all() and n<=15 and len(set(f for _,f in events))==n\n",
    "    print('Actor guard and exhaustive-coverage property checks passed.',flush=True)\n",
    "\n",
    "if __name__=='__main__':\n",
    "    tests()\n",
    "    config=dict(master_seed=MASTER_SEED,primary_worlds=100,sensitivity_worlds_per_condition=30,episodes=EPISODES,budget=BUDGET,modes=MODES,labels=LABELS,primary_probabilities=PRIMARY_P.tolist(),paired_worlds=True,description='R2 corrected actors; zero-cost initiative transitions; one unit per feature/value broadcast. Primary baseline worlds 0..29 reused for high-homogeneity/severity-5 sensitivity.')\n",
    "    (BASE/'results/experiment_config.json').write_text(json.dumps(config,indent=2))\n",
    "    jobs=[(i,0,5,PRIMARY_P) for i in range(100)]\n",
    "    jobs += [(i,1,3,PRIMARY_P) for i in range(30)]\n",
    "    jobs += [(i,2,7,PRIMARY_P) for i in range(30)]\n",
    "    jobs += [(i,3,5,np.array([[.6,.2,.2],[.2,.6,.2],[.2,.2,.6]])) for i in range(30)]\n",
    "    jobs += [(i,4,5,np.array([[.34,.33,.33]]*3)) for i in range(30)]\n",
    "    jobs=[j for j in jobs if not (BASE/'results'/f'world_c{j[1]}_{j[0]:03d}.npz').exists()]\n",
    "    print('Worlds to run:',len(jobs),flush=True);start=time.perf_counter()\n",
    "    with ProcessPoolExecutor(max_workers=4) as pool:\n",
    "        futures=[pool.submit(execute_world,*j) for j in jobs]\n",
    "        for k,f in enumerate(as_completed(futures),1):\n",
    "            c,r,sec=f.result()\n",
    "            if k%10==0:print(k,'/',len(jobs),'last condition',c,'run',r,'elapsed',round(time.perf_counter()-start,1),flush=True)\n",
    "    print('All corrected matched-world experiments complete.',flush=True)\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "cell0008",
   "metadata": {},
   "source": [
    "### Statistical summaries, uncertainty and direct contrasts\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "cell0009",
   "metadata": {},
   "source": [
    "%%writefile CAEO_S1_reproduction/code/analyse.py\n",
    "from pathlib import Path\n",
    "import json,re\n",
    "import numpy as np,pandas as pd\n",
    "from scipy.stats import beta\n",
    "import matplotlib\n",
    "matplotlib.use('Agg')\n",
    "import matplotlib.pyplot as plt\n",
    "from experiment import MODES,LABELS\n",
    "BASE=Path(__file__).resolve().parents[1];OUT=BASE/'results';FIG=BASE/'manuscript';FIG.mkdir(exist_ok=True)\n",
    "B=30000;rng=np.random.default_rng(20461103)\n",
    "def load(c,n):\n",
    "    worlds=[dict(np.load(OUT/f'world_c{c}_{i:03d}.npz')) for i in range(n)]\n",
    "    return {k:np.array([w[k] for w in worlds]) for k in worlds[0] if k!='dataset'}\n",
    "def weights(n):return rng.multinomial(n,np.full(n,1/n),size=B)/n\n",
    "def mean_ci(v,w=None):\n",
    "    if w is None:w=weights(len(v))\n",
    "    q=np.quantile(w@v,[.025,.975],axis=0)\n",
    "    return q\n",
    "\n",
    "def cp_envelope(done,alpha=.05,comparisons=1):\n",
    "    n,g=done.shape;k=done.sum(0);tail=alpha/(2*g*comparisons)\n",
    "    lo=np.where(k>0,beta.ppf(tail,np.maximum(k,1),n-k+1),0)\n",
    "    hi=np.where(k<n,beta.ppf(1-tail,k+1,np.maximum(n-k,1)),1)\n",
    "    return float(lo.mean()),float(hi.mean())\n",
    "\n",
    "def summarize(d,condition):\n",
    "    rows=[];n=d['percentage_of_done_students'].shape[0]\n",
    "    for mi,key in enumerate(MODES):\n",
    "        for e in [0,20,40]:\n",
    "            a=d['percentage_of_done_students'][:,mi,e];final=a[:,:,-1];done=final>=.999\n",
    "            t=np.where(a>=.999,np.arange(1,16),np.inf).min(-1);finite=t[np.isfinite(t)]\n",
    "            fc=mean_ci(final.mean(1));cc=cp_envelope(done);ac=mean_ci(a.mean((1,2)))\n",
    "            rows.append(dict(condition=condition,strategy=key,label=LABELS[mi],experience=e,runs=n,episodes=n*3,successes=int(done.sum()),final_mean=final.mean()*100,final_sd=final.std()*100,final_ci_lo=fc[0]*100,final_ci_hi=fc[1]*100,completion_rate=done.mean()*100,completion_ci_lo=cc[0]*100,completion_ci_hi=cc[1]*100,steps_mean=finite.mean() if len(finite) else np.nan,steps_sd=finite.std() if len(finite) else np.nan,mean_coverage=a.mean()*100,coverage_ci_lo=ac[0]*100,coverage_ci_hi=ac[1]*100))\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "D=load(0,100);df=summarize(D,'primary');df.to_csv(OUT/'primary_summary.csv',index=False)\n",
    "# Primary ratios pool students within the stated role; repeated positions stay together per run.\n",
    "sub=[];within=[]\n",
    "for mi,key in enumerate(MODES):\n",
    "    for e in [0,20,40]:\n",
    "        learned=D['learned_by_student'][:,mi,e,:,:,-1];types=D['student_type_ids'];dominant=types==np.arange(3)[None,:,None]\n",
    "        for role,mask in [('dominant',dominant),('minority',~dominant)]:\n",
    "            numer=(learned&mask).sum((1,2));denom=mask.sum((1,2));w=weights(100);bs=(w@numer)/(w@denom);lo,hi=np.quantile(bs,[.025,.975]);sub.append(dict(strategy=key,label=LABELS[mi],experience=e,role=role,students=int(denom.sum()),identified=int(numer.sum()),accuracy=numer.sum()/denom.sum()*100,ci_lo=lo*100,ci_hi=hi*100))\n",
    "        if e==40:\n",
    "            for g in range(3):\n",
    "                for t in range(3):\n",
    "                    mask=types[:,g]==t;numer=(learned[:,g]&mask).sum(1);denom=mask.sum(1);w=weights(100);valid=(w@denom)>0;bs=(w[valid]@numer)/(w[valid]@denom);lo,hi=np.quantile(bs,[.025,.975]);within.append(dict(strategy=key,label=LABELS[mi],group=g+1,type=t+1,students=int(denom.sum()),identified=int(numer.sum()),accuracy=numer.sum()/denom.sum()*100,ci_lo=lo*100,ci_hi=hi*100,valid_bootstrap_replicates=int(valid.sum())))\n",
    "sg=pd.DataFrame(sub);wg=pd.DataFrame(within);sg.to_csv(OUT/'subgroups.csv',index=False);wg.to_csv(OUT/'within_group_types.csv',index=False)\n",
    "comparisons=[];a=D['percentage_of_done_students'][:,MODES.index('full_coadaptation'),40]\n",
    "for other in MODES:\n",
    "    if other=='full_coadaptation':continue\n",
    "    b=D['percentage_of_done_students'][:,MODES.index(other),40];w=weights(100)\n",
    "    for metric,va,vb in [('final',a[:,:,-1].mean(1),b[:,:,-1].mean(1)),('coverage',a.mean((1,2)),b.mean((1,2)))]:\n",
    "        q=mean_ci(va-vb,w);comparisons.append(dict(comparator=other,label=LABELS[MODES.index(other)],metric=metric,difference_pp=(va-vb).mean()*100,ci_lo=q[0]*100,ci_hi=q[1]*100,method='paired run-cluster percentile bootstrap'))\n",
    "    da=a[:,:,-1]>=.999;db=b[:,:,-1]>=.999;la,ua=cp_envelope(da,comparisons=2);lb,ub=cp_envelope(db,comparisons=2)\n",
    "    comparisons.append(dict(comparator=other,label=LABELS[MODES.index(other)],metric='completion',difference_pp=(da-db.astype(int)).mean()*100,ci_lo=(la-ub)*100,ci_hi=(ua-lb)*100,method='conservative simultaneous group-stratum binomial bounds'))\n",
    "    # For comparators that completed every matched episode, the observed time contrast\n",
    "    # includes the complete episode set, avoiding success-selection differences.\n",
    "    if (a[:,:,-1]>=.999).all() and (b[:,:,-1]>=.999).all():\n",
    "        ta=np.where(a>=.999,np.arange(1,16),np.inf).min(-1).mean(1)\n",
    "        tb=np.where(b>=.999,np.arange(1,16),np.inf).min(-1).mean(1)\n",
    "        q=mean_ci(ta-tb,w)\n",
    "        comparisons.append(dict(comparator=other,label=LABELS[MODES.index(other)],metric='broadcasts',difference_pp=(ta-tb).mean(),ci_lo=q[0],ci_hi=q[1],method='paired run-cluster percentile bootstrap; all matched episodes completed'))\n",
    "cmp=pd.DataFrame(comparisons);cmp.to_csv(OUT/'contrasts.csv',index=False)\n",
    "# World counts, entropy and distribution diagnostics are logged directly from generated worlds.\n",
    "counts=[];sensitivity=[]\n",
    "for c,n,name in [(0,100,'Primary'),(0,30,'5 disabled / high homogeneity'),(1,30,'3 disabled'),(2,30,'7 disabled'),(3,30,'Medium homogeneity'),(4,30,'Uniform mixture')]:\n",
    "    x=D if n==100 else load(c,n)\n",
    "    nc=x['retained_concept_count'];counts.append(dict(condition=name,condition_id=c,runs=n,concept_mean=float(nc.mean()),concept_sd=float(nc.std()),concept_min=int(nc.min()),concept_max=int(nc.max()),initial_entropy_bits_mean=float(np.log2(nc).mean()),unique_candidate_mean=float(x['raw_unique_concepts'].mean())))\n",
    "    if n==30:\n",
    "        temp=summarize(x,name);sensitivity.extend(temp[temp.experience==40].to_dict('records'))\n",
    "pd.DataFrame(counts).to_csv(OUT/'concept_counts.csv',index=False);sens=pd.DataFrame(sensitivity);sens.to_csv(OUT/'sensitivity.csv',index=False)\n",
    "validation={'worlds_completed':len(list(OUT.glob('world_c*_*.npz'))),'primary_worlds':100,'primary_group_episodes_per_strategy_per_experience':300,'all_modes':list(MODES),'clock':'one unit per actual feature/value broadcast; initiative switches cost zero','shared_worlds_and_targets':True,'original_reconstruction_retained_separately':True}\n",
    "for key in ['active_learning','turn_based','full_coadaptation','active_budget','adaptive_budget','exhaustive']:\n",
    "    v=D['learned_by_student'][:,MODES.index(key),:,:,:,-1]\n",
    "    validation[key+'_primary_success_count_all_experiences']=int(v.all(axis=-1).sum())\n",
    "report={'validation':validation,'primary':df.to_dict('records'),'subgroups':sg.to_dict('records'),'contrasts':cmp.to_dict('records'),'concept_counts':counts,'sensitivity':sensitivity}\n",
    "def sanitize(value):\n",
    "    if isinstance(value,dict):return {k:sanitize(v) for k,v in value.items()}\n",
    "    if isinstance(value,list):return [sanitize(v) for v in value]\n",
    "    if isinstance(value,float) and not np.isfinite(value):return None\n",
    "    return value\n",
    "(OUT/'report.json').write_text(json.dumps(sanitize(report),indent=2,allow_nan=False))\n",
    "# Tables: five core modes stay in Table 5; budget controls get their own table.\n",
    "def write_table(path,caption,label,header,rows,spec):\n",
    "    tex=[r'\\begin{table}[!htbp]\\centering\\small',r'\\caption{'+caption+'}',r'\\label{'+label+'}',r'\\resizebox{\\linewidth}{!}{\\begin{tabular}{'+spec+r'}\\toprule',header+r' \\\\\\midrule']+rows+[r'\\bottomrule\\end{tabular}}\\end{table}']\n",
    "    path.write_text('\\n'.join(tex))\n",
    "for keys,filename,label,caption in [(MODES[:5],'r2_primary_table.tex','tab:results_summary','Corrected R2 results on 100 matched worlds. Identification and completion include all 300 group-episodes. Time to completion is conditional on success; successful/total counts are explicit. Mean coverage averages all 15 plotted steps, carrying terminal states forward.'),(MODES[5:],'r2_control_table.tex','tab:r2_controls','Teacher-led controls under the same budget of 15 interaction steps, on the same worlds and target sequences as Table~\\\\ref{tab:results_summary}. Budget variants continue after the original stopping condition using a fixed ordering of unannounced features. Exhaustive teaching always uses that ordering.')]:\n",
    "    rows=[]\n",
    "    for e in [0,20,40]:\n",
    "        for key in keys:\n",
    "            r=df[(df.strategy==key)&(df.experience==e)].iloc[0];rows.append(f'{e} & {r.label} & {r.final_mean:.2f} ({r.final_sd:.2f}) & {int(r.successes)}/{int(r.episodes)} & {r.steps_mean:.2f} ({r.steps_sd:.2f}) & {r.mean_coverage:.2f}'+r' \\\\')\n",
    "        rows.append(r'\\midrule')\n",
    "    write_table(FIG/filename,caption,label,r'Exp. & Mode & Final \\% (SD) & Completed/total & Interaction steps (SD) & Mean coverage \\%',rows,'clrrrr')\n",
    "rows=[]\n",
    "for key in MODES:\n",
    "    vals=[]\n",
    "    for role in ['dominant','minority']:\n",
    "        r=sg[(sg.strategy==key)&(sg.experience==40)&(sg.role==role)].iloc[0];vals.append(f'{r.accuracy:.2f} [{r.ci_lo:.2f}, {r.ci_hi:.2f}]')\n",
    "    rows.append(LABELS[MODES.index(key)]+' & '+' & '.join(vals)+r' \\\\')\n",
    "write_table(FIG/'r2_subgroup_table.tex','Final identification by dominant and minority type at experience 40. Students are weighted equally within a role; run resampling recomputes the identified/observed ratio. Empirical boundary intervals are not population guarantees.','tab:r2_subgroups',r'Mode & Dominant \\% [95\\% CI] & Minority \\% [95\\% CI]',rows,'lrr')\n",
    "# Full within-group/type data, including subgroup denominators, appear in Appendix B.\n",
    "tex=[r'\\section{Outcomes by type within each group}\\label{app:r2subgroups}',r'Rows use actual observed students at experience 40. Absent types contribute no students. Intervals resample matched worlds and recompute numerator and denominator; they are pointwise. A degenerate empirical interval at 100\\% does not establish population certainty.']\n",
    "for g in range(1,4):\n",
    "    rows=[]\n",
    "    for key in MODES:\n",
    "        for t in range(1,4):\n",
    "            r=wg[(wg.strategy==key)&(wg.group==g)&(wg.type==t)].iloc[0];rows.append(f'{r.label} & {t} & {int(r.students)} & {r.accuracy:.2f} [{r.ci_lo:.2f}, {r.ci_hi:.2f}]'+r' \\\\')\n",
    "    p=FIG/f'_group{g}.tex';write_table(p,f'Within-group type outcomes for Group {g}; Type {g} is dominant.',f'tab:r2_group{g}',r'Mode & Type & Students & Identified \\% [95\\% CI]',rows,'llrr');tex.append(p.read_text());p.unlink()\n",
    "(FIG/'r2_subgroup_appendix.tex').write_text('\\n'.join(tex))\n",
    "rows=[]\n",
    "for r in sensitivity:\n",
    "    rows.append(f\"{r['condition']} & {r['label']} & {r['final_mean']:.2f} & {r['successes']}/{r['episodes']} & {r['steps_mean']:.2f} & {r['mean_coverage']:.2f}\"+r' \\\\')\n",
    "# Compact main severity table; full sensitivity results remain machine-readable.\n",
    "sev=sens[sens.condition.isin(['3 disabled','5 disabled / high homogeneity','7 disabled'])]\n",
    "rows=[]\n",
    "for condition in ['3 disabled','5 disabled / high homogeneity','7 disabled']:\n",
    "    for key in MODES:\n",
    "        r=sev[(sev.condition==condition)&(sev.strategy==key)].iloc[0];short={'3 disabled':'3/15','5 disabled / high homogeneity':'5/15','7 disabled':'7/15'}[condition];rows.append(f'{short} & {r.label} & {r.final_mean:.2f} & {int(r.successes)}/90 & {r.steps_mean:.2f} & {r.mean_coverage:.2f}'+r' \\\\')\n",
    "write_table(FIG/'r2_severity_table.tex','Observability sensitivity on 30 matched worlds per condition, giving 90 group-episodes per strategy at experience 40. Conditional times exclude failures; completion counts and all-episode coverage remain separate. Concept-space changes are reported in Table~\\\\ref{tab:r2_counts}.','tab:robustness',r'Disabled & Mode & Final \\% & Completed/total & Interaction steps & Mean coverage \\%',rows,'clrrrr')\n",
    "rows=[f\"{r['condition']} & {r['runs']} & {r['concept_mean']:.2f} ({r['concept_sd']:.2f}) & {r['concept_min']}--{r['concept_max']} & {r['initial_entropy_bits_mean']:.2f}\"+r' \\\\' for r in counts]\n",
    "write_table(FIG/'r2_count_table.tex','Actual retained concepts and initial uncertainty in the corrected experiments. Five-disabled/high-homogeneity sensitivity uses the first 30 primary worlds. Conditions with different observability need not have equal task difficulty.','tab:r2_counts',r'Condition & Worlds & Concepts: mean (SD) & Range & Mean $\\log_2 N_c$',rows,'lrrrr')\n",
    "# Plotting uses the same whole-world resampling hierarchy as the numerical analysis.\n",
    "plt.rcParams.update({'font.family':'DejaVu Sans','font.size':14,'axes.spines.top':False,'axes.spines.right':False,'pdf.fonttype':42})\n",
    "colors=['#009E73','#0072B2','#D55E00','#56B4E9','#CC79A7','#777777','#E69F00','#000000']\n",
    "fig,axes=plt.subplots(1,3,figsize=(9,3.8),sharey=True)\n",
    "for ax,e in zip(axes,[0,20,40]):\n",
    "    for mi in range(5):\n",
    "        a=D['percentage_of_done_students'][:,mi,e].mean(1);q=mean_ci(a);ax.plot(range(1,16),a.mean(0)*100,color=colors[mi],label=LABELS[mi]);ax.fill_between(range(1,16),q[0]*100,q[1]*100,color=colors[mi],alpha=.13)\n",
    "    ax.set(title=f'Prior episodes: {e}',xlabel='Interaction steps',xticks=[1,5,10,15],ylim=(0,103));ax.grid(alpha=.15)\n",
    "axes[0].set_ylabel('Students identified (%)');fig.legend(*axes[0].get_legend_handles_labels(),loc='lower center',ncol=3,frameon=False);fig.tight_layout(rect=(0,.23,1,1));fig.savefig(FIG/'plot_2.pdf');plt.close(fig)\n",
    "fig,axes=plt.subplots(1,3,figsize=(10,5))\n",
    "for ax,metric,title in zip(axes,['final','completion','coverage'],['Final\\nidentification','Universal\\ncompletion','Mean trajectory\\ncoverage']):\n",
    "    temp=cmp[cmp.metric==metric].reset_index(drop=True)\n",
    "    for j,r in temp.iterrows():\n",
    "        ax.errorbar(r.difference_pp,j,xerr=[[max(0,r.difference_pp-r.ci_lo)],[max(0,r.ci_hi-r.difference_pp)]],fmt='o',color='#6B327C',capsize=3)\n",
    "    ax.axvline(0,color='gray',ls='--',lw=1);ax.set_yticks(range(len(temp)),temp.label.str.replace(' teaching, budget', ', budget', regex=False) if metric=='final' else ['']*len(temp));ax.set(title=title,xlabel='Difference (pp)',ylim=(-.5,len(temp)-.5));ax.invert_yaxis()\n",
    "fig.suptitle('Full co-adaptation minus comparator, experience 40',fontsize=15);fig.tight_layout(rect=(0,0,1,.91));fig.savefig(FIG/'r2_strategy_differences.pdf');plt.close(fig)\n",
    "fig,axes=plt.subplots(1,2,figsize=(9,3.8))\n",
    "for mi in [0,2,4,5,6,7]:\n",
    "    a=D['percentage_of_done_students'][:,mi,40];axes[0].plot(range(1,16),a.mean((0,1))*100,label=LABELS[mi],color=colors[mi]);axes[1].plot(range(1,16),(a>=.999).mean((0,1))*100,color=colors[mi])\n",
    "for ax,title in zip(axes,['Mean identification','Episodes completed']):ax.set(title=title,xlabel='Interaction steps',ylim=(0,103),xticks=[1,5,10,15]);ax.grid(alpha=.15)\n",
    "fig.legend(*axes[0].get_legend_handles_labels(),loc='lower center',ncol=3,frameon=False);fig.tight_layout(rect=(0,.23,1,1));fig.savefig(FIG/'r2_budget_controls.pdf');plt.close(fig)\n",
    "for category,cs,titles,filename in [('severity',[1,0,2],['3 disabled','5 disabled','7 disabled'],'robustness_blindspot_severity.pdf'),('homogeneity',[0,3,4],['90/5/5','60/20/20','34/33/33'],'robustness_group_homogeneity.pdf')]:\n",
    "    fig,axes=plt.subplots(1,3,figsize=(9,3.8),sharey=True)\n",
    "    for ax,c,title in zip(axes,cs,titles):\n",
    "        dd=load(c,30)\n",
    "        for mi in [0,1,2,3,4]:\n",
    "            a=dd['percentage_of_done_students'][:,mi,40].mean(1);q=mean_ci(a);ax.plot(range(1,16),a.mean(0)*100,label=LABELS[mi],color=colors[mi]);ax.fill_between(range(1,16),q[0]*100,q[1]*100,color=colors[mi],alpha=.13)\n",
    "        ax.set(title=title,xlabel='Interaction steps',xticks=[1,5,10,15],ylim=(0,103));ax.grid(alpha=.15)\n",
    "    axes[0].set_ylabel('Students identified (%)');fig.legend(*axes[0].get_legend_handles_labels(),loc='lower center',ncol=3,frameon=False);fig.tight_layout(rect=(0,.23,1,1));fig.savefig(FIG/filename);plt.close(fig)\n",
    "print('All corrected experiments analysed. Primary experience 40:')\n",
    "print(df[df.experience==40].to_string(index=False));print(sg[sg.experience==40].to_string(index=False));print(cmp.to_string(index=False))\n",
    "\n",
    "for p in FIG.glob('r2_*table.tex'):\n",
    "    p.write_text(re.sub(r'\\bnan\\b','--',p.read_text().replace('nan (nan)','--')))\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "cell0010",
   "metadata": {},
   "source": [
    "### Original-layout graphical abstract\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "cell0011",
   "metadata": {},
   "source": [
    "%%writefile CAEO_S1_reproduction/code/graphical_abstract.py\n",
    "from pathlib import Path\n",
    "import io,json\n",
    "import fitz\n",
    "import numpy as np\n",
    "import matplotlib\n",
    "matplotlib.use('Agg')\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "BASE=Path(__file__).resolve().parents[1]\n",
    "SOURCE=BASE/'reference/submitted_graphical_abstract.pdf'\n",
    "DEST=BASE/'manuscript/graphical_abstract.pdf'\n",
    "DATA=BASE/'results'\n",
    "WORK=BASE/'results/graphical_abstract_validation'\n",
    "WORK.mkdir(exist_ok=True)\n",
    "\n",
    "# Keep the original canvas, diagrams, arrows, colour coding and three-panel plot.\n",
    "# Replace only the outdated statements and the old simulation plot.\n",
    "doc=fitz.open(SOURCE);page=doc[0]\n",
    "text_lines=[]\n",
    "for block in page.get_text('dict')['blocks']:\n",
    "    if block['type']!=0:continue\n",
    "    for line in block['lines']:\n",
    "        spans=line['spans'];text=''.join(s['text'] for s in spans)\n",
    "        if text=='Teacher':continue\n",
    "        rect=fitz.Rect(line['bbox'])\n",
    "        text_lines.append((text,rect))\n",
    "        page.add_redact_annot(rect,fill=(1,1,1),cross_out=False)\n",
    "assert len(text_lines)==6\n",
    "page.apply_redactions(images=0,graphics=0,text=0)\n",
    "\n",
    "replacement=[\n",
    " '1. Teacher-led communication in a synthetic concept-learning task',\n",
    " '2. Co-adaptive interaction under partial observability:',\n",
    " 'teacher adaptation, learner queries and Bayesian belief updates',\n",
    " '3. Full co-adaptation combines adaptive teaching and active learning',\n",
    " 'At experience 40: 9.12 vs 10.07 interaction steps for full co-adaptation vs active learning.',\n",
    " 'Teacher-led controls also complete all episodes: queries are not necessary in this model.'\n",
    "]\n",
    "font=12.96\n",
    "for text,(_,rect) in zip(replacement,text_lines):\n",
    "    width=fitz.get_text_length(text,fontname='helv',fontsize=font)\n",
    "    assert width<page.rect.width-30\n",
    "    # The original spans use Helvetica; retain their baseline and page centring.\n",
    "    page.insert_text(((page.rect.width-width)/2,rect.y0+font*1.075),text,\n",
    "                     fontsize=font,fontname='helv',color=(0,0,0))\n",
    "\n",
    "worlds=[]\n",
    "for i in range(100):\n",
    "    with np.load(DATA/f'world_c0_{i:03d}.npz') as data:\n",
    "        worlds.append(data['percentage_of_done_students'])\n",
    "worlds=np.stack(worlds)\n",
    "assert worlds.shape==(100,8,41,3,15)\n",
    "rng=np.random.default_rng(20461103)\n",
    "weights=rng.multinomial(100,np.full(100,.01),size=30000)/100\n",
    "\n",
    "plt.style.use('seaborn-v0_8-darkgrid')\n",
    "plt.rcParams.update({'font.family':'DejaVu Sans','font.size':14.5,\n",
    "                     'axes.titlesize':16,'axes.labelsize':14.5,\n",
    "                     'xtick.labelsize':13,'ytick.labelsize':13,\n",
    "                     'pdf.fonttype':42})\n",
    "fig,axes=plt.subplots(1,3,figsize=(13.46,4.72))\n",
    "specs=[(1,'Active teaching','#0072B2','-'),\n",
    "       (0,'Active learning','#009E73','-'),\n",
    "       (2,'Active teaching + active learning','#D55E00','-'),\n",
    "       (3,'Adaptive teaching','#0072B2','--'),\n",
    "       (4,'Adaptive teaching + active learning','#E69F00','--')]\n",
    "x=np.arange(16)\n",
    "for ax,episode in zip(axes,[0,20,40]):\n",
    "    for mode,label,colour,style in specs:\n",
    "        values=worlds[:,mode,episode].mean(axis=1)\n",
    "        values=np.column_stack([np.zeros(100),values])\n",
    "        lo,hi=np.quantile(weights@values,[.025,.975],axis=0)\n",
    "        ax.plot(x,values.mean(0),color=colour,linestyle=style,linewidth=1.7,label=label)\n",
    "        ax.fill_between(x,lo,hi,color=colour,alpha=.22)\n",
    "    ax.set(title=f'Prior target episodes = {episode}',xlabel='Interaction steps',\n",
    "           ylabel='Proportion identified',xlim=(-.6,15.6),ylim=(-.035,1.035),\n",
    "           xticks=[0,5,10,15],yticks=np.linspace(0,1,6))\n",
    "fig.legend(*axes[0].get_legend_handles_labels(),loc='lower center',ncol=2,\n",
    "           fontsize=14,frameon=True,bbox_to_anchor=(.51,.005))\n",
    "fig.subplots_adjust(left=.065,right=.995,top=.91,bottom=.36,wspace=.28)\n",
    "buf=io.BytesIO();fig.savefig(buf,format='pdf',metadata={'Author':'','Title':'Corrected matched-world simulation results'})\n",
    "plt.close(fig)\n",
    "chart=fitz.open(stream=buf.getvalue(),filetype='pdf')\n",
    "images=page.get_images(full=True)\n",
    "assert len(images)==1\n",
    "chart_rect=page.get_image_rects(images[0][0])[0]\n",
    "page.delete_image(images[0][0])\n",
    "page.show_pdf_page(chart_rect,chart,0,keep_proportion=False)\n",
    "doc.set_metadata({'title':'A Computational Model of Teacher-Student Co-Adaptation: graphical abstract',\n",
    "                  'author':'','subject':'Original layout with revised claims and corrected R2 results'})\n",
    "DEST.parent.mkdir(exist_ok=True)\n",
    "doc.save(DEST,garbage=4,deflate=True)\n",
    "doc.close()\n",
    "\n",
    "new=fitz.open(DEST)\n",
    "text=new[0].get_text()\n",
    "assert new[0].rect==fitz.open(SOURCE)[0].rect\n",
    "for old in ['Current models ignore','Real education involves','equity (all the students']:\n",
    "    assert old not in text\n",
    "assert '9.12 vs 10.07' in text\n",
    "# Verify that the original diagrams and arrows render identically outside edited bands.\n",
    "before=np.frombuffer(fitz.open(SOURCE)[0].get_pixmap(matrix=fitz.Matrix(2,2),alpha=False).samples,dtype=np.uint8)\n",
    "pix=new[0].get_pixmap(matrix=fitz.Matrix(2,2),alpha=False)\n",
    "after=np.frombuffer(pix.samples,dtype=np.uint8)\n",
    "before=before.reshape(pix.height,pix.width,3);after=after.reshape(pix.height,pix.width,3)\n",
    "keep=np.ones((pix.height,pix.width),dtype=bool)\n",
    "for y0,y1 in [(0,30),(214,267),(434,694)]:keep[int(y0*2):min(int(y1*2)+1,pix.height),:]=False\n",
    "changed=np.count_nonzero(np.any(before!=after,axis=2)&keep)\n",
    "assert changed==0,changed\n",
    "pix.save(WORK/'updated.png')\n",
    "(WORK/'validation.json').write_text(json.dumps({'original_canvas_preserved':True,\n",
    "    'unchanged_diagram_pixels':True,'old_claims_removed':True,\n",
    "    'plot_data':'100 corrected R2 worlds; whole-world pointwise 95% bootstrap, 30,000 resamples',\n",
    "    'page_count':len(new),'original_image_replaced_with_vector_plot':True},indent=2))\n",
    "print(DEST)\n",
    "print('Original diagrams/arrows identical; canvas preserved; updated curves from corrected R2 data.')\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "cell0012",
   "metadata": {},
   "source": [
    "### Trajectory figures with whole-run bootstrap intervals\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "cell0013",
   "metadata": {},
   "source": [
    "%%writefile CAEO_S1_reproduction/code/plot_manuscript.py\n",
    "\"\"\"Refresh the submitted figure layouts using the corrected matched-run outputs.\"\"\"\n",
    "from pathlib import Path\n",
    "import numpy as np\n",
    "import matplotlib\n",
    "matplotlib.use('Agg')\n",
    "import matplotlib.pyplot as plt\n",
    "BASE=Path(__file__).resolve().parents[1];OUT=BASE/'manuscript'\n",
    "plt.style.use('seaborn-v0_8-darkgrid')\n",
    "plt.rcParams.update({'font.family':'DejaVu Sans','font.size':14,'axes.titlesize':16,'axes.labelsize':14,'xtick.labelsize':13,'ytick.labelsize':13,'pdf.fonttype':42})\n",
    "specs=[(1,'Active teaching','#0072B2','-'),(0,'Active learning','#009E73','-'),(2,'Active teaching + active learning','#D55E00','-'),(3,'Adaptive teaching','#0072B2','--'),(4,'Adaptive teaching + active learning','#E69F00','--')]\n",
    "def data(c,n):\n",
    "    return np.stack([np.load(BASE/'results'/f'world_c{c}_{i:03d}.npz')['percentage_of_done_students'] for i in range(n)])\n",
    "rng=np.random.default_rng(20461103)\n",
    "def plot(panels,titles,name,sd=False):\n",
    "    fig,axes=plt.subplots(1,3,figsize=(14.88,5.10),sharey=True)\n",
    "    n=len(panels[0]);w=rng.multinomial(n,np.full(n,1/n),size=30000)/n\n",
    "    for ax,values,title in zip(axes,panels,titles):\n",
    "        for mode,label,colour,style in specs:\n",
    "            a=values[:,mode];a=np.column_stack([np.zeros(n),a]);mean=a.mean(0)\n",
    "            if sd:lo=mean-a.std(0);hi=mean+a.std(0)\n",
    "            else:lo,hi=np.quantile(w@a,[.025,.975],axis=0)\n",
    "            ax.plot(range(16),mean,color=colour,ls=style,lw=1.8,label=label)\n",
    "            ax.fill_between(range(16),np.clip(lo,0,1),np.clip(hi,0,1),color=colour,alpha=.22)\n",
    "        ax.set(title=title,xlabel='Interaction steps',ylabel='Proportion identified',xlim=(-.5,15.5),ylim=(-.03,1.03),xticks=[0,5,10,15],yticks=np.linspace(0,1,6))\n",
    "    fig.legend(*axes[0].get_legend_handles_labels(),loc='lower center',ncol=2,frameon=True,fontsize=14)\n",
    "    fig.subplots_adjust(left=.065,right=.995,top=.91,bottom=.34,wspace=.23)\n",
    "    fig.savefig(OUT/name);plt.close(fig)\n",
    "d=data(0,100)\n",
    "plot([d[:,:,e].mean(2) for e in [0,20,40]],[f'Prior target episodes = {e}' for e in [0,20,40]],'plot_2.pdf')\n",
    "plot([d[:,:,40,g] for g in range(3)],[f'Group {g+1}' for g in range(3)],'group_level_results.pdf')\n",
    "plot([data(c,30)[:,:,40].mean(2) for c in [1,0,2]],['3 disabled features','5 disabled features','7 disabled features'],'robustness_blindspot_severity.pdf')\n",
    "plot([data(c,30)[:,:,40].mean(2) for c in [0,3,4]],['90% / 5% / 5%','60% / 20% / 20%','34% / 33% / 33%'],'robustness_group_homogeneity.pdf')\n",
    "print('Refreshed the four submitted figure layouts with current data and documented uncertainty.')\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "cell0014",
   "metadata": {},
   "source": [
    "### Numerical table fragments\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "cell0015",
   "metadata": {},
   "source": [
    "%%writefile CAEO_S1_reproduction/code/build_manuscript.py\n",
    "\"\"\"Regenerate numerical table fragments without rewriting article or S2 prose.\n",
    "\n",
    "Run after analyse.py. This code-only distribution regenerates numerical\n",
    "table fragments; article and S2 sources are submitted separately.\n",
    "\"\"\"\n",
    "from pathlib import Path\n",
    "import hashlib\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "BASE=Path(__file__).resolve().parents[1]\n",
    "M=DEST=BASE/'manuscript'\n",
    "M.mkdir(exist_ok=True)\n",
    "def optional_source_hash(path):\n",
    "    return hashlib.sha256(path.read_bytes()).hexdigest() if path.exists() else None\n",
    "article_before=optional_source_hash(M/'main.tex')\n",
    "s2_before=optional_source_hash(BASE/'supplement/main.tex')\n",
    "df=pd.read_csv(BASE/'results/primary_summary.csv');sens=pd.read_csv(BASE/'results/sensitivity.csv')\n",
    "def write_table(name,label,caption,header,rows,spec):\n",
    "    text='\\n'.join([r'\\begin{table}[!htbp]\\centering\\footnotesize',r'\\caption{'+caption+'}',r'\\label{'+label+'}',r'\\resizebox{\\textwidth}{!}{\\begin{tabular}{'+spec+r'}\\toprule',header+r' \\\\\\midrule']+rows+[r'\\bottomrule\\end{tabular}}\\end{table}'])\n",
    "    (DEST/name).write_text(text)\n",
    "core=['active_learning','active_teaching','turn_based','adaptive_teaching','full_coadaptation']\n",
    "rows=[]\n",
    "for e in [0,20,40]:\n",
    "    for key in core:\n",
    "        v=df[(df.strategy==key)&(df.experience==e)].iloc[0]\n",
    "        rows.append(f'{e} & {v.label} & ${v.final_mean:.2f} \\\\pm {v.final_sd:.2f}$ & {int(v.successes)}/300 & ${v.steps_mean:.2f} \\\\pm {v.steps_sd:.2f}$ & {v.mean_coverage:.2f}'+r' \\\\')\n",
    "    if e!=40:rows.append(r'\\midrule')\n",
    "write_table('r2_primary_table.tex','tab:results_summary',r'Quantitative results summary across experience levels. Final identification and completion include all 300 group-episodes. Interaction steps to completion are conditional on success; successful/total counts are explicit. Mean coverage averages identification across all 15 plotted steps, carrying terminal states forward. SDs describe variation across group-episodes.',r'Exp. & Interaction mode & Final \\% correct (SD) & Completed/total & Interaction steps (SD) & Mean coverage \\%',rows,'clrrrr')\n",
    "worlds=np.stack([np.load(BASE/'results'/f'world_c0_{i:03d}.npz')['percentage_of_done_students'] for i in range(100)])\n",
    "groups=[];rows=[]\n",
    "for g in range(3):\n",
    "    for mi,key in enumerate(core):\n",
    "        v=worlds[:,mi,40,g];fin=v[:,-1];done=fin>=.999\n",
    "        time=np.where(v>=.999,np.arange(1,16),np.inf).min(1);time=time[np.isfinite(time)]\n",
    "        label=df[df.strategy==key].iloc[0].label\n",
    "        groups.append(dict(group=g+1,strategy=key,final=fin.mean()*100,successes=int(done.sum()),time=float(time.mean())))\n",
    "        rows.append(f'Group {g+1} & {label} & ${fin.mean()*100:.2f} \\\\pm {fin.std()*100:.2f}$ & {int(done.sum())}/100 & ${time.mean():.2f} \\\\pm {time.std():.2f}$'+r' \\\\')\n",
    "    if g<2:rows.append(r'\\midrule')\n",
    "write_table('r2_group_table.tex','tab:group_results',r'Group-level results at experience 40, on 100 matched runs. Dominant types are fixed by group position, with stochastic 90\\%/5\\%/5\\% student assignments. Interaction steps to completion exclude unsuccessful episodes.',r'Group & Mode & Final \\% correct (SD) & Completed/total & Interaction steps (SD)',rows,'llrrr')\n",
    "rows=[]\n",
    "for cond,short in [('3 disabled','3/15'),('5 disabled / high homogeneity','5/15'),('7 disabled','7/15')]:\n",
    "    for key in core:\n",
    "        v=sens[(sens.condition==cond)&(sens.strategy==key)].iloc[0]\n",
    "        rows.append(f'{short} & {v.label} & ${v.final_mean:.2f} \\\\pm {v.final_sd:.2f}$ & {int(v.successes)}/90 & ${v.steps_mean:.2f} \\\\pm {v.steps_sd:.2f}$'+r' \\\\')\n",
    "    if short!='7/15':rows.append(r'\\midrule')\n",
    "write_table('r2_severity_table.tex','tab:robustness',r'Observability-severity sensitivity at experience 40: 30 runs, hence 90 group-episodes, per condition. The five core strategies are shown; all eight policies are included in the executable outputs. The five-disabled reference reuses the first 30 primary runs. Times are conditional on completion.',r'Disabled & Mode & Final \\% correct (SD) & Completed/total & Interaction steps (SD)',rows,'clrrr')\n",
    "\n",
    "\n",
    "df=pd.read_csv(BASE/'results/primary_summary.csv');ci=pd.read_csv(BASE/'results/contrasts.csv')\n",
    "within=pd.read_csv(BASE/'results/within_group_types.csv');counts=pd.read_csv(BASE/'results/concept_counts.csv')\n",
    "def table(filename,label,caption,header,rows,spec,aliases=()):\n",
    "    text='\\n'.join([r'\\begin{table}[H]\\centering\\footnotesize',r'\\caption{'+caption+'}',r'\\label{'+label+'}'+''.join(r'\\label{'+a+'}' for a in aliases),r'\\resizebox{\\textwidth}{!}{\\begin{tabular}{'+spec+r'}\\toprule',header+r' \\\\\\midrule']+rows+[r'\\bottomrule\\end{tabular}}\\end{table}'])\n",
    "    (M/filename).write_text(text)\n",
    "\n",
    "rows=[]\n",
    "for key,name in [('active_budget','Active + continuation'),('adaptive_budget','Adaptive + continuation'),('exhaustive','Exhaustive teaching')]:\n",
    "    v=df[(df.strategy==key)&(df.experience==40)].iloc[0]\n",
    "    c=ci[(ci.comparator==key)&(ci.metric=='broadcasts')].iloc[0]\n",
    "    assert v.successes==300 and v.final_mean==100\n",
    "    rows.append(f'{name} & 300/300 & {v.steps_mean:.2f} ({v.steps_sd:.2f}) & {v.mean_coverage:.2f} & {c.difference_pp:.2f} [{c.ci_lo:.2f}, {c.ci_hi:.2f}]'+r' \\\\')\n",
    "table('r2_control_table.tex','tab:r2_controls',r'Teacher-led controls at experience 40: 100 matched runs, 300 group-episodes each. All reach 100\\% identification. Coverage averages identification across 15 plotted steps. The final column is full co-adaptation minus control, with paired-run 95\\% intervals over the full common episode set. Other checkpoints and contrasts are in Supplementary Code S1.',r'Control & Completed & Interaction steps (SD) & Coverage \\% & $\\Delta$ interaction steps [95\\% CI]',rows,'lrrrr',aliases=('tab:r2_time',))\n",
    "\n",
    "# Six strategies achieve 100% in every cell; display the two informative teacher-only columns.\n",
    "rows=[]\n",
    "perfect=['active_learning','turn_based','full_coadaptation','active_budget','adaptive_budget','exhaustive']\n",
    "for g in range(1,4):\n",
    "    for t in range(1,4):\n",
    "        vals=within[(within.group==g)&(within.type==t)]\n",
    "        a=vals[vals.strategy=='active_teaching'].iloc[0]\n",
    "        d=vals[vals.strategy=='adaptive_teaching'].iloc[0]\n",
    "        assert a.students==d.students\n",
    "        assert all(vals[vals.strategy==k].iloc[0].accuracy==100 for k in perfect)\n",
    "        rows.append(f'{g} & {t} & {int(a.students)} & {int(a.identified)} & {a.accuracy:.2f} [{a.ci_lo:.2f}, {a.ci_hi:.2f}] & {int(d.identified)} & {d.accuracy:.2f} [{d.ci_lo:.2f}, {d.ci_hi:.2f}]'+r' \\\\')\n",
    "    if g<3:rows.append(r'\\midrule')\n",
    "table('r2_types_compact.tex','tab:r2_subgroups',r'Within-group type outcomes at experience 40; Type $g$ is dominant in Group $g$. $N$ counts students and $n$ identifications; intervals resample runs. Active learning, turn-based, full co-adaptation and all three controls have $n=N$ in every row. AT denotes active teaching and AdT adaptive teaching. Boundary empirical intervals are not population guarantees. Full eight-strategy results are in Supplementary Code S1.',r'Group & Type & $N$ & $n_{\\rm AT}$ & AT \\% [95\\% CI] & $n_{\\rm AdT}$ & AdT \\% [95\\% CI]',rows,'llrrrrr')\n",
    "\n",
    "\n",
    "rows=[]\n",
    "for _, v in counts.iterrows():\n",
    "    rows.append(f'{v.condition} & {int(v.runs)} & {v.concept_mean:.2f} ({v.concept_sd:.2f}) & {int(v.concept_min)}--{int(v.concept_max)} & {v.initial_entropy_bits_mean:.2f}'+r' \\\\')\n",
    "table('r2_count_table.tex','tab:r2_counts',r'Actual retained concepts and initial uncertainty in the simulations. Five-disabled/high-homogeneity sensitivity uses the first 30 primary worlds. Conditions with different observability need not have equal task difficulty.',r'Condition & Worlds & Concepts: mean (SD) & Range & Mean $\\log_2 N_c$',rows,'lrrrr')\n",
    "# Preserve the author-selected font size and width for the concept-count table.\n",
    "count_path=M/'r2_count_table.tex'\n",
    "count_path.write_text(count_path.read_text().replace(r'\\centering\\footnotesize',r'\\centering\\small').replace(r'\\resizebox{\\textwidth}',r'\\resizebox{\\linewidth}'))\n",
    "\n",
    "\n",
    "# Mirror the canonical methods source without reconstructing it from old text.\n",
    "if (BASE/'supplement/main.tex').exists():\n",
    "    (M/'supplementary_methods.tex').write_bytes((BASE/'supplement/main.tex').read_bytes())\n",
    "assert optional_source_hash(M/'main.tex')==article_before\n",
    "assert optional_source_hash(BASE/'supplement/main.tex')==s2_before\n",
    "print('Seven numerical table fragments regenerated; no article or S2 source is required.')\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "cell0016",
   "metadata": {},
   "source": [
    "### Historical controller for the frozen regression test\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "cell0017",
   "metadata": {},
   "source": [
    "%%writefile CAEO_S1_reproduction/reference/historical_original.py\n",
    "import numpy as np\n",
    "\n",
    "def entropy(d):\n",
    "    return np.sum(-d*np.log(d+1e-10))\n",
    "\n",
    "def generate_dataset(S, pf):\n",
    "    # Args:\n",
    "    # S - target number of concepts.\n",
    "    # pf (shape: [num_features]) - probability that each feature is active for each concept.\n",
    "    D = np.random.random((S,pf.shape[0])) < pf\n",
    "    D = np.unique(D, axis=0)\n",
    "    Nc = D.shape[0] # Actual number of concepts after removing duplicates.\n",
    "    Nf = D.shape[1] # Number of features.\n",
    "    # print('Nc:', Nc, 'Nf:', Nf)\n",
    "    return D, Nc, Nf\n",
    "\n",
    "class OptTeacher():\n",
    "\n",
    "    def __init__(self, target, D):\n",
    "        # Args:\n",
    "        # - target (type: int) - target concept.\n",
    "        # - D (shape: [num_concepts,num_features]) dataset.\n",
    "        self.D = D\n",
    "        self.Nc, self.Nf = D.shape\n",
    "        self.target = target\n",
    "        self.h = D[target,:] # features for the target concept.\n",
    "        self.fs = [] # stores features that were already suggested.\n",
    "\n",
    "        self.p = np.ones(self.Nc) / self.Nc # uniform probability distribution over all concepts.\n",
    "\n",
    "        self.updated_p = None\n",
    "\n",
    "    def select2teach(self, non_observed_features=None, estimated_features_observability=None):\n",
    "        # If `estimated_features_observability` then the info gains are weighted given\n",
    "        # the probabilities in `estimated_features_observability`.\n",
    "\n",
    "        if len(np.where(self.p == 1)[0]) == 1:\n",
    "            return -1, [] # if self.p is a one-hot vector -> stop.\n",
    "\n",
    "        # Compute matrix containing the differences between each of the features\n",
    "        # of the target concept and all other concepts.\n",
    "        diff_matrix = np.copy(self.D)\n",
    "        for ff in np.arange(self.Nf):\n",
    "            diff_matrix[:,ff] = (self.D[:,ff] == self.h[ff])\n",
    "\n",
    "            # Mask out concepts that already have zero probability under self.p.\n",
    "            diff_matrix[:,ff] = diff_matrix[:,ff] * self.p\n",
    "\n",
    "        # Calculate updated `p` vectors for each of the features.\n",
    "        # Each column of `updated_ps` has the updated self.p distribution\n",
    "        # if the teacher were to suggest the student to ask for the column's feature.\n",
    "        updated_ps = diff_matrix / np.sum(diff_matrix,axis=0)\n",
    "\n",
    "        # Calculate the information gain for each of the new `p` vectors\n",
    "        # (for each column of matrix `updated_ps`).\n",
    "        updated_ps_entropy = np.sum(-updated_ps * np.log(updated_ps + 1e-10), axis=0)\n",
    "        info_gains = entropy(self.p) - updated_ps_entropy\n",
    "\n",
    "        # Mask out features the teacher already knows that are non-observed by the student (over the given interaction).\n",
    "        if non_observed_features:\n",
    "            for non_obs_f in non_observed_features:\n",
    "                info_gains[non_obs_f] = 0\n",
    "\n",
    "        # If `estimated_features_observability` then calculate the *expected* information gain for each feature.\n",
    "        if np.all(estimated_features_observability):\n",
    "            info_gains = info_gains * estimated_features_observability\n",
    "\n",
    "        # Pick feature that has the highest (expected) information gain.\n",
    "        optimal_feature = np.argmax(info_gains)\n",
    "        self.fs.append(optimal_feature)\n",
    "\n",
    "        # Store updated distribution.\n",
    "        self.updated_p = updated_ps[:,optimal_feature]\n",
    "\n",
    "        return optimal_feature, self.h[optimal_feature]\n",
    "\n",
    "    def answerstudent(self, nf):\n",
    "\n",
    "        # Integrate feedback given student's question.\n",
    "        fval = self.h[nf]\n",
    "        self.p[np.where(self.D[:,nf] != fval)[0]] = 0 # Zero-out concepts that are not compatible with feature `nf` having value `fval`.\n",
    "        self.p = self.p / np.sum(self.p) # Re-normalize.\n",
    "\n",
    "        return fval\n",
    "\n",
    "    def update_p(self):\n",
    "        # Update self.p to be the new distribution according to the optimal feature chosen.\n",
    "        self.p = np.copy(self.updated_p)\n",
    "\n",
    "class ActLearner():\n",
    "\n",
    "    def __init__(self, D, non_observed_features):\n",
    "        # Args:\n",
    "        # - D (shape: [num_concepts,num_features]) dataset.\n",
    "        # - non_observed_features (shape: [num_features]) - 1 indicates the learner sees the feature, otherwise (value 0) it does not see the feature.\n",
    "        self.Nc, self.Nf = D.shape\n",
    "        self.non_observed_features = non_observed_features\n",
    "        self.D = D @ np.diag(non_observed_features) # Create masked dataset according to the features the learned does not see (parametrized by `non_observed_features`).\n",
    "        self.h = -np.ones(self.Nf) # features for target concept that the learner already knows (-1 = unknown).\n",
    "        self.asked_fs = [] # list to store asked features.\n",
    "        self.received_fs = [] # list to store features the teacher told the learner.\n",
    "\n",
    "        # Probability distribution over concepts.\n",
    "        self.p = np.ones((self.Nc)) / self.Nc\n",
    "\n",
    "    def select2ask(self):\n",
    "\n",
    "        # Calculate expected information gain for each of the features.\n",
    "        info_gains = np.zeros(self.Nf)\n",
    "        for ff in np.arange(self.Nf):\n",
    "\n",
    "            if ff in self.asked_fs:\n",
    "                continue # Skip feature that was already asked (info gain = 0).\n",
    "\n",
    "            # If ff = True.\n",
    "            masked_D_ff = self.D[:,ff] * self.p # Mask concepts that are not possible anymore.\n",
    "            prob_t = np.sum((masked_D_ff > 0)) / np.sum((self.p > 0)) # probability of ff = True.\n",
    "            if prob_t > 0:\n",
    "                p_new_t = (masked_D_ff > 0)\n",
    "                p_new_t = p_new_t / np.sum(p_new_t)\n",
    "            else:\n",
    "                p_new_t = np.zeros_like(masked_D_ff) # this does not really matter because prob_t=0.\n",
    "\n",
    "            # If ff = False.\n",
    "            prob_f = 1 - prob_t\n",
    "            if prob_f > 0:\n",
    "                p_new_f = (self.D[:,ff] == 0)\n",
    "                p_new_f = p_new_f * self.p # Mask out concepts that are not possible anymore.\n",
    "                p_new_f = p_new_f / np.sum(p_new_f)\n",
    "            else:\n",
    "                p_new_f = np.zeros_like(masked_D_ff) # this does not really matter because prob_f=0.\n",
    "\n",
    "            info_gains[ff] = entropy(self.p) - (prob_t*entropy(p_new_t) + prob_f*entropy(p_new_f))\n",
    "\n",
    "        # Pick feature that leads to the maximum information gain.\n",
    "        nf = np.argmax(info_gains)\n",
    "        self.asked_fs.append(nf)\n",
    "\n",
    "        return nf\n",
    "\n",
    "    def integratefeedback(self, nf, fval):\n",
    "\n",
    "        # The learner cannot understand these features.\n",
    "        if self.non_observed_features[nf] == 0:\n",
    "            return np.max(self.p) # Quit (return most-likely concept).\n",
    "\n",
    "        # Store feature that is now known.\n",
    "        self.h[nf] = fval\n",
    "        self.received_fs.append(nf)\n",
    "\n",
    "        # Update vector of probabilities over concepts.\n",
    "        self.p[np.where(self.D[:,nf] != fval)[0]] = 0 # Zero-out concepts that are not compatible with feature `nf` having value `fval`.\n",
    "        self.p = self.p / np.sum(self.p) # Re-normalize.\n",
    "\n",
    "        return np.max(self.p)\n",
    "\n",
    "def only_active_learning(teacher, students, dataset, Nc, Nf, target_concept, estimated_features_observability):\n",
    "\n",
    "    non_observed_features_by_the_students = []\n",
    "    observed_features_by_the_students = []\n",
    "    number_of_done_students_list = []\n",
    "\n",
    "    students_num_interactions_until_done = {s : np.nan for s in students}\n",
    "\n",
    "    num_done_students = 0\n",
    "    for ii in np.arange(Nf):\n",
    "\n",
    "        # Student's turn.\n",
    "        students_that_did_not_learn_yet = [std for std in students if np.max(std.p) < 0.99]\n",
    "        random_student = np.random.choice(students_that_did_not_learn_yet)\n",
    "        nf = random_student.select2ask()\n",
    "\n",
    "        fval = teacher.answerstudent(nf)\n",
    "\n",
    "        # Integrate feedback for all students.\n",
    "        for s in students:\n",
    "              s.integratefeedback(nf, fval)\n",
    "\n",
    "        all_students_done = True\n",
    "        for std in students:\n",
    "            val_std = np.max(std.p)\n",
    "            if val_std < 0.99:\n",
    "                all_students_done = False\n",
    "            elif np.isnan(students_num_interactions_until_done[std]):\n",
    "                # Student learned the concept *now*.\n",
    "                students_num_interactions_until_done[std] = ii\n",
    "                num_done_students += 1\n",
    "\n",
    "        number_of_done_students_list.append(num_done_students)\n",
    "\n",
    "        if all_students_done:\n",
    "            break # All students learned the concept and want to stop.\n",
    "\n",
    "    number_of_done_students_list = number_of_done_students_list + [number_of_done_students_list[-1]]*(Nf - len(number_of_done_students_list)) # pad to length=Nf by repeating the last number in the list.\n",
    "    percentage_of_done_students = np.array(number_of_done_students_list) / len(students) # shape: [number_interactions,]\n",
    "\n",
    "    num_correct_students = np.sum(np.array([(np.argmax(student.p) == target_concept) for student in students]))\n",
    "\n",
    "    students_num_interactions_until_done = np.array(list(students_num_interactions_until_done.values()))\n",
    "    avg_num_interactions = np.mean(students_num_interactions_until_done[~np.isnan(students_num_interactions_until_done)]) # Remove students that didn't learn the concept (nan entries).\n",
    "\n",
    "    return num_correct_students, avg_num_interactions+1, observed_features_by_the_students, non_observed_features_by_the_students, percentage_of_done_students\n",
    "\n",
    "def interact_with_group_only_teaching(teacher, students, dataset, Nc, Nf, target_concept, estimated_features_observability):\n",
    "\n",
    "    non_observed_features_by_the_students = []\n",
    "    observed_features_by_the_students = []\n",
    "    number_of_done_students_list = []\n",
    "\n",
    "    students_num_interactions_until_done = {s : np.nan for s in students}\n",
    "\n",
    "    num_done_students = 0\n",
    "    for ii in np.arange(Nf):\n",
    "\n",
    "        # Sample a given target student to interact (the one that replies back to the teacher).\n",
    "        target_student = np.random.choice(students)\n",
    "\n",
    "        nf, fval = teacher.select2teach(non_observed_features=non_observed_features_by_the_students,\n",
    "                                        estimated_features_observability=estimated_features_observability)\n",
    "\n",
    "        if nf == -1:\n",
    "            break # teacher is done.\n",
    "\n",
    "        else:\n",
    "\n",
    "            # Integrate feedback for all students.\n",
    "            for s in students:\n",
    "                  s.integratefeedback(nf, fval)\n",
    "\n",
    "            # Target student replies acknowledging whether he sees the feature or not.\n",
    "            if target_student.non_observed_features[nf] == 0:\n",
    "                # The student does not observe this feature.\n",
    "                non_observed_features_by_the_students.append(nf)\n",
    "            else:\n",
    "                # The student observes this feature.\n",
    "                teacher.update_p() # Teacher updates the internal probability distribution over the characters after the acknowledgment from the student.\n",
    "                observed_features_by_the_students.append(nf)\n",
    "\n",
    "            all_students_done = True\n",
    "            for std in students:\n",
    "                val_std = np.max(std.p)\n",
    "                if val_std < 0.99:\n",
    "                    all_students_done = False\n",
    "                elif np.isnan(students_num_interactions_until_done[std]):\n",
    "                    # Student learned the concept *now*.\n",
    "                    students_num_interactions_until_done[std] = ii\n",
    "                    num_done_students += 1\n",
    "\n",
    "            number_of_done_students_list.append(num_done_students)\n",
    "            if all_students_done:\n",
    "                break # All students learned the concept and want to stop.\n",
    "\n",
    "    num_correct_students = np.sum(np.array([(np.argmax(student.p) == target_concept) for student in students]))\n",
    "\n",
    "    number_of_done_students_list = number_of_done_students_list + [number_of_done_students_list[-1]]*(Nf - len(number_of_done_students_list)) # pad to length=Nf by repeating the last number in the list.\n",
    "    percentage_of_done_students = np.array(number_of_done_students_list) / len(students) # shape: [number_interactions,]\n",
    "\n",
    "    students_num_interactions_until_done = np.array(list(students_num_interactions_until_done.values()))\n",
    "    avg_num_interactions = np.mean(students_num_interactions_until_done[~np.isnan(students_num_interactions_until_done)]) # Remove students that didn't learn the concept (nan entries).\n",
    "\n",
    "    return num_correct_students, avg_num_interactions+1, observed_features_by_the_students, non_observed_features_by_the_students, percentage_of_done_students\n",
    "\n",
    "def interact_with_group_teaching_and_learning(teacher, students, dataset, Nc, Nf, target_concept, estimated_features_observability):\n",
    "\n",
    "    non_observed_features_by_the_students = []\n",
    "    observed_features_by_the_students = []\n",
    "    number_of_done_students_list = []\n",
    "\n",
    "    teacher_initiative = True\n",
    "    teacher_finished = False\n",
    "\n",
    "    students_num_interactions_until_done = {s : np.nan for s in students}\n",
    "\n",
    "    num_done_students = 0\n",
    "    for ii in np.arange(Nf):\n",
    "\n",
    "        if teacher_initiative and not teacher_finished:\n",
    "            # Teacher's turn.\n",
    "\n",
    "            # Sample a given target student to interact (the one that replies back to the teacher).\n",
    "            target_student = np.random.choice(students)\n",
    "\n",
    "            nf, fval = teacher.select2teach(non_observed_features=non_observed_features_by_the_students,\n",
    "                                            estimated_features_observability=estimated_features_observability)\n",
    "\n",
    "            if nf == -1:\n",
    "                teacher_finished = True # Teacher stopped.\n",
    "\n",
    "            else:\n",
    "\n",
    "                # Integrate feedback for all students.\n",
    "                for s in students:\n",
    "                      s.integratefeedback(nf, fval)\n",
    "\n",
    "                # Target student replies acknowledging whether he sees the feature or not.\n",
    "                if target_student.non_observed_features[nf] == 0:\n",
    "                    # The student does not observe this feature.\n",
    "                    non_observed_features_by_the_students.append(nf)\n",
    "                    teacher_initiative = False\n",
    "                else:\n",
    "                    # The student observes this feature.\n",
    "                    teacher.update_p() # Teacher updates the internal probability distribution over the characters after the acknowledgment from the student.\n",
    "                    observed_features_by_the_students.append(nf)\n",
    "\n",
    "                all_students_done = True\n",
    "                for std in students:\n",
    "                    val_std = np.max(std.p)\n",
    "                    if val_std < 0.99:\n",
    "                        all_students_done = False\n",
    "                    elif np.isnan(students_num_interactions_until_done[std]):\n",
    "                        # Student learned the concept *now*.\n",
    "                        students_num_interactions_until_done[std] = ii\n",
    "                        num_done_students += 1\n",
    "\n",
    "                number_of_done_students_list.append(num_done_students)\n",
    "\n",
    "                if all_students_done:\n",
    "                    break # All students learned the concept and want to stop.\n",
    "\n",
    "        else:\n",
    "            # Student's turn: a randomly sampled student among those that still did not learn the concept asks a question.\n",
    "\n",
    "            students_that_did_not_learn_yet = [std for std in students if np.max(std.p) < 0.99]\n",
    "            random_student = np.random.choice(students_that_did_not_learn_yet)\n",
    "            nf = random_student.select2ask()\n",
    "\n",
    "            fval = teacher.answerstudent(nf)\n",
    "\n",
    "            # Integrate feedback for all students.\n",
    "            for s in students:\n",
    "                  s.integratefeedback(nf, fval)\n",
    "\n",
    "\n",
    "            all_students_done = True\n",
    "            for std in students:\n",
    "                val_std = np.max(std.p)\n",
    "                if val_std < 0.99:\n",
    "                    all_students_done = False\n",
    "                elif np.isnan(students_num_interactions_until_done[std]):\n",
    "                    # Student learned the concept *now*.\n",
    "                    students_num_interactions_until_done[std] = ii\n",
    "                    num_done_students += 1\n",
    "\n",
    "            number_of_done_students_list.append(num_done_students)\n",
    "\n",
    "            if all_students_done:\n",
    "                break # All students learned the concept and want to stop.\n",
    "\n",
    "            # After student's question, switch back to teacher's initiative (if teacher is not done yet).\n",
    "            teacher_initiative = True\n",
    "\n",
    "    number_of_done_students_list = number_of_done_students_list + [number_of_done_students_list[-1]]*(Nf - len(number_of_done_students_list)) # pad to length=Nf by repeating the last number in the list.\n",
    "    percentage_of_done_students = np.array(number_of_done_students_list) / len(students) # shape: [number_interactions,]\n",
    "\n",
    "    num_correct_students = np.sum(np.array([(np.argmax(student.p) == target_concept) for student in students]))\n",
    "\n",
    "    students_num_interactions_until_done = np.array(list(students_num_interactions_until_done.values()))\n",
    "    avg_num_interactions = np.mean(students_num_interactions_until_done[~np.isnan(students_num_interactions_until_done)]) # Remove students that didn't learn the concept (nan entries).\n",
    "\n",
    "    return num_correct_students, avg_num_interactions+1, observed_features_by_the_students, non_observed_features_by_the_students, percentage_of_done_students\n",
    "\n",
    "def generate_dataset_and_learners(S, pf, num_groups, num_learners_types,\n",
    "                                  num_learner_disabled_features, force_dataset_learnability):\n",
    "    # Args:\n",
    "    # S - target number of concepts.\n",
    "    # pf (shape: [num_features]) - probability that each feature is active for each concept.\n",
    "    # num_groups (type: int) - number of groups of students/learners.\n",
    "    # num_learners_types (type: int) - number of types of students/learners to consider.\n",
    "    # num_learner_disabled_features - number of features that are randomly disabled for each of the learners\n",
    "    #             (for the experimental settings where the student and the teacher do not share features).\n",
    "    # force_dataset_learnability (type: bool) - if True, only datasets that are learnable from the\n",
    "    #              perspective of the student are considered.\n",
    "\n",
    "    # Generate the set of features that are disabled for each type of learner.\n",
    "    disabled_features_per_learner_type = []\n",
    "    for g in range(num_learners_types):\n",
    "        disabled_features_idxs = np.random.choice(range(len(pf)), size=num_learner_disabled_features, replace=False)\n",
    "        disabled_features_per_learner_type.append(disabled_features_idxs)\n",
    "\n",
    "    # Generate dataset.\n",
    "    if force_dataset_learnability:\n",
    "        dataset, _, _ = generate_dataset(S=S, pf=pf)\n",
    "\n",
    "        for g in range(num_learners_types):\n",
    "            cutted_dataset = np.delete(dataset, disabled_features_per_learner_type[g], axis=1)\n",
    "            _, unique_rows_idxs = np.unique(cutted_dataset, axis=0, return_index=True)\n",
    "            dataset = dataset[unique_rows_idxs,:]\n",
    "\n",
    "        Nc, Nf = dataset.shape\n",
    "    else:\n",
    "        dataset, Nc, Nf = generate_dataset(S=S, pf=pf)\n",
    "\n",
    "    print('Generated dataset:')\n",
    "    print('Nc:', Nc, 'Nf:', Nf)\n",
    "    print('disabled_features_per_learner_type:', disabled_features_per_learner_type)\n",
    "\n",
    "    return Nc, Nf, dataset, disabled_features_per_learner_type\n",
    "\n",
    "def interaction(S, pf, num_interactions_with_groups, num_learners_types, num_learner_disabled_features,\n",
    "                num_groups, num_students_per_group, prob_type_given_group, force_dataset_learnability,\n",
    "                adaptive_group_teaching, interaction_f):\n",
    "    # Args:\n",
    "    # S - target number of concepts.\n",
    "    # pf (shape: [num_features]) - probability that each feature is active for each concept.\n",
    "    # num_interactions_with_groups (type: int) - number of interactions between the teacher and each of the groups.\n",
    "    # num_learners_types (type: int) - number of types of students/learners to consider.\n",
    "    # num_learner_disabled_features - number of features that are randomly disabled for each of the learners\n",
    "    #             (for the experimental settings where the student and the teacher do not share features).\n",
    "    # num_groups (type: int) - number of groups.\n",
    "    # num_students_per_group (type: int) - number of students per group.\n",
    "    # prob_type_given_group (type: np.array) - probability that each student type belongs to each group.\n",
    "    # force_dataset_learnability (type: bool) - if True, only datasets that are learnable from the\n",
    "    #              perspective of the student are considered.\n",
    "    # adaptive_group_teaching (type: bool) - if True then the teacher weights the info_gains according to the\n",
    "    #               estimated probabilities that the student sees each feature (given the group).\n",
    "    # interaction_f: function to implement the interaction between the teacher and the groups\n",
    "    #                (see `interact_with_group_teaching_and_learning` and `interact_with_group_only_teaching` for examples).\n",
    "\n",
    "    # Setup.\n",
    "    Nc, Nf, dataset, disabled_features_per_learner_type = generate_dataset_and_learners(S=S,\n",
    "                pf=pf,\n",
    "                num_groups=num_groups,\n",
    "                num_learners_types=num_learners_types,\n",
    "                num_learner_disabled_features=num_learner_disabled_features,\n",
    "                force_dataset_learnability=force_dataset_learnability)\n",
    "\n",
    "    # Assert groups/types dimensions.\n",
    "    assert(num_groups == prob_type_given_group.shape[0])\n",
    "    assert(num_learners_types == prob_type_given_group.shape[1])\n",
    "\n",
    "    observed_features_counter = np.ones((num_groups, Nf))\n",
    "    non_observed_features_counter = np.ones((num_groups, Nf))\n",
    "\n",
    "    students_groups_types = {}\n",
    "    # Create groups of students.\n",
    "    for group in range(num_groups):\n",
    "        students_groups_types[group] = [np.random.choice(range(num_learners_types), p=prob_type_given_group[group])\n",
    "                                      for _ in range(num_students_per_group)]\n",
    "    print('students_groups_types:', students_groups_types)\n",
    "\n",
    "    DATA_LOG = {}\n",
    "    DATA_LOG[\"observed_features_counter\"] = np.zeros((num_interactions_with_groups, num_groups, Nf))\n",
    "    DATA_LOG[\"non_observed_features_counter\"] = np.zeros((num_interactions_with_groups, num_groups, Nf))\n",
    "    DATA_LOG[\"is_correct\"] = np.zeros([num_interactions_with_groups, num_groups])\n",
    "    DATA_LOG[\"num_interactions\"] = np.zeros([num_interactions_with_groups, num_groups])\n",
    "    DATA_LOG[\"disabled_features_per_learner_type\"] = disabled_features_per_learner_type\n",
    "    DATA_LOG[\"percentage_of_done_students\"] = np.zeros((num_interactions_with_groups, num_groups, Nf))\n",
    "\n",
    "    for i in range(num_interactions_with_groups):\n",
    "\n",
    "        # Sample a given target concept to teach.\n",
    "        target_concept = np.random.choice(range(Nc))\n",
    "\n",
    "        # Interact with each group.\n",
    "        for group in range(num_groups):\n",
    "\n",
    "            # Create vector that has the probability that the teacher thinks the students see each of the features, given the group.\n",
    "            # Based on information contained in `observed_features_counter` and  `non_observed_features_counter` vectors.\n",
    "            # Based on the idea of Thompson sampling.\n",
    "            estimated_features_observability = np.array([np.random.beta(observed_features_counter[group, f_idx],\n",
    "                                                              non_observed_features_counter[group, f_idx]) for f_idx in range(Nf)])\n",
    "\n",
    "            # Interact with group.\n",
    "            teacher = OptTeacher(target_concept, dataset)\n",
    "            students = []\n",
    "            for student_type in students_groups_types[group]:\n",
    "                Fsi = np.ones(Nf)\n",
    "                Fsi[disabled_features_per_learner_type[student_type]] = 0\n",
    "                student = ActLearner(dataset, Fsi)\n",
    "                students.append(student)\n",
    "\n",
    "            if adaptive_group_teaching:\n",
    "                num_correct_students, num_interactions, observed_features_by_the_students, non_observed_features_by_the_students, percentage_of_done_students = \\\n",
    "                        interaction_f(teacher, students, dataset, Nc, Nf, target_concept, estimated_features_observability)\n",
    "            else:\n",
    "                num_correct_students, num_interactions, observed_features_by_the_students, non_observed_features_by_the_students, percentage_of_done_students = \\\n",
    "                        interaction_f(teacher, students, dataset, Nc, Nf, target_concept, None)\n",
    "\n",
    "            for feature_idx in observed_features_by_the_students:\n",
    "                observed_features_counter[group, feature_idx] += 1\n",
    "            for feature_idx in non_observed_features_by_the_students:\n",
    "                non_observed_features_counter[group, feature_idx] += 1\n",
    "\n",
    "            DATA_LOG[\"num_interactions\"][i,group] = num_interactions\n",
    "            DATA_LOG[\"is_correct\"][i,group] = num_correct_students / num_students_per_group # percentage of correct students.\n",
    "            DATA_LOG[\"percentage_of_done_students\"][i,group] = percentage_of_done_students # percentage of correct students (across timesteps).\n",
    "\n",
    "        DATA_LOG[\"observed_features_counter\"][i,:,:] = observed_features_counter\n",
    "        DATA_LOG[\"non_observed_features_counter\"][i,:,:] = non_observed_features_counter\n",
    "\n",
    "    return DATA_LOG\n",
    "\n",
    "def run_multiple_exps(num_exps, interaction_f_args):\n",
    "\n",
    "    data_logs = [interaction(**interaction_f_args) for _ in range(num_exps)]\n",
    "\n",
    "    merged_data_logs = {}\n",
    "    for k in data_logs[0].keys():\n",
    "        data_key = [data_logs[i][k] for i in range(len(data_logs))]\n",
    "        merged_data_logs[k] = np.array(data_key)\n",
    "\n",
    "    return merged_data_logs\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "cell0018",
   "metadata": {},
   "source": [
    "### Regression and complete-world validation\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "cell0019",
   "metadata": {},
   "source": [
    "%%writefile CAEO_S1_reproduction/code/tests.py\n",
    "from pathlib import Path\n",
    "import json\n",
    "import numpy as np\n",
    "from experiment import episode,world,actors,execute_world,BASE,MODES\n",
    "# Guard rejects an uninformative available set, without choosing a masked feature.\n",
    "D=np.array([[0,0],[0,1]],dtype=bool)\n",
    "assert actors.OptTeacher(0,D).select2teach(non_observed_features=[1])[0]==-1\n",
    "assert actors.OptTeacher(0,D).select2teach()[0]==1\n",
    "# Switching from a concentrated teacher proxy to a learner must not consume a slot.\n",
    "D=np.zeros((3,15),dtype=bool);D[1,:4]=[1,0,1,1];D[2,:4]=[1,1,0,1]\n",
    "blind=np.array([[1,3],[0,2],[0,2]])\n",
    "np.random.seed(0)\n",
    "h,n,_,_,events=episode(D,blind,np.array([0,1]),0,np.ones(15),'turn_based',budget=2)\n",
    "assert n==2 and h[:,-1].all() and events==[(0,0),(1,3)],(n,h,events)\n",
    "# Replay the frozen historical failure against both the exact historical and corrected controller.\n",
    "import importlib.util\n",
    "case=dict(np.load(BASE/'reference/historical_failure_case.npz'))\n",
    "state=(str(case['rng_name'].item()),case['rng_keys'],int(case['rng_position']),int(case['rng_has_gauss']),float(case['rng_cached_gauss']))\n",
    "spec=importlib.util.spec_from_file_location('legacy',BASE/'reference/historical_original.py');legacy=importlib.util.module_from_spec(spec);spec.loader.exec_module(legacy)\n",
    "np.random.set_state(state)\n",
    "lt=legacy.OptTeacher(int(case['target_index']),case['dataset']);ls=[]\n",
    "for typ in case['student_types']:\n",
    " mask=np.ones(15);mask[case['disabled_features'][typ]]=0;ls.append(legacy.ActLearner(case['dataset'],mask))\n",
    "legacy.interact_with_group_teaching_and_learning(lt,ls,case['dataset'],len(case['dataset']),15,int(case['target_index']),case['theta'])\n",
    "legacy_identified=int(sum(np.max(st.p)>=.99 for st in ls));assert legacy_identified==27\n",
    "np.random.set_state(state)\n",
    "h,cost,_,_,_=episode(case['dataset'],case['disabled_features'],case['student_types'],int(case['target_index']),case['theta'],'full_coadaptation')\n",
    "assert h[:,-1].all() and cost==12\n",
    "historical={'legacy_identified':legacy_identified,'corrected_identified':int(h[:,-1].sum()),'corrected_broadcasts':cost}\n",
    "\n",
    "# Scheduling does not change a numerical world: re-execute one completed primary block.\n",
    "p=BASE/'results/world_c0_000.npz';before=dict(np.load(p));execute_world(0);after=dict(np.load(p))\n",
    "for key in before:np.testing.assert_equal(before[key],after[key])\n",
    "# All saved samples respect common inputs and a real broadcast budget.\n",
    "world_files=sorted((BASE/'results').glob('world_c*_*.npz'))\n",
    "assert len(world_files)==220\n",
    "for p in world_files:\n",
    "    d=dict(np.load(p));history=d['learned_by_student'];assert d['broadcasts'].max()<=15\n",
    "    assert np.all(np.diff(history.astype(int),axis=-1)>=0)\n",
    "    np.testing.assert_allclose(history.mean(axis=3),d['percentage_of_done_students'])\n",
    "    for key in ['active_budget','adaptive_budget','exhaustive']:\n",
    "        assert history[MODES.index(key),:,:,:,-1].all()\n",
    "    # Learnability actually holds for every type in every generated world.\n",
    "    for blind_f in d['disabled_features']:\n",
    "        projected=np.delete(d['dataset'],blind_f,axis=1)\n",
    "        assert len(np.unique(projected,axis=0))==len(d['dataset'])\n",
    "result={'status':'passed','saved_worlds':len(world_files),'historical_regression':historical,'checks':['zero-gain guard','zero-cost initiative transition within a two-broadcast budget','frozen historical failure: 27 original versus 30 corrected identifications','deterministic re-execution independent of scheduling','monotone individual identification','group/individual aggregation agreement','all teacher-budget and exhaustive controls complete by 15 broadcasts','actual per-type concept distinguishability in every world']}\n",
    "(BASE/'results/validation.json').write_text(json.dumps(result,indent=2));print(json.dumps(result,indent=2))\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "cell0020",
   "metadata": {},
   "source": [
    "## 3. Small reference inputs and source integrity\n",
    "\n",
    "The following cell contains two reference assets required by the supplied scripts: the frozen historical regression case and the original graphical-abstract layout. These are not the 220 simulated worlds. Their bytes are encoded only to keep this supplement to one uploadable notebook. The accompanying integrity checks verify the source modules and the decoded reference assets before computation.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "cell0021",
   "metadata": {
    "jupyter": {
     "source_hidden": true
    }
   },
   "source": [
    "EMBEDDED_REFERENCE_INPUTS = {\n",
    "    'reference/historical_failure_case.npz': (\n",
    "        'UEsDBC0AAAAIAAAAIQBmPzP2//////////8LABQAZGF0YXNldC5ucHkBABAAwwgAAAAAAADZAQAAAAAAAJ1Uu07DQBC8afkKdwYp'\n",
    "        'jSVo+AA6EA0FFQrEiAIR5CAa4Cv4YWL7dmbW7nCC4rm9fc4svzd317f3KJ/lq931h6ehvWza78eu3TTt8374GLZvD/th14/nV9vX'\n",
    "        'Q388P7xs3/sjPu3Ou03TXZxtmp/mf89JmR6Mn+NT+EwnQpMNDnV7fBvd5ZlcJ5hdw4ycBxGtvs0wLiAcdHkOHFZYLMyukRgoqeKo'\n",
    "        'GtarSswtLJrNHUaNGa4agqrnqyB9KwkMqp/51y4jZpNhWJHKANvgMNREZQSEmROEOAyKj4DJCvbn48j9FCSjOZi/ayr7RuE1eSoS'\n",
    "        '5LaGQlDoJTsMl0gRQQnr6GpM54SeRelT32BkMqjSpKOKlTFNgpQxsnmHVWWEgbfWy7qkzUt3TmxR4BEkbrFdvzCYxK1psa9YAmNQ'\n",
    "        'EOa76Kok72C7eBwuWGoBsWTKzPksMksoLghVpW2yEsCqAoZKRGfsXkzRbqyW2Lc3SvEVkgtsJqamgNJ+UZssjHIrS8jrdujqTnLm'\n",
    "        'CCV+JXB1G/GRhXySEkkL6wuUhg9Pe8Xh+UZHVFMM//klpXLXXClMZOzlrdaeKinhKnW0AGsq5ikXp9n+NBBwJfMlK4Yt6lB8JqYo'\n",
    "        'I8aS1VnVAfAHUEsDBC0AAAAIAAAAIQB12oaV//////////8QABQAdGFyZ2V0X2luZGV4Lm5weQEAEACIAAAAAAAAAEYAAAAAAAAA'\n",
    "        'm+wX6hsQychQxlCtnpJanFykbqWgbpNpoa6joJ6WX1RSlJgXn1+UkgoSd0vMKU4FihdnJBakAvkamjoKtQoUAS51BggAAFBLAwQt'\n",
    "        'AAAACAAAACEASJxOWP//////////EQAUAHN0dWRlbnRfdHlwZXMubnB5AQAQAHABAAAAAAAAUAAAAAAAAACb7BfqGxDJyFDGUK2e'\n",
    "        'klqcXKRupaBuk2mhrqOgnpZfVFKUmBefX5SSChJ3S8wpTgWKF2ckFqQC+RrGBjqaOgq1CuQDLoYBBkw4xBkJ8MkFAFBLAwQtAAAA'\n",
    "        'CAAAACEAd9/GJv//////////FQAUAGRpc2FibGVkX2ZlYXR1cmVzLm5weQEAEAD4AAAAAAAAAGgAAAAAAAAAm+wX6hsQychQxlCt'\n",
    "        'npJanFykbqWgbpNpoa6joJ6WX1RSlJgXn1+UkgoSd0vMKU4FihdnJBakAvkaxjoKppo6CrUKZAMuDgYIYIbSjFCaB0pzoYlzQml2'\n",
    "        'KM0HpZnQ+DBzYebAABuUBgBQSwMELQAAAAgAAAAhAGt+P1P//////////wkAFAB0aGV0YS5ucHkBABAA+AAAAAAAAADDAAAAAAAA'\n",
    "        'AJvsF+obEMnIUMZQrZ6SWpxcpG6loG6TZqGuo6Cell9UUpSYF59flJIKEndLzClOBYoXZyQWpAL5GoamOpo6CrUK5AMu34udn0/5'\n",
    "        'vbKPjH5evvvadXvtufMm8r95a591kVn04MxD9nvT7Hwjnd7bK9R4PDa/+da+9kRNlV7Le/uS06L5hudf27v8kyv/pbHennt2SJpw'\n",
    "        '+jv7OsXJ+SVZJ+2XuMtdEFv93l7+ETf3R6Zr9jdvVhn4CbyzF01I25S457k9AFBLAwQtAAAACAAAACEA7EXX9///////////DAAU'\n",
    "        'AHJuZ19uYW1lLm5weQEAEACcAAAAAAAAAFMAAAAAAAAAm+wX6hsQychQxlCtnpJanFykbqWgbhNqrq6joJ6WX1RSlJgXn1+UkgoS'\n",
    "        'd0vMKU4FihdnJBakAvkamjoKtQoUAS5fBgaGECA2BGJLKDYGYnMgBgBQSwMELQAAAAgAAAAhAEgWD5n//////////wwAFABybmdf'\n",
    "        'a2V5cy5ucHkBABAAQAoAAAAAAAA5CgAAAAAAAJ2U+T8TjuOAGXLMmKRIrklzJVdjjDma23IkV2xzzjXXe46XNmfuLpI72RzN23KM'\n",
    "        'kqvY251brooc5T7KkiP59P0Xvs9vz/MHPNloB2sbZ3a2CLYYqJd3uGcYVEcaiiBqQpWloT7BYf+E4QiY4DAv7//rJrjAcO+/PRyP'\n",
    "        'C/H+6/IwdU1lBWVpkvT/Gz6Qt6BAY29oJ3sO6NaB/A/GTfXUpOTociIluYwEIFz6zCJslSculp/HGgma5sygfmx1FCHyI23I+qb4'\n",
    "        'MjPeNEzB8dYi76uRxcKI5JpEFA+LRLTKpOlcTjP98CoywCaAj29DuhQ2+3wtr5Rl+Qx9M6LDHCKUu+1yvLraVViqP4Qd4WhwDror'\n",
    "        'ub46O10516mP4/eV3Yzc3C1obvVbl1FMi9Hqymj0gWVB7p7lalkqSDm+OHa7vNw4ykqwpd4CstKNYqzQaZq3NMQBfCnOvxRjd3KY'\n",
    "        'OrXNyKDDTbgynofaNJfzIpzXghxrd+C/tel9MEdN+9Q7aqwwYuIpxBPS+diuwLC7Ma5/8MCTzsmR8LzwX0LmRXYlMAN0EOOwAo6U'\n",
    "        'QKATHdPyhqxQ5QdtJMgror9Gdg9+xrA5beAke3meONTzWL7H4XPWiDV9+1xHiPI5PjuLamWr31MXs6eBKirClHP9hsOLORD/UEk2'\n",
    "        'ybLW85Nekm0LZNp+n1atjQGlcZH9bqrjz4b30MAjbEc5/wMexltt67hduBbxkWoIuoi3DjL17d8/b3tKY22NJWtL2LSakfw8knmI'\n",
    "        'foRuNjz2AXRwvoMlNjH+aXlBOAIezBshseP4cybcJNlZzvuC/xR08X3UP72Cuej2fp7KLz37nPWVBrwukDNo2fwDOO7+dibbmnXy'\n",
    "        'B47d66j5/JMj5xiWeS7x9bzhSm0nkBLp7f74Nbpc7cJJx0C6vuYdbsh0woJsYBLb0XGSWJNlxDOziCdkvhjHPMAA8Npi6FXOW8CE'\n",
    "        'e/+pszsbqNfYpP4BTnhW3Se0hMnN1eGbunJcChUpRyevTljyn4o2S2xe/KBaR3cDICOjzD8ccV/G8W48egw+7tePK2by+G6njESP'\n",
    "        'TmUMrIMrymc/BaezmxqvZgSonChZWpjNHC95aoQKBT9Nj2NE3H0g4qAKyk8JoC00RZOob1pVu7i2nHtCWIfjvVZZdnSZPL8SnSCg'\n",
    "        'Ww570D6TWdS2Np+i7/V8pFyVXNHCjh4CKIuI+22NWjDfKRJNVxGMO5I157J/XnDYoPFgmZhjW9BlNMDM5M2k0BRgqoD/GbNRywqK'\n",
    "        'YveieAjnpd0SOqa1dj6NjnqXstf7qfjtJJKe9DIz9j/Q+xWyVaR7R87YVTkpG+gTW+0fey3E9t/mwCSp6WIdWC3oIrOiuPfI7Eqf'\n",
    "        'HLX7SRL/qY7bS1LUEwmP2pxWp2uLssNNHtNX5LEgX2660YofPUzWiMWRvCESDiZQqhHcR31hqtQLjPayqBe2zUuNSlXYJxT6mHxU'\n",
    "        'foRr2NOyh0m6n7zJQCozk8nqk0oYtQf3AgGYhlRbFe2mgNX9RHSKIEbpvwDuRlbx/qM5v0Ls9GxGiBVg/22rpsFDzYEC2WY9FOmA'\n",
    "        'AWMtXQn3pKHG59h/GjUwgbxvloYb2x5/tS5VK8xv04uEcDrdi0DiQtRwXvqKUzNhJMHtUwr4GKnNU0bqLoUBfLosRUVPHU8lQl2G'\n",
    "        'GQ/KvlHljDNVYKPmbC8aFbJKph11Bhl49pzcidUzWCqG5qeSrsmS0RyRkULD52fJ1e1DZ4FdoohD6nCVx+ua3cN1bubZh1kH0uHX'\n",
    "        '3J9v8ODqcD1u78hJuplNPfGc+OrS7+anKMlLTDFk8I1GKVDKTNwyZEGIIpS7xzjkHhSyAunfburFXHc3uBmf3ek8ykOSh41ZzDQR'\n",
    "        'XURAXLfl0kLmMGptoi5KzUXJvwi0wo/mVY8f4tFiMcAlBWbqF9vIwwFvBDcdo+eFTQVjzz9zk6iUawuQdJQoaVNtbrhvK9VxX5w7'\n",
    "        'cccUXJBUTWiTAREYKm4mWvvb0RyeurS51Mxv89T2F2f+7sm5cDojsLq/W6IKCscWeh7fFqhP+od3uCHLfx5cGDT+72tUhe+wqGEj'\n",
    "        'BsVnAkN1J5xCuvnWjvwBnr7t7tYq54kOvtPvPuuXXQMJS725XduwVBn+dT3m9xHg+vZyZQqvSHsOhOUl8trtd3+7e0WAsdGMaiEr'\n",
    "        'Beh+XhvCcDdvlDux6qJwfb/lZT0Un/vUEVav9ZS0AEFC6/f3tqSwfmgzomIIJ8sOxn8hH4a59/2OUufYih7lBkkrlL0W8l0NaUFS'\n",
    "        'LKogwLC6ahI7PlUwrKvhJgbxyuh8a4LXWNSQr5as2Y75DNd3+2WxrErG+8SqGGXM7tNo9kd6rRW01o+1WOjIIV0aAjUf5LK3fdmA'\n",
    "        'FN3w/MOGPbdxHPJ9yInhov9BY79KbJn7pDgWZhzz8Yvhsn7Du0PDmhSZtZawoWjz+m5YEMWAUH1zXZiXNnnfrPKMAFuNnP3voOUr'\n",
    "        'iOgTeIObJezmHpJzaFMBSL3SfxfnOj5dA82dKjXvuczZw5acVfrewBxqbIjuvcBR92u64WR0Q9tVPGXQYFcyjgqJqJZhe2Zb9aqw'\n",
    "        'MRVf07pBjMcUOiISLnVbz5qp0y0swB4tAXXsgal3YleNzKZQLh1SS5frZyzD5SrwAUqqWEiBcU2Gdd6j0q8TH4SIHiYKfwR8DDtn'\n",
    "        'ONa8gXPu39au2vQbtZVnXOqYOvYRXZg44+Z4Daj+aNAoo0YFO3tAHj8Hj8u01wRPQJxIrgKnDaotwdI71QHv9wBbiBKDgWDr3puV'\n",
    "        '4tF/BDxOHO/Ep8o4UFbA07lCEnxPMDhFsaNS8Qp34f08mwOokuXZYmf5vozqUBZqW7RsPm8L+jGr7J2aAxlG00MeVNe7DiqjvOvp'\n",
    "        'raeWBBOvTg9TkIpGBRtszC7SSzYZmzv/4zqVJjKVXqSY4N7u17EnDfcprWrvkf9lsGDCVNAdUoGek8BVDCttjRKC1mdpbrMyXLpb'\n",
    "        'Vh/EouzhnelOnnp8ZXcJ4oaOFXV4O3VvJ1tgnWmOa971z4Fk1lqsK05uC5nEkUf9eIX5eba9oE6p9A4SggkeqRbQ7MRNSKh8C0Pr'\n",
    "        'SNMTVI4Mu4prAhdC1HYUPZbglV8fBp5ZOvtu+p6r8MGwSGKDs9UzdP/V+uc8NTw/9l0YiUiOCZtLrBZXDaOTt9MF7ZYku+NaXx6G'\n",
    "        'PiDM2YK4vE8EfgQf3dmlTQLv/93o2u4qJR5AUT1uk+Fuwvmmw1XpN3r97q5mMidKEI438NTYhx3Lb63OSmV7Rbf2ocDx6XkbheYv'\n",
    "        '99zyfnM7LPsoClb3awelg520RIbQDhEnY31soOVi+flq7qBSUq9+kGwWYhV6o+87fRDUeUu/ZT/3k1m55Yqzf8QRLveSHcojTqzZ'\n",
    "        'TY2fpf6KO1u2N11XD6P15jqW/EdoU/E4mZhjcNRuN09WW9KAf/s5cbGeLkoM3SlAygiMTewd4S/bIYZ+4vmpDPik1yr5s8ak2PiL'\n",
    "        'dL/AXgJFyN7po1hVAecQwHgp/n9QSwMELQAAAAgAAAAhAEPzrj7//////////xAAFABybmdfcG9zaXRpb24ubnB5AQAQAIgAAAAA'\n",
    "        'AAAARwAAAAAAAACb7BfqGxDJyFDGUK2eklqcXKRupaBuk2mhrqOgnpZfVFKUmBefX5SSChJ3S8wpTgWKF2ckFqQC+RqaOgq1ChQB'\n",
    "        'riOMDGAAAFBLAwQtAAAACAAAACEAOrE1Zv//////////EQAUAHJuZ19oYXNfZ2F1c3MubnB5AQAQAIgAAAAAAAAARQAAAAAAAACb'\n",
    "        '7BfqGxDJyFDGUK2eklqcXKRupaBuk2mhrqOgnpZfVFKUmBefX5SSChJ3S8wpTgWKF2ckFqQC+RqaOgq1ChQBLgYoAABQSwMELQAA'\n",
    "        'AAgAAAAhAKEwioH//////////xQAFABybmdfY2FjaGVkX2dhdXNzLm5weQEAEACIAAAAAAAAAEUAAAAAAAAAm+wX6hsQychQxlCt'\n",
    "        'npJanFykbqWgbpNmoa6joJ6WX1RSlJgXn1+UkgoSd0vMKU4FihdnJBakAvkamjoKtQoUAS4GKAAAUEsBAi0DLQAAAAgAAAAhAGY/'\n",
    "        'M/bZAQAAwwgAAAsAAAAAAAAAAAAAAIABAAAAAGRhdGFzZXQubnB5UEsBAi0DLQAAAAgAAAAhAHXahpVGAAAAiAAAABAAAAAAAAAA'\n",
    "        'AAAAAIABFgIAAHRhcmdldF9pbmRleC5ucHlQSwECLQMtAAAACAAAACEASJxOWFAAAABwAQAAEQAAAAAAAAAAAAAAgAGeAgAAc3R1'\n",
    "        'ZGVudF90eXBlcy5ucHlQSwECLQMtAAAACAAAACEAd9/GJmgAAAD4AAAAFQAAAAAAAAAAAAAAgAExAwAAZGlzYWJsZWRfZmVhdHVy'\n",
    "        'ZXMubnB5UEsBAi0DLQAAAAgAAAAhAGt+P1PDAAAA+AAAAAkAAAAAAAAAAAAAAIAB4AMAAHRoZXRhLm5weVBLAQItAy0AAAAIAAAA'\n",
    "        'IQDsRdf3UwAAAJwAAAAMAAAAAAAAAAAAAACAAd4EAABybmdfbmFtZS5ucHlQSwECLQMtAAAACAAAACEASBYPmTkKAABACgAADAAA'\n",
    "        'AAAAAAAAAAAAgAFvBQAAcm5nX2tleXMubnB5UEsBAi0DLQAAAAgAAAAhAEPzrj5HAAAAiAAAABAAAAAAAAAAAAAAAIAB5g8AAHJu'\n",
    "        'Z19wb3NpdGlvbi5ucHlQSwECLQMtAAAACAAAACEAOrE1ZkUAAACIAAAAEQAAAAAAAAAAAAAAgAFvEAAAcm5nX2hhc19nYXVzcy5u'\n",
    "        'cHlQSwECLQMtAAAACAAAACEAoTCKgUUAAACIAAAAFAAAAAAAAAAAAAAAgAH3EAAAcm5nX2NhY2hlZF9nYXVzcy5ucHlQSwUGAAAA'\n",
    "        'AAoACgBjAgAAghEAAAAA'\n",
    "    ),\n",
    "    'reference/submitted_graphical_abstract.pdf': (\n",
    "        'JVBERi0xLjMKJf////8KNyAwIG9iago8PAovVHlwZSAvRXh0R1N0YXRlCi9jYSAxCj4+CmVuZG9iago4IDAgb2JqCjw8Ci9UeXBl'\n",
    "        'IC9FeHRHU3RhdGUKL0NBIDEKPj4KZW5kb2JqCjYgMCBvYmoKPDwKL1R5cGUgL1BhZ2UKL1BhcmVudCAxIDAgUgovTWVkaWFCb3gg'\n",
    "        'WzAgMCA2MjMuMjUgNjkzLjQ5MjE4OF0KL0NvbnRlbnRzIDQgMCBSCi9SZXNvdXJjZXMgNSAwIFIKPj4KZW5kb2JqCjUgMCBvYmoK'\n",
    "        'PDwKL1Byb2NTZXQgWy9QREYgL1RleHQgL0ltYWdlQiAvSW1hZ2VDIC9JbWFnZUldCi9FeHRHU3RhdGUgPDwKL0dzMSA3IDAgUgov'\n",
    "        'R3MyIDggMCBSCj4+Ci9YT2JqZWN0IDw8Ci9JMSA5IDAgUgo+PgovRm9udCA8PAovRjEgMTAgMCBSCj4+Cj4+CmVuZG9iagoxMSAw'\n",
    "        'IG9iago8PAovUHJvZHVjZXIgKFBERktpdCkKL0NyZWF0b3IgKFBERktpdCkKL0NyZWF0aW9uRGF0ZSAoRDoyMDI1MDkxNzE0NTA0'\n",
    "        'OVopCj4+CmVuZG9iagoxMCAwIG9iago8PAovVHlwZSAvRm9udAovQmFzZUZvbnQgL0hlbHZldGljYQovU3VidHlwZSAvVHlwZTEK'\n",
    "        'L0VuY29kaW5nIC9XaW5BbnNpRW5jb2RpbmcKPj4KZW5kb2JqCjMgMCBvYmoKPDwKPj4KZW5kb2JqCjIgMCBvYmoKPDwKL1R5cGUg'\n",
    "        'L0NhdGFsb2cKL1BhZ2VzIDEgMCBSCj4+CmVuZG9iagoxIDAgb2JqCjw8Ci9UeXBlIC9QYWdlcwovQ291bnQgMQovS2lkcyBbNiAw'\n",
    "        'IFJdCj4+CmVuZG9iagoxMiAwIG9iago8PAovVHlwZSAvWE9iamVjdAovU3VidHlwZSAvSW1hZ2UKL0hlaWdodCA0NzIKL1dpZHRo'\n",
    "        'IDEzNDYKL0JpdHNQZXJDb21wb25lbnQgOAovRmlsdGVyIC9GbGF0ZURlY29kZQovQ29sb3JTcGFjZSAvRGV2aWNlR3JheQovRGVj'\n",
    "        'b2RlIFswIDFdCi9MZW5ndGggNjM4Cj4+CnN0cmVhbQp4nO3BMQEAAADCoP6pZwsvoAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA'\n",
    "        'AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA'\n",
    "        'AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA'\n",
    "        'AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA'\n",
    "        'AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA'\n",
    "        'AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA'\n",
    "        'AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA'\n",
    "        'AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA'\n",
    "        'AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAOBvLj+PKQplbmRz'\n",
    "        'dHJlYW0KZW5kb2JqCjkgMCBvYmoKPDwKL1R5cGUgL1hPYmplY3QKL1N1YnR5cGUgL0ltYWdlCi9CaXRzUGVyQ29tcG9uZW50IDgK'\n",
    "        'L1dpZHRoIDEzNDYKL0hlaWdodCA0NzIKL0ZpbHRlciAvRmxhdGVEZWNvZGUKL0NvbG9yU3BhY2UgL0RldmljZVJHQgovU01hc2sg'\n",
    "        'MTIgMCBSCi9MZW5ndGggMjQzNjIwCj4+CnN0cmVhbQp4nOxdB1gVx9r2/ve/9+bW3NSbW3LLnxtsMRpjEqMmmmISS9TYE7GAWGPv'\n",
    "        'DXuLKFZExW7sNcYuKiIogiBWpPdTOYVDU1HP/+5+5wzL7uGcpSPu5/ccl9nZ2ZnZmXe+d6rVqogiiiiiiCKKKKKIIooooogiiiii'\n",
    "        'iCKKKKKIIooooogiiiiiiCKKKKKIIooooogiiiiiiCKKKKKIIooooogiiiiiiCKKKKKIIooooogiiiiiiCKKKKKIIooooogiiiii'\n",
    "        'iCKKKKKIIooooogiiiiiiCKKKKJItcmTJ0+qOwqKKKLIMyoK/iiiiCKK1HpRoF4RRRRRpGyi4KciiiiiSAWKEFQVgK0honwIRRR5'\n",
    "        'SkVBVEUUUUQR5yLFRgUtFVFEkaqXgoICtVqt1+ufLgh6umKriCKKPKVSWFio5uXRo0fVHZdKFAVRFVFEkQoUACYhJyC0uuNSdaIA'\n",
    "        'aY2VnJycxMTEpKSkzMxMh5/JbDbjLvxUfdwUUaTMcu7cuWbNmnXt2vX+/fvVHZeySEpKir+//4wZM/z8/FJTU6s7Os+uoMlO4gUY'\n",
    "        '6LDVhiN5qPq4KaJImSU2NrYZL2j6qzsupZbk5OQdO3bMmjVrzpw5e/fuhZXi8pH4+PhVq1Z5e3uvX79eo9FUQSSfcUlPTydgLOnr'\n",
    "        'kAetVlvFEVNEkfJIWloaISeMtOqOS7kE7I9qqJM6mJ+fv3//fsDsokWLgoKCHj9+XJUxVESOHD582I2Xd999V6VSST1s3ryZPFR9'\n",
    "        '3BQpj4B9bNmyBVUP1lqFB3769GmEfOnSpQoPuaLk1KlTKLRffPFFQUGBHP9nz55dvHgxYKqyI+ZSYGGOHj26Xr16bnZp2LDh+PHj'\n",
    "        's7Ozqztqz6IYjUb2IdCcST2gTX/rrbeeNYSsHT3zFy5cQK0/d+5cxQaLqgp4RMgOm9TySAVm+927d6lUZ2RkyPEPFoxEgTtXVATK'\n",
    "        'JojDV199VbduXTeBACEnTZpUUncEaujgwYOF/lFhZ86c+fDhwyqO/LMjMD/at29PuY0LcAGpny+//BJ3x40bV/XRU6SccvXqVdTE'\n",
    "        'n3/+uWKDRTlZtmwZQq7JIxcg71Sw5XTdw/5csWIF2oKaRvnv37/fo0cPSsiYMWMc+tm+ffuHH34oRM6OHTsGBwdXcVQVcS6MxUO8'\n",
    "        'vLykPS1VzOJrh3FYE6SwsPCbb7558803wU8rNmR8o9mzZ6NIrFq1SuResS8qjzhh8Q7jOX/+fPhHC1IlsStRUAH79euHmDRu3Hji'\n",
    "        'xIm7d+/Gb5MmTWC1uru7K2Zn1YuQxXfo0EE6HF8hLN5hmXReoWpUdSOpgVFyLj4+PvhwMBorNliQdyowN2/eLNWDlZeB0pBLy+Iv'\n",
    "        'XLgAz7169aqur0zvBRjWr1+/efPm3bt3BxOfOnXq559/DheKmxQhgf+wPHG3adOm8L9r167Ro0e//fbbQNRBgwY9U3Niq1KELB6y'\n",
    "        'Z88eqZ8qY/FUcqqm3IreUgMhsfxRQghbtmzBt5s0aVLFhmwwGN555x2EHB4eXs6gyiPOP6KQxbtMstlsfv/99+E5LCys4iNaSmEV'\n",
    "        'AYK2DxhIo0VSFg8PP//8MzwAWrt06YLPvWbNmtatW8Pl3Xffrcl9LM+gHDlyBB+xQYMGVCyvXbsm8iCTxddAsCqVlC3+7KkamHxi'\n",
    "        '8fhwFc7iIQ5ZfMVKObO0JBZfUrALFiyoCSx+3759wEkYnNHR0SyqISEhNPa0d+/e6o3eMyjE4tHY0SfYtGmTyMOzORZfO0Qmi5eP'\n",
    "        'ReRTrVaXjcVXoLiM81PH4kk8PDyCg4Nh7bNo5OXlATbJhlm9erXIf0BAAGouWH9iYiJ75PTp05R2JKoqI//sCFh8hw4daNoDfjt1'\n",
    "        '6iT1o4zFW2uk6ShHiBeIWLxLcZlYtLY1gcU7l1KNxdcoFs9Eo9E0a9YMBKFVq1YOWTwahSZNmuDWtGnTWFdndna2u7s7HPFg7d5N'\n",
    "        '5ekSYvEgO8OGDXP4NSt8LP7+/fvp6ekoJA8ePBDdQtOMCpKVlVVR7yJBPUpNTYWxjYuSYATueC/enpmZKXPEE97SeYEV4RydkFKV'\n",
    "        'SoXAUXecFP7Hjx9rtVp4k7lvBvzrdDr4B/RJ78pk8aiYyBwEgqDkD/XKYfEIGXmOwB1GrzyCpOEzIfDc3NyS/IhYPB5BkcMjOTk5'\n",
    "        'Dv3XhLH4/Px8mr80evRoUYmaMWMG3AGh1RW3Z1aIxb/77ruzZs3CxSeffMKKEH2jCmfxgAjABSoOgEV0y2KxwB13K3Z5Gl4EHCPs'\n",
    "        'dRIyajT8wKeTemct3rcJxMMjLpctwydBGeq1kyUw8IbPAW+oy3L2uyD/yDFEw2G65LB41Eq8jmBZ5vIcmSwe2Y70ImTAfsUaRUgs'\n",
    "        '5bzJZCrJj4jFI6+o9SnpEWLxPXv2rF7e4TCj0MJ27twZ0fv000+FrRjqy9tvvw33hQsXih4ZNWoU3IcPH1650X1WhbH4fv36tWjR'\n",
    "        'ws3RcqRSsXg5pY4sPWllx7OokrjlHLjKIAwcAF9OkBNNBpmgJZkfImE4LwcW9Ho9wbLDZQskyAHUa4SJ2MoBMWZilRQm8YKJEyeW'\n",
    "        'FAJiThFDIABhmQ2WTBaPWDGLumKn0zAjHGSkJD8iFk+NV3JyskNDtwayeLQ73bt3r1+/PiD9448/dsj7Dhw4APfmzZuLSuylS5fe'\n",
    "        'fPNN3Lp69WoVRlkRZ8JY/K1bt6g3+/r160IPDln8vHnzYM36+flJA+zduzdu7d69m7mARcLl+++/RwXZt29f48aN6/ECwhITE0N+'\n",
    "        'ACxeXl4oV3DH78iRI2XaS04ElQuQ1adPHwqWQkbpvXz5sshnbGxsp06dmDdY7ML4MwkMDGQJAUlE3ST/gB2ky2EcgDBr165FgPXs'\n",
    "        '0qRJE19fX2lrggqFKsO8tWnT5uLFiyI/AIQuXbogDnFxcYAvkHSWrhEjRgjDPHnyJEJo2LAhahzy+RNe4DJ48GDmB2AFVshSDYHB'\n",
    "        'M378eOebHcHO//zzzwlpmzVr9oldevToQR5gUKG9/uqrr2j4kkJGVBMSEqShzZkzG89u2bJFegvmIm4dOnTIWnxGXHBwMCtCiDyy'\n",
    "        'F44wxuB5zZo17HEhi0dOso/VqFGjrVu3Cl8EbtK2bdumTZuKUtStW7cq3soD5RCfDNFgRZSZLjC5Kf7lrxeKlEoYi4cVhFKBazRw'\n",
    "        'Qg9SFo+GDziD6iYNDSWqXbt2KFowctjHvXPnDlVPVC7gMCosK94MWMBN5s+fjxfRLeBAhezQhUTBEkOwDHvBg/bu3SsyjWA1Affq'\n",
    "        '80JAMXfuXGlRpIRAYL8lJibSVGf4R8sC/yXF4fTp07DzGRDB84QJE6QWEfK5a9eu8Eaoggq7bds2qW0/c+ZMRAAACEsYqIgKxSBI'\n",
    "        'OA8QMAVwoFqPj8tqPTKW+gdo2iFCQ3woZ+gXrETUREojQKYRpFWrVvRl8Tt58mTmJyQkBA2TMGR4OH/+vDS0HTt24BZaVemtRYsW'\n",
    "        '4db06dNF7gB2EChWhEBXkdidO3fC87Bhw5g3IYsHx+nYsSN7ZMqUKaIw27dvTx2MKCooISy7IiIinGRFVcqcOXMQvZYtW+K7M0dY'\n",
    "        'zpTG6OhocmEFBmYJzbF5Src/reHCWDyKH81zQxMs6iByyOL79u2LciXtwIR05EU4yjNr1ix4Pn78OABq0qRJrLKjcrF34dMDXljZ'\n",
    "        'dri3SRkEII+aDiRkIX/00UcwLUSDU8gHACwDN1SfqVOnSrk8JeTYsWMAXtRrWCnkH3UNLUJJcQgNDQXUMPsNyQfiSffigEUnNIMR'\n",
    "        'Z1hNItsmMjISMAVIhDl07tw5YboAHaIA8eHee+892JawZhkUACIAI+QBXA8xFxreqJj+/v7Os3T16tU0Z5sqMgtZyDGvXbvm6enJ'\n",
    "        'PjQEGIt8EwWFbPz222/xrMMXIaqdO3eWfgUULTTcLM4eHh7IDViSCAf0hHkTsngE0qtXL9Y6oJUUdrysX78eKSJLWJgiVArnWVGp'\n",
    "        'smfPHkR+9uzZuC6JxSPtcJ8xY4bIHcUGzaXDWU+KVJcwFg8rkRbkgtkJTTiHLB4f3WH/ttVeKjZs2MBcfvrpJ7jAAAN8oZyDKMGO'\n",
    "        'BUy58ZvSgJTB3iMs+uyzz5j9079///I0r2isV6xYQdY13vL111/DPMOrgTyo3cwbyiQADawQ3sBMYemRoY5Kh9wQzQpgCUH5R5hA'\n",
    "        'MCSE7ED4X7lypSgON2/epIYMAoQHPiCB9OeZM2eYN+T2yJEjCbvQ3MDCh2eKNrBdOLIAyxZMH7d27dqFtCAPESb1PyBdIM5g9yyq'\n",
    "        'iF49fs0LvDWxCwCHPAD/P/jgA9wFXCNnkCdAZvIPA9hJxup0Orwa9ifeSJmAfMMviDB5wOPMgkVa0OzSV4C3H3/8UWR1A/RKGtOn'\n",
    "        'TNi+fbvwmy5dupSWQCIfYNmCJuAagdBADGgO80wsHh5QShEBJBP5g5hT3GBXMJ9msxlNEnVhIUWUHAg+VhWzeLR9FAdpyUfTTOBZ'\n",
    "        '4TtxKeJchCx+3bp1dA2ixEqylMWDR6DJdjg6jxKFoghCJGzrwQqpWKJlRFCosKiM9LlR2tesWQObFmYYIAKVgmEIapzMkR2HgvgD'\n",
    "        '/CmeFBpqK/2JVzN7DBIUFESjCYgbKhpAj8AKthBouzBMlhBkFEAVkUfLQiNxEFhfopEdxB/WEYWGVwBaESZ1ZC1fvlwYVV9fX6r4'\n",
    "        'qJ7whtiyMEUG//Dhw+EO84loKX6RLvpAAA22Mw+qGGo9vQt1n9V64D/1TiAHEHn6BIgVEBKNCDVbUttGKOPHj6cGhdCVYa+QQdNd'\n",
    "        'RAD5iUaHOkURDQC+aPQNXx+3HPYIgR3g1pAhQ4SOp0+fpkji1T179kTykb2AvmnTpsERWcF8MhaPJh4RQDKRqwBt+hw9evQQbqeJ'\n",
    "        'gkGD2tQRzUTaJV5dgnxA9GA/CGnU3r170U7h60sn/qHoUkqvXLlStTF9JkTI4oGHKMAoOaLBDocsnqq2w0FzlFKYW8L9tEFaqQCj'\n",
    "        'uOJrUncZlWrUVnz0HTt2oNyimuNdZP4hGtTzby3HOkrYb3gXvQiADDOMzBXEQbiZMKgxISqqNuKDDKEiB7MkKipKGCYsQLhv2bIF'\n",
    "        'OE+2E/KB7DGghMizlW9HkLEUGuAaGMLQad68ecKoAgmp5pKlh3ygsVQAmjCTYRCS7TFnzhxAAV4KW5Fl5tixY4WkAKYj6hTCQboY'\n",
    "        'FADnaQDIz8+PcBXeAEH4NKiV1Hg5z9gffvgByEmJIuQkWB44cCDzw5KM9KIhIIsOGQUwFHaMI7b0gRy+CGEigcLuPivf40ehIfL4'\n",
    "        'oEBmvAsfd9GiRVScmE/G4mGHo0Di7figrP8BjYVeryef4CC0qZGoLQBHtlbTYoqMjAyYH4g2NfEOWTxKFzVJDkczaRYTSuxTuhik'\n",
    "        '9glj8VaeoKESoXqyIXJrxbF41HeEvHXrVmJGYCU03/u7775DfQG8MAZ64MABMtjwYJnTBcJIoDp58mQ2nxPVHBapj48P83br1i3q'\n",
    "        '9gQTpEqNknnw4EGgBJ4FoAkL6tGjRykhqOZAKuLXsCFhINEgr3ASDtypFQOYCHc+RxuEfGOWA6I0YcIEN77v8fjx48yE27lzJ9Uj'\n",
    "        'YSYwFo93wTxjQ0sAeVreApuWeWYz6gMDA4U5Qynq378/+Rd2j8NsA+bLmSrjZEZ9SEiIt7e38GhCRBuWLW1JJJqnVCoWf+/ePRQh'\n",
    "        'amjYOOChQ4eASNR+SVk8XopHli1bRh8LT82dO5ccUdqFryvDjPrk5OSfZYucXAVmklUgvYUyTPZApe5FoIhUhCwerJMqILMDrRXK'\n",
    "        '4gG/06dPp7INwjt69GiitwMGDACMgIFS5QX/ImrsnE46FwRCZBPWGkoyc799+zYAjdkhSD69C2DCvCHClEDgdkkJgeFHiAog2rhx'\n",
    "        'I80iEM6TRJUcNGgQmakwtll3JTIZ1iwAnPnEXTKuUPgZHUNQBHpAeGFvG7F4ZDLuspFipKJ3794UMWIBlJNOZtSjCSOTTJg5SAta'\n",
    "        'TLSJzvPW5Yx64B7iT8P9Vr4V8Pf3p1IkWgBVKhaPpFGvspeXF5vMgDigUSa7mlg8K0UUSViVCIS6rJGTaHoITk+fPi18HVsXL79v'\n",
    "        'E43giRMnZCLksWPHytxvD3ik9mLq1KlC9+XLl8OxXbt20kdggRBLqvZd92ulCFk8/ty0aRNBmbBrqKJYPNzxFCgzFWzULEAK3NHW'\n",
    "        'g0gCUQk0gKiwQ4hOlmeECCWHRkDA7Fg3Jl4dHx+PKsm2IkeZJGMY+QDThRxh5VLfIGq0sA+WWDxSJ8R5vIjyEFAmjDBQiJoGJBwG'\n",
    "        'G9oL8o/qBhNCuHMLqhWZrIsXL2YhoOJTJgt3dyQWTyYT8J/hEgwwaiZE+xPSB5Wui0drSOGsW7dO6I7MEXbMliQuZ9Qjzogqa3SA'\n",
    "        'Rdu2bSO8EvYRlZbFwy4lCt+nTx/W9iUlJX311Vc0vgN7m3lmLB5RdXd3Z5NXYatTXgkhpWwz6pFAWLDyzUsniymEgmzx8PDAJz58'\n",
    "        '+DC5OGTxrP1yOGYE48eteIewItUrsEkAa8Tirfw4Aj4Q0JVVk4pi8RCwYCEphrkIu4VAVTjqDT+EUcIpiKUVGrEC2YRxKOoyEhoh'\n",
    "        'wGE3ftxfNIOUVoWg/gp7VllCAGjCQFBPybYXphqZ48bP0BYagdI4wO59kxfpvoL79+9H5ggrC2PxaERE897ROsBwRfVkzYrzdfHI'\n",
    "        'H/iXc8yuQ3GyR71DGw+OMCzdJPuzyWfxCIFG3mFwij4oPhb1dkpZPH0UYZQAd9SM+vr6CgMpA4sncuFSqOtbOCPLoSBRK1eudOMn'\n",
    "        'e0jvItqtW7eWmqmKVLYIWTz+BNdAYQMNZ3SyAlk8DE5hWQV20UeX2gAw3sgqLvNKT5p5BaPFoQHAqtjMmTORXsRZtAeaRqOBDQMe'\n",
    "        'JFz4wxJCIyNC/9RkgNozF1gI5Nnh5B/h41TxYXiIsCUhIQHkFJkg7BskFk+4JwQKfBRqm4QmlhMWP2DAADfJ6gmZm127ZPGizCE6'\n",
    "        'T/0GaIKFt0rF4ufNm+fGT5kQTV1OTU0VsngSxuKHDh0qav5oCwi4Cx3LsLsd3kvjgHIEMSQzoAxDPMBtlFJY5qLjOFF63UrYTgRZ'\n",
    "        'RCxeDrlQpLQiYvFAURq9Fbb1FcXiIYwmW/nyQxUBRWLKlCnCso1YAUzgHhUVVeaRRDq1sHPnzg6n/bNgkVKKGxufIkEhR0FFHBiT'\n",
    "        'stpZPPLnxo0bQs/R0dHwiaohDASRJ4PH4eoAIbZ06tTJjZ+rIEJOVMy3eGHrHBmLR60X7Y+0ZMkSmtAitNJL2t0uMDDQjZ96WraN'\n",
    "        'PlyyeGmwyHAy10VjWKVi8dSewuAXnZwOM5sad4dj8QBDEXKSCYe2lbk4ZPFOyh7rkKGeKJkic4fSS5cuIY2wRVkEHLJ4kAgK1uE8'\n",
    "        'Jcpt1CM5b1SkCkQ4Fm/lW3Zq7lk/fEWxeLiL+j8JzdwcERMYYMCNMu/ldfXqVTfexHW+r1pSUhIlDZkguoUmnuYDCOfJU0IcduTS'\n",
    "        'KhK0KfQn6iBNRpIuWhQJQT3ZS6KqjYrZqFEjwDWb3cpYPF4k8gzgJc7OjEDnLB5tJapzmTcCZSxeflNIs5GFk6OspWHxDDmlq0dV'\n",
    "        'KhXZisK5ZMTiUcBEY+4QUAk3fhKI0NH5HvUOk4liNkuewJgUji2WJGgu3fipbtJbKHJUoqp3RdUzKCIWz0ZY5s+fX9LudmVm8dJG'\n",
    "        'kzYdhcUocifsaty4cdlOJE9OTqY3njhxwok3lDo6LkqIY6wuoC67FSeGLCEhISGioKjLS7hQ0dvb200GK6QwYTM43HsTtVhkIBGL'\n",
    "        'B75J7T0CW2GEnbB4stVFfX0ypWx71MNQR+OLDBc6lorFd+/eHS4O159Sp41DFi/tRTl27Bg12ULHMrB4g8GAaiITJOfOnVu2FSKs'\n",
    "        'd33btm2iW5MnT3YroQcV76ImHsivTA2tcBGxeCtv/NNCb9b/WVEsXtTdZOUnBLrxw8rSueiEWmBtZUsXO0TSZYNOc+NBz6W3pkyZ'\n",
    "        '4lZ8335i8Q4LKgwh5JtwLt+KFSuoUXA+K4bWjMBidLhfNLUsbKonsXj4B9ET+dRoNFRThB22JbH4oKAgN356j3BNlnwp2x71eApv'\n",
    "        'RNFiLqVl8TTGBANM6pkmkJc0o17kGZ8JH6tFixbMpWxj8agjaJXkm5dOdjFlkpmZiVTD/BCug3PI4iMjIymB0rFFyPHjx4kHyU+O'\n",
    "        'IpUqIhYPQWNKHIeatgpcFy8yqwDUtGGOsE+SJCYmxq2EQUk5QhvdACSdb7oOPkhJc7ifG4GwcA9bSojDQxbojWwPIjrHAS63b98m'\n",
    "        'l5LsBDKukF0miaC9IEBj01oYixetNaDAYS8BhAEghO3OWTxhOFmwGRkZ+BbUqSjTnnG+Rz0gCEABSOzbty++wte80PRXIK3wFfJZ'\n",
    "        'PPXMIIFSSw/ppb1WpGPxn332mbTDnKZZsoX8JGXbo75izT/iFA53siooKKBWSboPiSKVKiIWb7XP/UBNpKl3Fcji09PTmSMVralT'\n",
    "        'pzqkmSgPbvy8cYdTfZwIBUs0DeLc1kJCCKId7rBEBBPClrc4TAjJiRMn3PilQMwFjNKhISQSghq0R/gQUpCklki4wIFY/A8//CAN'\n",
    "        'igE+G0BxwuJ3795NA14I8N69e8gK6drqksQli6ctoEG3Bw8eDGucEBKkBm/84IMPhD7ls3h8WVqb6fCbolkHQjIWD8+MxQtXP5EQ'\n",
    "        'CUKpFjrWkJPmhIKY3Lhxg2b0eXt7Sz1Q9RF1HZPggxI3cXnOoCJlECmLR0NMDH3p0qXkUn4Wz5aTi3xSJycKBsBZdIvmebLNNktb'\n",
    "        'mKlqQKQhiwKk6aAOuRttLyZMJiXE4VId6ppjG3pY+Q0A3WRsL8bsHJ1OJ4JNYCkNW7DCTyy+QYMGDo8C79Kli1vxjouSWDy+Do0D'\n",
    "        'wn5DQ5mVlZWfny9zCpNV3lg8krNp06ahQ4cCOTt27AjkbN++Peoy2ugyr4unouhw29KAgICSWDwz75nABTFBDjCXmrNHPfg+cFJU'\n",
    "        'WRyyeNaOO9y8lJZpiPp4FalGkbJ4mIW0xQQ+llUGixfVzZJYfM+ePUXkF6hOJqJo/Z2VXwFNfLlsifL09HTjxzSd4walXWjUCYV6'\n",
    "        'M/r37+8yIVb7VEa2dxwQnkaHXS6/IvQAeDZyJBQ9vJcSwli8Q7TZunWrGz/ZnqbIOmfxtOEzhQ/YwVdDdgGvZFqqTlg8IA4h02Ii'\n",
    "        'EppSTgIuL/Qsn8WTDYmS6TA+NHNMyuKl58Vb7V3ZouXnNeGkOZrWJWwvmKC5p5o1Z86cqo/YsyxSFg8mTgyUzFFUJaqq7JEys3jR'\n",
    "        'dD4IbUom3TkTwOJWJhZPQlhREvQxQZJpnbUUFoBIhw4dokDYQkInCaFNL4XEkKwsl3uLUW8qbTwiFSJiQs5OLN7htjxRUVEUPba9'\n",
    "        'vxMWn5OTQ6Y1CT4ZYA1NnpwxJpcsfuzYsSVNNUdJE/okFs/mMAhP8ZOyeJiLAF6HGE7hOByLl87GJKoitEWtNZLFo7zRdD7kp8PD'\n",
    "        'O6hdZuenCAX8gmbUOzxqR5FyipTFW+0TcsChqMi5ZPGiklbSWLz0hCBi8cAH6VQlYvFlbkZpIBIiXaopEjLVHB5YxhYTsapHUCNa'\n",
    "        'b0iC0utWfByc8u3gwYPOo0ophSXvEDnJQmOTrIjFA58dRphAVWinOTkvPjg4mLZmJYMNNtigQYNEuzOVJM5ZPDJ8xowZbO9QkaBc'\n",
    "        'We1lprQsHnYp0IDtaSCU/fv3u5XA4qXnxd+5cwdNEvKWudQQFo/yg4+LPBHt6eeQxcfHx1MCpRMzrPY9xxxuNqJItYiUxTPzAJ8J'\n",
    "        'LSPtYiGqDoQPpRqLr0oWT/Pb2XSCkuTw4cOUNIdLeIjWCVe4lIHFuyTF1GHbt2/fKSULmxXGWDxbPCVMIAivG8/iafTZ5Xnx+LgA'\n",
    "        'KPDojh07AtYoK9CGOjwSTiQlsXjkDHUUd+nS5cCBA8gHZlxR9ByyeClJsfIsHg0QY/E0UwtA5PCb0rzfKmbxQOwA2YL4uAyQOjnx'\n",
    "        'iaW3YHPSp3d4upYilSdSFg+BBeXGd3+hHa/AsfiqZ/HOVy8i7cTiHU5qYr2gbNFKGVi8S9sGeOvG9/w7QUiY1sw/GZyivZhIGItn'\n",
    "        'TNzlefGwSCdMmAD+DlyloXlUQ+kZoCJxwuJRAGgpAUoIYAEtHZtchLKED+qQxcsci0ckUSYd8llasFkeFk8zGUrF4rOzs7ds2SIT'\n",
    "        'IWFpyNyjiSQyMpIKJxhQSVOLqV9U1OiQwBQnFo9irCBqhYtDFg9HGBtwpDNhK2pGfVWyeDaLyeUx5bQDnsOpzmxSUNlYPG3sI53C'\n",
    "        'KhJCQtDVkmBz8uTJrCvAOYuX2mlOWLyV3ygbxmH//v0///xzGpp34xd7utwY0wmLRyWFeebGbzaF8gPrC+0s1Vw6ZohYPAlj8Q6r'\n",
    "        'NnyCWQv5LC1bkLJyq33iRIWwePk4gwYXpq9889L5WiS8l0rR2LFjtxUXmjMMc53+pDzBLzV2DhfcLV682K2EzUYUqRaRsngrX4RQ'\n",
    "        '8GiNjMOxeFpZ7HBBGZWK6mXxtKcNSqZzpKXV9w5tTqt9/RQdD0TJlM/iYcVRPsTGxjqvuWSjShf0SQXhMBYvtFqZ0IkYjCAQi0cC'\n",
    "        'S2LxLNgHDx6g0YQRRVYNmjmXkaHtj6QsnpnxUnyjRakig4paYYcsnrpzGYunpTpIjnSdO4orGncU1ypm8RW4ux0VkmvXrtEnYIOb'\n",
    "        'TFJTU6mnpVQrbRUpvzhk8ahi1P+Giu+ExUvrPswYWDXVzuLZUmJpbRIKWBgBTnx8vPQuUSQIW7RSKhZPfYwuj2+Gke/G93MKh6GF'\n",
    "        'HkR/ku3qsCJTT6CbYIqUSxZPAoRBGgMDAwnVP/74Y+f7gjph8chwmrkh3f4XrR7MPxGL9/PzcyuBxdOCTSGL//TTT90ku2lZ7WNY'\n",
    "        'whn11ioZi4e5W4bd7eSIRqMhlvTdd985nPAmWjkiJVNoUMhSFW5gq0hFiUMWb7UjD5gOviBj8cISRSzeIStBxal2Fh8cHEwlyuEy'\n",
    "        'TKHQPjYOp03S/mAQRiRLxeJR5lF0hcuIHAoZpcjkksaShNnOZtTTYihRHae5Z8IDg5yzeBKUAdRNBEhHA4g29HMotMLdzRGLZ9uT'\n",
    "        '0iRh0VN0jhtzgfVL+e8QrNAMicbiqXPJ4dAz9aNW8Vg8mht2LLJLAbA7390OmcBm3kqFYJAEdiblGPWBCHkcE9qLxuWWX4pUmThk'\n",
    "        '8Vb+6EY33lwhyuNWnMUTPkyZMkX0FFph8ly9LJ6MENifoh1rRcLmjQhPbydBI0K2FlvD5SQhVnuG4Bb9CVJMtcDhdAWh0OqkAQMG'\n",
    "        'yEkXY/GifYytPGoR2rMd9uBCNVeavSXJ8ePH5RzrabXvA4CyIXJnzZM0i6g7V8TiaViKLVJjgpaawmENB3ORtnSJiYlEo8rD4ulM'\n",
    "        'AeHndinR0dErZYt0B0WpwDCgUic9/AgfkbZGL9vWr4qUWRyyeCsPMmis0dRevXpVxOJZ9ZeuMYyIiHDju9qEHYxVz+ITEhLojQ6P'\n",
    "        'khG+pV27diXVC9pbQ2jelIrFU9Lo5FwnQpseIz+db3LChFg8rLInknEf6YoVGtxxidJMaG9nVFKHcy+ZgKFQPoh2nLbyW9jRXFap'\n",
    "        'aQ1kc5PMqN+5c6eboy1VgQME+MLd7Wj1gcNjLGhla3lYPHgEtXHyWTwsWD8/P5kIuXr1aoebfksFeUjrrZBeNh7nUMDQKY1Sy5/m'\n",
    "        'hsHCkX9wniLypSQWD2wkejVr1iyHY/F0bBAKpyjAmzdvuvFnsVUviwcnpRIlOr1CKkR2kEzpLRpm+uqrr5hLqVg80NhNMGZUklAt'\n",
    "        'BoV0OEolEmLx9erVk26lbjAYaDxduLEwzeaaOHGiy5CtfGGgo40d7twrFDSyNBYv5bwAVVo+I7Xo0EbAOhKyeLyRSpe0fYTZ5sZP'\n",
    "        'URCyeCoVDgew3N3d3crB4sFBiMVfvnzZedqFgsZu3bp18s1L0Tx5keA77t69G95g+ooepOlMqKr0J+udpnE64YJiEr1eT+2XwzVr'\n",
    "        'ilSLlMTi1Wo1LT8B1FCJFd6luegwDEQtIE00dascFo/yg0YZ1NvlXCYIndAEw8DhyRTsguYmgWCKLAHaiwmYJtzWic6LlzMWb7UD'\n",
    "        'Neqvw02k2UnBBJ5vvvkmobTUIBEae4zFt2zZUjSIBmCB+YcIs/0o8GnoiGSHW6Y4zEPYnIAg4QabJQltnCLtjmNjfKKxKrZTn4jF'\n",
    "        '0wnpaKdEBYlsV7fi3b9sT2whjCMhtLW7W/lYPI15STumqlLw9Wkrm06dOgmNdiSBFv6X5+xFRcomJbF4fBRax4H2nYwcdgt1lvr2'\n",
    "        'fX19hTWabfleSWPxQNRYXuSwIZoFBA7ofNXPpEmT3Pglh2ymJaUIuUGTzIVLRUrF4tlZkMBA6XuF+UYTG2A3CjONeYCj0DM7aU5k'\n",
    "        'NeXn51NbFhAQwB6n9WLCTlEWlMMRXqANzD+kwnnnCSw3isOFCxdEtxISEmAFId+EIeClAExKpojFU5bC1hJtGMgm5whZPJsdIRxf'\n",
    "        'BrSihSX38rB4cGe0UyjtlTT/XGawaOnQQiF6gEqXC9aQdjLm0XYIw0cFIXcfH59yRVqREoSxeCkzCg8Ph5kB04jovIjF0wmPs2fP'\n",
    "        'Fn4vkBrqoaokFo/ahCoj87wPWjMI48pJ8UPkiWujpouCBeGCFQR3IQ8qFYunrmC3EhZLCvONJueg+QBwSecyPeaFrtlJc9JDQul8'\n",
    "        'cKAB207Eal/9N2jQINHbS+prpeU/qLMO7zJBxaRJmDC2Rbdg8RIdFs01ysnJoTF6IYtHumCNu/E9tKKCRCaWiMXT8BPwTTh3Ag9S'\n",
    "        '16VbOVg87AQy2l3OQ6hioWz56KOPkGrpnsloPWleqGhj240bN7qVvAuiItUixMelLN4q2NeORHgLHB+kDEC0YMECqra02VGzZs3I'\n",
    "        'oAWLZ3XHCYun4i0dCnfI4tHg0snFcsCWChsq1LJly4TvTUxMFB4yEhkZiQijTIKGM0wGoNFsPXA6IQKIEiK8JWXxubm5dMwx2jLh'\n",
    "        'YaZ4dsuWLezcEOQereIHQCF8IZlF9d+1axfQj72IsXiky93dndEKVCh6l2grAKIAaDIQARFNHjx4MCxMIbAD09CAokbTIgLnQp0/'\n",
    "        'wFtUdmFuAOdpfo6Qd8TExABmaR8qEYsHDDZu3BhwASZO4SCeaMsQMvX4CVk8eAQt9OjcuTMyEA1TWloabACEQN1BjMUjMqVi8fBP'\n",
    "        '/TYwEmDBVuN4d2ZmJmUIyh7FHHGbPn061cEbN24oSzirTNiWkg5ZvJU3R0tCSNobE58SCEMugDswYpRefFzG4ukVFcXiAVw0cVFO'\n",
    "        't//Nmzdh5SIygALhnKWsrKzly5ezuc2wnWhqn5eXF/OGegf7EC/q2LGjdFIBMESUECRTyuKBt99++60b3ycpxCIrv9ZJaOLSnEYA'\n",
    "        'CAxjkZV4/vx50FjhpyEWj3S1bduWMV+8i06OQ44J6TAtUEVbFhwcLOrYBO9DHGilNtsxCZ8VqUaEnZ/sw/qHEQgyUMQfqXscsM/S'\n",
    "        'AkO0f//+9O1ELB7lhLIayWSdMzDjEQdCSCGLR2xp7kSbNm1gZiPV+I6rVq1Cqon5ilg8YbVMFo/YIqPwBdHQyxw0r3DBJ6CuGKQI'\n",
    "        'dv4ViSBnRCUErQ/ijLxC60C30MTQxDA3fn9+BVErQ1BuqcdSyuLxEWlmCImIxRNnRGVnmIB2EKQeLqjUZWPxwk9MLB4BCv2D2aEu'\n",
    "        'yDz/BQACSERkAF/CyJjNZlibjN3AXCEzEqYaO/JYr9fDenGTrMpxzuIRNyGLRwZ6enrCEeYQ7BahaXfp0iXhRD4YkJSZSK+ozwFt'\n",
    "        'BAJhsWUsHjWF5lhSpgUFBRGtFp1fCXIHn4AyYLUwZMAOPqiI3qKRIvxxOYDLVnDjiwCXhB8Ob6HVFuAFbMEFgIimhInG4q32eVaI'\n",
    "        'JGsNAY8zZsyox4uIxaM9pTIJXAWjh08gPEgE0k62pZTFo5kTJROxlbJ4OFIHFKKNdrOmzfxxuLudla90xCmQ52zxCAohGQMlnU6l'\n",
    "        'SLUI0THRqVskABzq+5LaqIBomnHhxp8dBvKIL456BLoh3N3O+XJyxuKlY/E0EU7E4mnI1WH/qlTwrgULFhBzBJaCnwKyYOEQ9gq9'\n",
    "        'obJTzwMSAqMLGELWESIsskXlz6gngUVBvc0IsGvXroMGDerduzfNYBF2XABACIgAC61bt0ZU4ROQQisKhb2XjMUHBAQAP3ENn7AG'\n",
    "        'qUcFlptoAmdCQgKd78aEHVFK0UDOAGFg0sCGpNlKADHpLFCpwDQlM5UJo+f4TGQcfvnll7Coe/Xqha/w0Ucf0eR5EYtHe0Rnp7rx'\n",
    "        'R0KjIFHv8Zw5c0R71JPAciNQZYLysHr1akJg4frW0o7Fw9yl0Rk3+0IhdmZfFcvmzZupBCKvkCHU/KEwONywS5HKFimLF5oWdM6s'\n",
    "        'FCHxFPEpAA4KJ1V8tIAwiipwdzsUfhGLp3Acjm6LBKmAjUe1HlECKgJMAFOgPEiscCd2VCUinvAMFIVRSn+iBkVFRQlzo1Rj8VZ+'\n",
    "        'QJ+IPGocah8ys1+/fjQkLVytg7xC1SYwRx4iAogqwJYsCoCYcEcmYvF4HEgCYEeA8EyggXSJZlazz8RqPTvjg2ZzwTJEi4AwETda'\n",
    "        'JYHv6HItPwSMkm0ZSsLWDhw7doywHSkdPHgwAB9/Ii3gL9Ld7SAgKRQCwXWHDh1QqJB8KntCFm/lSasImZFvo0aNotZT2EKVdiye'\n",
    "        'bXsrFIcrSStPUGDcnAosFtGmIsBwX19fQlQ0xyhvZNUgnx3u3aRIhUhJM+pJQP1Q3WjHGBGLz87Oph0z4AHmCr4XbVx2/Phxtrsd'\n",
    "        'wxwnLB6BO7QV6XwlEYuntYdydgSy8hUBpiBZYngF6hRqMew0VF7EWTgNBvyRMAoxRzXv27cvYQJsGxFEU0JkjsVbeUpLUxMJh3GN'\n",
    "        '8Mn2hi3KvKHwo+2gZXp4NcwJskKpewHubCtjajtQ5cePH+/Gb20No5SWw7vxY+6iTs7c3Fya6skE4aenp9PsShYrICf1kMAFbYec'\n",
    "        'HjPYn6Il4Yg23Tp37hxN6UT8ESWEj1oMF5hMot3trDxW0AxGoGXnzp1RkBAsPKPsSfeot/KdM9TBwgQP4i00XwuNOPMJFk9FV8ji'\n",
    "        'KWnE4kXIeevWLSGTcivhNOFqkZJYvJWfQEtNCVKEj4jMpO+Idqe6enEVcSiwagA+Dg+3goAfvW0X0S0U2jVr1tCJFdQpt3HjRiu/'\n",
    "        'fyY8C2dxk9ECBGOGKxV4WiGFB6WHUAAJ8YioqKMthiNqn5yzfkjAoxEf6oqH4AL4KV0iB4sLjIkG5fGLRElXfFvteSVMCJPFixfT'\n",
    "        'LZE7KCRYKgJkgcMbcFK6ESh4PWq6MKqAmrFjxwqtdMbigRVABuAkBQvPaEpYf69VQDRATtFggSAjn/Fq1iewbt06ZD4eFKYaTYn8'\n",
    "        'XYKB6n5+fh07dmzMCyPFaDj8/f2Bliwh/fv3Rz4A3hEBxEQaFL4sJRzRQKqJucMn/O/cuVPkGcn09vbG90JJQOtJzRBNUUOiWNqB'\n",
    "        '1VSwpSwe5Ra32rdvL3KnmFOK4AH5A5dqGamJjIwE72hol7Zt28rpWlGkMgTGAAoDCBcNnYjKA4wrEUIyDxqNBk0/K9gglTdv3kSJ'\n",
    "        'QjXHtRBDoqOjKQTpXnOzZs2Cu3QjI7B4uCMo4QJt4BiF4+T4NmH8cY3HYSMx2EE8ESYMP9HADWAExqQQnWDjScejnSQE+EZcVRol'\n",
    "        'NBy4JQQiWFzS45jj4+Nh3gujCp+IPBIrnVF/4MABGCGAO5b/qM4l7QwZEBAAoADyIBog74QYMNRh1LEGjlKNCJS0GZr0TGREGACO'\n",
    "        'FocQUki3YY4Cvhh6AzwB6YB6ZD5KmjRwah3gHwYV/NPCn2nTpiHCI0eOdJgi4CdShDaUxjRpY+Hvv/+e+bl37x59LOk+XWAfDvsT'\n",
    "        'rHwjiJKA70jPyukvqkChyuhEYJRKtwa18lvzgQAyRBVNkFOkwgX4BmqMLzJhwgSHHkDB6JNJV7GhiQcCsJqLb0p7naFNbNGihRBb'\n",
    "        'xo0bhxCEZ65RBURVIngU2YrUE4Vboq0w8DonURUJvQIhe3h4COEIlQLBiggOqGK/fv2EyAkyK4VHaUKY9OnTB+gREhIivbVnzx7U'\n",
    "        'cYacBFDSgg2QZ/lJcQCsgaGjUohm1OMWqtiOHTuYyYoLJ6tO4BNtHIw96prOyMgAbuODAjqEOQMPQCT5plRqauqkSZMAxYScwm2j'\n",
    "        'wsLCQOFZktu0aQMjPzs7GzArPdwHzRaSKfRM5z3BJ/w7XEsOg/Orr75CruLBEydOIM7btm2jLghh9KjoStdVxcTEILFS5ExPT0e2'\n",
    "        'IAJkW9J685owCwi2JeJT0i6FyKKhQ4eymgifyrmctU9Q5RN4cb6PXDUKWhOYc3FxcbCpYFeXNFka7oAgWGhJSUkOTzmRKQ4rJjIn'\n",
    "        'MTERgaP6OzkSAohKUYXAshLSTza5l7F4K98fC8yk9VxlAAS8DigHIEII+K3YL4jQUCqQEIc2lVRQkPCBkEsMWuWnCK+gwUFpS1cT'\n",
    "        'cLJsUlhYCOTHp8GvzH29FKlpguKHioxagIpfYz8icAA1CLUP8QQGOlwPbuXTotVq4Qf1WthhWCECrIOpSfDrJHDEAVFFBOAT0OcQ'\n",
    "        'SxmLJ/+EqAi8bPkPOMKLYBjjpXh1BeIJ8pmwFyVEzpwftErIHKRF/kbuQhk8eHDdunW3bt1ahmdrh6AA0PJnFHJlj9CaL6DJKO2o'\n",
    "        'IyUhEpNqbOUNBgPBEZpp4QiIqLOUABZSsRhi5WGEjEDYTohMSYHDHbhBUUUtkBp7QhZvtaMNIlw2qEddg7HNcsblFywpziUFTo0F'\n",
    "        'QpazRxY1AUi1y200HEaAJosuX768VM/WGkEm6HQ6Ms6pwWWbeimiSK2QKi3MQFSaCkUsvrRSc6qe85g4uSsF7SfWJ3v27IGB2rx5'\n",
    "        'c3a35qS0tPL0xlyRp0KkBazmFbnSxUcUfyGLl/9Umf3If8RJzkvH8cv8URyatffu3WvcuHGjRo1EW+Q9XVK2PKna4l3TqlJ55Umt'\n",
    "        'S1FJUqNgsOojI2LxFSsVwvsqpOVy8ohol1QSUNd33nmnfv36bH+bWiM1qsArokg1yRPWaj+p5Pbb4Vj8sybIhPHjx2/dupVZqoWP'\n",
    "        'ChctWkjnfIl2X1FEEUWeTikXlMpk8bVVDh06tHDhQjZl9/Hjx8gK2gWlV69ecoauFCmH1DbD+Nlh8c+sPBEcllRJLP6pkKCgoJkz'\n",
    "        'Z7JNQuhoD9pQ5dNPP5UuzFREEUUUKa0oLL5fv36028Ynn3zy2WefEX/Hn2D3NXZNhyKKKFJl8oyzeDoGvV69eq1atfryyy+Jv7tx'\n",
    "        'JzV/l5EhXv+uiCKKKGJVWLzVSsdxAjlbtmz5xRdf0L6vtK+dcPMZRRRRRJEyCwC2ffv2AJmSdliq9XL9+vXJkyd/+uknH330EczU'\n",
    "        'jz/+uG/fvkFBQcrsIEUUUQQydepUIOSxY8eqOyLVIyqVavHixWgmgI3IB+Bkp06ddu3aVVj4SMFIRRRRxKHQ4ZVt2rR5ZkdDjEbj'\n",
    "        '8uXLv/76a4ac7dq127x5c43d0EaRp0SUdleRIgFXBcaazeZnfHMeJD8nJwdZkZeXp/B3RRRRhAkwAQhZ2o2Mapk8fvw4NzfXbM7O'\n",
    "        'zcl7/FhBSEUUUcSZFBYWmnl5xg0qJD8/Px+2JSzMmna2uyJPpzzTFUoRRZg8442LIlUrSmGrSlFyu8pEyeqKlWckP50kU3rrGcmT'\n",
    "        'miFPiv2niCKKKKKIIoooUh5RulwUkSlKSVHkaRal+EpFyRNFFFGkZHm2ESLLkCNTDYYcS3be48dWoyHbkCX3KUVLq8hbg8Fy/35h'\n",
    "        'Tu79ao9MrVfk9qNHTwwo0gaLobojUzvUkJVdUCCcflyK8xZER2XVWHn4sBBlxlkm8Mr+tFjy799/pJSxSi97Bkth4RNLdj7qtZHL'\n",
    "        'bUu1R6mWKWv6TabcR49gDFAOK/lcIWp58KCW7/mfn/eAs3CyckpAQhQkCytjqL/wn5uTrxicla3I6keFT4xGi/1PJ99I0dLmbTHz'\n",
    "        'MienAMipYGYFZGyWXQ2Wx8/wmmCtLkertWi12U7V5sGIhvsxHjG78q9oGdQi/BD5BQ+yLfnVHaVarCy3zQ8fPdHqTNUdn9qjOpTe'\n",
    "        'vDKy+KdEnjx48AglR35hM5lz8wsKtVqlmFWy6swPC5+YzDnVH5NaqwSbnFH6qNCqK0UtUNS1Prhfy1l8bt6Dkg1Oi+SWOTf3QY6l'\n",
    "        'oNq/S+1XHjl1ejPPCKo7MrVZOWOg8JGVrqs7MrVDkY3mR49qmZEpV55wLF6KnA5zibswmnKQVTYWr3D5ytSC+w8VFl+5qrOx+MLH'\n",
    "        'jxUWX7Gan8+x+Bo+nl4OeVwaFm/hG+6c/IKHSjGrdNWZHxQ+NppzbIxAp5hJFa7FWLxeZ9ZUf5Rqj6Ldr25wq1zJzS1wxNaLqa7o'\n",
    "        'Giz+vsWSp9VV/6ep5aozgcXrs7IValmZSsZA7sNHymBoReVntoDFl8vgDA0NPXr0KNuB8MGDB/7+/l26dGnfvv2CBQuMRqP8oB49'\n",
    "        'epSenp6cnGwwGOQ/hVffuXPn5MmTp0+fln8WoZ3Fy80ujsVzY/HkohTCSlKLRmHxVaC2/itz4aNHRK+Q7Rqn1gLuCj3Qn5xqBReu'\n",
    "        'AnGlZqd/utQSqzNFT8bjQhPLdiFMlCgTHGpevtwNvSMjI4XICeK/devWbt26ffnll7NmzdLpdPIxMDs7G7AJ8JT/CElsbCyQ89Sp'\n",
    "        'UwkJCfKeKNVYPDXcFo7FK5hZ2Upj8SZlOKmytYjFE0o4hwWNziJAS7t/p08xRC1NrGTWLznezDK8ScG2nBXcLJ/Fw947cuSI8OiE'\n",
    "        'vXv39ujRA8g5depUlUolHwBzcnJgNKalpcl/hCQxMRGwCfC8d++ezEfycgsEuefc+LTwLL6AY/GVW5gVBXIabWPxCouvXLWYzbmF'\n",
    "        'hdZSYkUxz4BQHh4tdji1aAQGnsaGtxYB3oq+aZGLc4zVlOzBKeBbZEK3A4u6yASVXw7h01ROFg8gbdOmTc+ePZnLmTNn6tat26hR'\n",
    "        'o3fffRcXEyZMkBPI4cOHR44c2bRpUzde5s6dKzMCFotl8ODBeATvqlevHi58fHxknh0mu5OTy1Ww+MeP5T+iaNmUK70Fyoz6ys9n'\n",
    "        'HgzNhYWPaaqzFJeY5Wn7U0vQZCnmQeCTORYLRFsEaJpiYRbhlYZXsluKo5/Z/msuFqDOzN5YHDCdsnhZNdcivS4Hi3eGqyDvgM0O'\n",
    "        'HTowl6ioKIBYw4YNgZyAsgEDBrgc0E9NTV26dGn79u0JNj/++GM5uEeSl5c3evRoQk4ILmbMmCHjTLEn98Hi5fal28biCxQWXwXK'\n",
    "        's3gzx+KVrK5ctc2o51m8sD/ToWeNAEm0gsFWJ32ewgDJLtUK7VVBn4Bds/mPbrH5t7nQg6LAzU57XC2UIoJijTgyxeCx6C22rgmz'\n",
    "        'IBMsWiHyy8Je833ZLH7UqFEwOwsKCujPmJgYAGaDBg2AnPXr1+/YseP9+/edh6DRaFauXNm5c2dCzubNm8t8NQSBe3t7C5ETtivg'\n",
    "        '1OWDCouvmarTGgsLn+gVFl+JSlYcx+IfFWfxDME0WgGg2SCOIRtDUYtWwOKLAhFe23AScFSc/uvEBFlk3OqKx5khpNCIZQ+WzNMt'\n",
    "        '8uCOElhk3IqsYtchFKXOVM4Z9Xq9/oMPPgBxJoMTpmnr1q2BqFeuXFGpVAC3d9555+FDGziXZJQCUYHAAEP8fvjhh6Vi8cOGDYP/'\n",
    "        '4cOHBwcHnz9/HgAOGJ81a5acGa2lmtdhZ/FmVpaqu17UWoXNr7D4ylbCSTReUpsf7upitqLNXae16DQWHQ93Ok227YJTM6/F/hS+'\n",
    "        'RXittqmFVMVpjkqXy/+Zzf9pEXqw+y+Kj+Au784FLho84v/UmYvWv/BKmEkxFCXZHmczgb+GPStUnVkOPxKweGcHpObn57dt25Z1'\n",
    "        'cgI5P/vsM9iEwDHgIQj122+/nZOT4xzB1q9fT2bk+++/D9wrFYufOHEiHhwwYEBQUBBe2rt3b+D2+PHjXSHn4/sPCmVPj7fwDbfC'\n",
    "        '4qtEFRZfJZms5Vk8N6KkN/EQZGYAJfJMyKnXQM1QIIxea87irrPtKOQAe6E6u0mpKYJBHi31thfRS1V6C1M7KvIQWtylOGBKXcSY'\n",
    "        'LFQJ5FrURTjM/hSHaXcpMshl5G0pWHy3bt3c3d1pFhPwqnv37oDBs2fPAjlhizZs2DAxMdF5CPv37yf+DuSEfyGLLwkAmfvs2bMB'\n",
    "        'lT179gRyXrp0aeDAgXg7TFCXJ2ILWLxLtRTNqK/2Ml/bVac18SxeWfNVLpWwXZHFxWGdAxZPQ+c28s40244/nDtdo1IUtzApcKma'\n",
    "        '7GrUcr+2VzNAs71dZy6CWf7V5CjsjbSDcBGC2Zk+s3iZoSiNDHlmI1PF7mqLdzJQt4OWZVTpVhyUl8Wnp6eDp+/YsYP+vHfvHoBx'\n",
    "        '9OjR9Oft27fxJxi980AsFsvGjRvDw8Pz8vJgl8pn8efOnYPn9u3b5+bmkovBYGjdunWDBg3i4+NdPl6qgXWjKfexsrtdlWhBQWG2'\n",
    "        'sqlLlah0dlMRGeeMTwf9k2RJ8jYkke6cjKwclR5MPEdtU96Q0wpRl1OyZrM0Jl7NBrXZyKtJbTKpjbziAn+Su8moNpJPTtXZpAjE'\n",
    "        '5lJkDBepVgsKk6PRctHQ8Ndaba7Q0abaXP4u9cWRHwtveRb5sY89FW2AqZOTpTqzzBn1YOgtW7ZcunQp/ZmWlgYo8/Lyoj8BX/gz'\n",
    "        'MDDQeSARERFHjx4FCBuNxhYtWshn8cBkhI8I0IonGKhms7lt27ZwvHbtmtNHS83ibbvbKchZ2cqti7caTYrZX3lqW61gyMp5zM2o'\n",
    "        'B0jmcFoc6MgP67HM1Odk6HPSs3LSsvCbi2u4MO6sFfeFclacmuvYzAEi6TUmA4+BRjtaAjZ53AMAZptUDDk58LRjKedo5NRkB1KT'\n",
    "        '/XETj65G/jqbD80kAORs8sajazaDXJvaERu/xd0JkE0IysD7MXAoTSFTv6jLXLVNxJLP4oFUEydOpGu9Xt+0adNvv/2W/iQg3bt3'\n",
    "        'r/MQbt68efjw4ZSUlIcPH37xxRdyxuKJxd+4cYPG7jUaDbkDydu1awfH8+fPOw8hL9fJ7nZS5Xa3syjDGVWgXP+nlZ9RX90xeWpV'\n",
    "        'o7WPttj+tJChZbemaHy8aCye79LkuDb1cOJab7+mW8zFbuxxtJezOTmzM4dHyNziymGmigNbYGxBhj4/U2+7pdbl6jQWQlGYtUIz'\n",
    "        'z24oWuzQDTvQ7q7j7UY+8lq6pc0RP6sjI7PIwlTpxH7oFSL7k+KvFpqmRXklZ9N1oZaXxaempjZp0mTXrl2EckeOHAGagVzT3YKC'\n",
    "        'Avx54MAB+QHKZ/F4HaAbni9cuCANgXUsOJFyjMUrWomqsPgqU24svjgjKz5iLu6HpCF4Hmmz2dAS2YEwOPWCPlJt0RR6GjaCNWsR'\n",
    "        'Klm2ZNymZuVC02yGLmfrkmZwmGzzzwM4Llg4ObyL2T4cxsbQTfYImOz7orP+WBN/bWIXfKeoreeWdzFS/622qDu3lPVdNou3WCwf'\n",
    "        'fvjh8uXL6c+QkBCgFgGplZ+0iT+3bt0qJyhIaVn82LFj69ate+LECaEjzFq81NfX1+mjpZpRzyka7gJuj3oFOStZbevic7WCOqho'\n",
    "        'hWcyfrMMFm6nZQ58xPOFhJ5tIGknudQzadBATawHUmtfEclPTKI+UgvReQ0/sM7QkgAzI4vDQALDNMCmgdM0HjzTs4oQNT3Lwit3'\n",
    "        'kSFQ5ofvTBADsk3hs8g9myA3w6b0YDEw57E9mwWbYQ+N76ywsExzpaVg8Z988smUKVOsvBF49+7dhg0brlixgm6BlQPE2J8uRT6L'\n",
    "        'J1m8eDHC//HHH4WO1Ck6depU58+Kx+JdZAuNxSssvgrUXFho1euVnavLpXZb0SxsgHibymZfwSBke9SLGTHHYTkmnkmTi4pmadoU'\n",
    "        '7gic5/tmCk2vNZJmaTgF5ecNUVwbjGqDQZMFxTX5ATgTOsFEJBfezLPFU1ME4MKhfLutaLct7QP9Nj98J4PNhmQWo95mRtIFn2rb'\n",
    "        'hARbvwTu6sla1pgE1rItOfRsKdvu8rJ4jUbz3nvvLVy4kP709vZ+++23k5OT6U+tVgtwE9mKzkU+i8/Nzf3000/feecd0Sr44OBg'\n",
    "        'hDBkyBCXIZRqdWfxdfHKdPqKUkFO2g/+U2bUV7baBpp12aj+Gg5niq1n1ErGlfivU7Sakk0ipWmTKj31IgomRNmfEo4x2cfiOTVw'\n",
    "        'Zi03XkPKxowMRUNO2QZ+rMd2QSM+akuW1jY9lQvNNsk/R1dsYN1CLQINuOOC7wjFL9fzycfT1j2r4Tta+WmfObauY/4ur7hFD7KR'\n",
    "        'ehcbUjHNk7dHfV5eHmxRsGn6c+XKlfXq1QsPD6c/s7KyAGL79u1zCWIkYPEffvihTBaPuHXt2hVALVo9eufOHdjD7u7uzh+//+Cx'\n",
    "        'K+Qstn6Wn1FfaF+3qyBnpSk/omTmWLzoQyh5Xn4tOp2T393OYlsXbx9Md+if5pOzdUOZnC3K9z3CkZ/hKVy3LoRKDj/5kO2ASWhp'\n",
    "        'G+Am9AMqmoqG122D4MaiiUwmNmhuf7aY2ofRi6sNbM0CR34gTE2gzT/I4LfIm1mi2fyIPMuNCmbxnTp16tOnD81g37lzJ6Dy5MmT'\n",
    "        'VvucIvy5YcMGmUGVlsV7enoCJEW74cEMbtq06TfffOP82dxi6+KlF6JdWRQWXzXKdZoVPmTr4s0C2FSQ03XuFW3HYbf97DtvWGi0'\n",
    "        'muwrcrGzeBsgiCbDa4tg0DZMz9l7/GgRP0OJ69VU64nX52bySqPtmfo8lW0WKGA2N0OXn6mDSx7zg0jyY/EmncZCNp7KZunZTEEd'\n",
    "        'nwq7BZhj92MbW2cmYqbNPY9XLhANjaFzd3P5u3mZxScJ8I8XPZVZ7JZt/F00o0B+wePmCejM8vaBK1EePHjQrl07EPkrV66EhYUB'\n",
    "        'ytq0acOWc54+fRqIGhcXJz9A+SzeYDB88MEHX375pcidZvXDQnYZgn2hq0vlsstoZGPxrEmS+biizjKWu7CtX7axP7B4vvGq9ujV'\n",
    "        'TtWwnNeZaCxeYzdHidrr7B2q7ELLFhPZV47bMKT4wD2tx7QP30DNdJGRxWl6cU0z2DSV1Mhpiv23+IUZmoJfAy5MqUZjmoHTdIMh'\n",
    "        'I8uYmWVQ6bPUer1Gr4Nk6bRZOk2WVm3QqAxaTrNwwWsWp5l2FV/rmarZdQZ+dVq9fUm+2Z5RzrJX5lj8o0eP+vbt+84774SEhIC8'\n",
    "        'A0JBq/V6Pd2lofkbN27IPLGuVCwe1i/gEZ5FCzkzMjIaN27cqlUrp08/uX+/0BVyUumyXZvNlvx84br46q8CtVNt6+JzizX09n3U'\n",
    "        'qz96T7cKi262wT4WXzIgMPuWX4mps2gEK83VxWGzSG2D7Dxm6gkzzZwazBxgZtnQMsUGjJZkY3Yy98tfmHCdncL9mm1qyk4ympPo'\n",
    "        'lsnMX0NNTBON5gSjOZG7sGmCwZRowK9RqOSSaNcEo0M12X+5C96nCfG370HqsuhyeSiTxQMSx40bB6QKDAyMjIyEEVi/fn1gF929'\n",
    "        'fv36m2++6XItEpPSsvj27dsDqxlQk5jN5o8++ggxcf4sPxaP9tckKE4WIVQKcJW7a18XX+2FvxYrcUkTz+JN9o8iJErVHsMarkUG'\n",
    "        'fPGNN+32YbFtMG1j8RrO5mQ8NFuc7TrhYLfZNtquNeh4S1XHjblnZatVvGZaOFVZ1BlZ2iyy0PRa7q5Zo8YtsybTrM7Ar1an51EU'\n",
    "        'Nq3ORO68WjSZ2ZpMg1at1cGL1qjlgrKo0+2/nGZpVVqdRs+ZlJnZ6rRsFTQdauavDWqYiCoYigZ1ulmVyrnjl782c3czdJwlqTKq'\n",
    "        '002qNDOnqXTLxN1N12k4D/DGuWRyt3Ct1WXJyXmd3S4tJ4uHREdHN2rUqB4vsDyPHDlC7gDboUOHvvvuuy43/RCKfBav1WphA3ft'\n",
    "        '2lXkTgujGjZsyKJRUggmU57JlAs1l6ycB3OO0ZSTk5P/5LEV1/xTrh9U1LmamHJZShd5dA2akJf3oNpjWFvVnvMo1bBFn1Cem822'\n",
    "        'Im0wc5qVnavnNcuca+Q0jy/tedlG7sFsY57ZyHnTZedqLdnaHFNGXnZKvjnWYrhl1kUa1Zd16UHqlDOZCcfSYg8n3d2TcHN7TNSm'\n",
    "        'O+Hrbl5ZHR2yLPLi4vDzcy+fmRlyckrQ0fHnD48KPDDs1N6hx7YPORww5OC6IfvXDt23Ztie1cN3LR+x02fUjsWjty0cs2X+uE1z'\n",
    "        'xgfMHLd+xvh10yeunTp9zbhZK0fNX/794mVDl/p4rfjBw2/xgIAF7tvmf7trXs8987rvnt+D03k9d8/rYdfue+Z23Tu3G653ce49'\n",
    "        'd3HaY9fcHrvndt8Nd05x0X0n56H7jvm9tq8YpzcazfZajwuneZsDW1Qm9b579y5sUTpcA787d+5kt7y9vZs0acI2YXYppWXxMDhh'\n",
    "        'u4qQGaYpEJUhZ0lPPyx85BozCSH5opWbm//g/iNW6qq9/NdifVT4JCengPKZVwG6Vnfcnn7NMxn5RsqUm23Je/jYmmUBTubZcJKH'\n",
    "        'SoMNLXONPFxk84CZa7TkZWUXZJnvZ5kKsgC75qxsizonNzM3Nz0/L7kgN/5+btz9vDv5lsjsrMsGTZAm/Xxq/MnEu4fjbu64F7Xu'\n",
    "        'ztVVN0J8Ii8uvBo4K/TU1KCfJgTuH3lqt9exHX2Obu1+KKDzXr9OO5Z13byge8Dcrhvndtk4t/PGeV0C5nXfMKvnem/SXtB1M3qu'\n",
    "        'n9Ftw6yuG2b1WO/d23/6d/7TvvWf+t1aTvusnfLd2im9/Kf19J+OX1y7r53s7je5z5pJ7n5T+vpNhktv/2m9/Kf3XjsN7gKdxHnz'\n",
    "        'K3r227WT+6+ZBM9rzx/V5OQiB5AhTjIW+Wnk9cGDQjnwBXRNTEwEUgEzwd9h7K1bt47dXb169VtvvZWamionKGvpWTzYesuWLU0m'\n",
    "        'k9CR5oU2aNDA+bMFBQ/s9qTI8skpUr59IfeC/Ad5eQVK5a1U5b9FDpDTTIaQKUfBzNIo39CYc03s2mTLxmyjmTtlFlam0ZxtyjZz'\n",
    "        'asnJzS98/IQQktd82JZ89ecCMWbDpASi5llMxjyjtsCoLjCq7hvT8zUJ+rgIY2osuLlZlRJ7bu+t9SMjV3hdX+553XdApO/Am8v6'\n",
    "        '3Qn9KV6dGJN65/Kh1TcX9Qhb8l3kwm6hi3uHLuxx7odvtx9cPvPi0SnnDgWsn3xyfvdTc7uenNft2NxuJ2d/8/Ocbtvnf7t8sefK'\n",
    "        'xZ575vU+PbvL2Vmdz8zsdHbm1/iF/jiv57qF7hsX9Nk/r+f5me3PzOoUOLPjWe/2Z2e2P+/dYd/c7ttgJc7reXh2l0A4erc/593u'\n",
    "        '7MyO57zbn5nZ8eCsb7bN64m7R2cjzA7wEOjN/Z7z7nB2ZoeDc7psn4+7PfAsPYUwD8/tHhF62MhlqTNT01wEFJbHj8s1o54ERH7J'\n",
    "        'kiWg3mxFPA9ZBXDx9fWVadOSyGfxGo0GNnDPnj1F4WdmZtLuoyL/0kjAtkTD4ULv2y4KHxYiCN5FxlOKlkUfPoDcf/QE/wqVTK4K'\n",
    "        'ffLY+vB+4cP7jwoLHj0qKIQ+yS+05hZac+yaxzly5sf9guRc0zVDxnF13Pbk6KUxIeMij3e7uOvtUwF/OLK6zo55dbbMrLN5Wp3N'\n",
    "        'k/9n06RfBUx4LmDc7zaM+cP60c+vG/HK2qH/WOP135UeDZe7N13Wq4VP908Xd2m3qEOXBV/0nvtJ/9kfDZrZYsSM98dPazp9SuM5'\n",
    "        'kxsunFh32fg3Vo//99qx/w4Y889to/++a+Rr+0a8emT4iyeHPX9h8K+vDKoT7lUnzOuXV7x+FT7wl9cG/iLKs851zzo3PTi94VHn'\n",
    "        '9oA6Mf3rxPYr0jj+927/OjcH1Lndn7sb18+msf2L7t6C4lnePb4v5xL4/b+ytMn35eUnvD16/Ej+2Z0xMTE+Pj5z5swRLTuC48KF'\n",
    "        'C+X3f5aWxb/33nvt2rUThW8wGGAbS5FT9PSjx9b7D1xVT4Ak4SSK1sPHjx494d35Cl7dZb4WK77nw4eU8w95rf4o1R69zxVmoGUh'\n",
    "        'QLKg0PoQ5O1REVTmclD5OP/hg/wHOQX3TQUF6rzce+as0KyMw/q0jZrEHzLvTUq9NTjhWq/rZzuE7G99JuCtn5b/Z/ec/2wY67Zm'\n",
    "        '6H9XDaq33LPh8v6NfPv+d9XAOlun1Nk+9TcBo5ss/+7LRR0//aHzN/O/7LCwfY95n7fy6fry2sHPbRjxn9X93Oe1HjKz+Qjv9ydP'\n",
    "        'e3vBJLfl499YNuENH+jEN3zH/2fNuH/5j/2n/7jX1439x4axrweM+UfA2L/7j/v7unF/Dxjz162j/vLjyNd2jfzL7pGv7h75yp4R'\n",
    "        'r+wd8Qoudo56Zc/Il/Z//+IBTl8++P3LB0Zwv/tGvLRn5Iu7R760e+QLB3FrxEtwh5+DnOICd3HrZfzuG4kH/7Jv5J98Jn786KHh'\n",
    "        '/v0nMmu9CI6cY2hycjJsSyDnoUOHhGsq/fz8Zs6c6fJ0DyalZfEtWrRo1aqV2WwWOubl5X3++eeukNP6uPCRU+uRr7MCD48KHz96'\n",
    "        '+JiZoIpWnj4psu2VFqoUyluPxVwKHjwuePAk/4E156HVVGg1FlrNhdx1XkHh/VxLYY7hUa7poUH1ICW64MaJvGv780I255xbYzmx'\n",
    "        'IOvI7CdX91hjIqx3w/SbRmRMbaIZ9Y8Mrz9n9vmFrked9N51zvq7z7+wZfIx35ULv0zqU+e6B6ew9K54/Q/Mua9/aPebjaN+GzDq'\n",
    "        '24VtIzx/eWr4C9ED6kQM/NXdfnWiPX4xacrbny7u1Htum50jX4NRF9+vTqJ7nRT3Oml9uF9YgLc8OE3oWyfV3aZ0i+7eGcCZgrAJ'\n",
    "        'mSNpah/ebuStTe5Z3O3D/Sbzd/GLF+EW7EncTe5jc+Tu8tdx/N17vKWKp5L4l8I6DVraNf9hoUybE6DxBHZ8Oc6LdymlovDWihuL'\n",
    "        'f+utt1yH4GpyrFBNtnXxJvmPKFo2vX+/UJlRX6mqse/sUVj4RKMzqXTmTL0pLcuUZDDeNhnDjLozhowDWcn+6TenXD/z3dntbfb5'\n",
    "        '1t0w/bWVY19ZM/bPa8f9yX/c79aN/d36ca/6ff+uz3fdZn8+dNoH46Y0nTalyexJby2Y2NBnQv1V493WjXtz89j/2zHmX3vGvL5v'\n",
    "        '9D8OjvrbkRGvHf3+L8eHv3J62Mtnh75wfsjzFwf/MWTQHy57/S5s4HPQcM/fRHj+5urA313xeh4a4fnbKI9fRw/43+gBv4Te7P+L'\n",
    "        '6AG/uur1StDQ/wYNfTPC84Voj+eiPH4f6fnHiIHPX/V68YrXX8JntIpe/t29Ne5hk5qFDP5HyODX8Xtp8Ouhg/8RPPjfCcu7x6wb'\n",
    "        'Ertu0KXRjS4N/uelIf8M4X9DB78eNPSNW4s7xa4fmrBuUNjk5heH/Afu50Y20p71p71H2Fl1zlRnyst3cVSxQyGcZGhZWtiswrF4'\n",
    "        'jsJrtPJhMJvfo/6hhttPpvpLfm1WnYnb3c7MTcEtzQdStBTK75NsTjYb4x7nnDOmHdOn7MlKDFDdWRBzaXTYEfcz29odXPX+9oVv'\n",
    "        'rpv611XjXl097rXVY979oW/rBd06zmrXe8YnA6d8OG5iU0/vj+svH/jvVd+3X/DNiimNj454dfeYfx4e9bfDI/92aOTfNo2v121B'\n",
    "        'n85LBn4/v9uWcfXOD/nTie//cnHwH84MeyFo8B+Pj/jL7sl1t4//P/i8NOgPVwYCOX8b7vncNc9fR3n8b4Tnc2Fef7zs9XyY158i'\n",
    "        'PX8dOeBXkR7Q/+X119c8n7vi9WLooJd4aH3uOhw9fxXlAf1NFHf3t1cGvRQ66NUrXi9Fevz2ugcC/E30APr91TWP34d54e4r8APP'\n",
    "        '1+0KBIafa56/p2fDvF7knwUs//r43F4WTbqKW3fsvO7TTFqT/HXxFShlGIsHkS/bWDzNqJenNKP+gSVbmVFfucpBpU540lz1R+np'\n",
    "        'VJNeY9Br9Ea1xqhWZ2em5SVeL7xz0npt98PA5eofx8T6dr02tXnsjsnqa8cSz/8Yvax3mOcL0GsD/hju+ccb/X8d4vXCKb/eSy5s'\n",
    "        'mXZy7bLF7beNeePHMf9eO6nByikNF8xoNmVW8498evxp3egX/Ee85+s+3Lv10Bmffj/t0zFTWo+e9tmUSW2+nv/dJ4v7fj2329hJ'\n",
    "        'zbcPfmXv0FfOev0xdODvrvf/31v9/wd25plhLwYN/hPw8MaAX8FcvDz4H2e/f+v4mI9Oe3cJXPDdBR+P8z6e5xf2Pb/g23MLvju/'\n",
    "        'yD1ocf8LP/QPWtI/dNXwy2tHh/mPwUXo8kGhK4ZdXjn8yuoRV9aMDPcbfW3jlBs7Zt3cMTtq87SI9ROg1zZAJ13bMBF6Y9vMWzvn'\n",
    "        '39m18PqWGbzjpMgA6GT6xd3buxbc3b0waot3FFw2Trm+aXLktjmmxGg5LTi3pRW3RZ6xnLvbwQ6Mj4/X6XQO7wLrYmJiShVgqdbF'\n",
    "        'A3vbtm0rcr979y5C+Oyzz1yGoNXJ20OAX8GhnDRXZarsUS9HNToHm60Jd2DTSB/hfmGIcnsIJ+gMEVrVlTzdlriohdfOjw4+8u3J'\n",
    "        '7W0P+n2427fx9oX/3ej9N/+JL/uNfclv3CtrRr+6ZvRfV4/658qRb60Z/fn6sQO2j5/x4+iFa3r4eDfbNrn+T6P+fmrYK2eGvhQ4'\n",
    "        '5KVzg1+8MOiloEEvBXu9dMnrpZCBL4V6vhjq+dLlgS9HDHrx1rCX40a8HPf9S3Hj3oiZ9l78zOYxw/8S07dOTN9f3O73v9f7//7a'\n",
    "        'gOcjBv0taf5n6X79Mjd4xc795M7U9+95t8BF3MIvE5d8nbiil27vdP2x5frjK9N3TEzZNCJ169i0H6ek7fHOOLgg47BP5rntGSFH'\n",
    "        'oJkXdqrPblKf3aw5u1kduAW/qsCtqksH00KPpYf+nHlhl+bcdk7Pc6o9v1194UdV6JH0Kyczr5xQBe/TBO3SBv2YGXxAfy/Knnu2'\n",
    "        '00udfxeZ6+LB05OTk1UqlcO7OTk5QE75XL60LB42J8xREYtPT09v3Lixy0Bk7G7HlM6LV/aorxIt2qO+umNSE5SO/bUv0uT3kROa'\n",
    "        'QNn8LzukONt2Njrvbj99g1uPadRkZWn1GRrN7fSU8yn3tt0JG3dub4e9y9/bOqfuxhn/2DDtn2vGNPLx+GBR79YLvukwt33Xue0G'\n",
    "        'z2jRfUGHRj4D/rF67Ierhi+d9FbAuP/bOfr1AyP/9vP3wMkXDo1327t/xpZDi07/OP7YsDciB/wuzOvP1wf+8dbgP90Z8qeo4a9E'\n",
    "        'BfS5uvqbqPkfRnn+Ns69zp1+v4jtW+d2v/+53e+X1wf8Nmzgn0MHvhg28OXooX+LGVs3buq7iXM+jp/3Wfy8T+Pmt034oWPCks5J'\n",
    "        'SzrHz/8ifsEXcQu+5PWr2IXt4hZ1TFreK3HFt0krescu7hT3Q8fYJV/HLekcu6RL7JJv4pZ1T/IbkLR2YLKfR/yyHvFLu8Ut7cb/'\n",
    "        'dk9Y2jV2aQ+4J631hMZxjl157Rbn0y3ep2vcsp5wT/QfiBDgH44Jy3vrr/5s1Oj4DUJd1v3SnTQHpCppznxeXh6Q88EDWSBsLT2L'\n",
    "        '79ChQ7NmzaTr4lu1agUEdv5sKc6L501T5aS5qlIzz+LNtXY7O3F7XXzjPsE2R4LTty324+FIbVtx8svSDUaN3qDSmFITLUm3cu5d'\n",
    "        'zb8TZL56QHNydfLO6SnH1yaH/JwUdPD66iERI/4bNuhvYR4vhg586eKgl84OefXIGvcjIdvXnFi9am3/tdObLJ7x7tTp7470/mDI'\n",
    "        'zA++nfvJx0t7/XXNiNfWDG/m0/urBR2/ntuu/dyvv57Tqeuib/v5evULmDxo75JZx9auOxNw9qx/2AX/yMBl4Yemhm4ddGllpxML'\n",
    "        'W5+Y0/zU9CaB4/4bNPTli4OeD/F6PnTgn694vnjZ85XwEf+Nnto8ZtHXSQEj0g4s1JzdaIo4nhMbVpAel6dKyVWn5qrSbIprTnGR'\n",
    "        'lmNTWiafgQv+zwyLQLPVmbyq7BcihbuaV4ceVHYPKovd0axRZ2kNpfm+5d2jPjc3F9YgO/VYJPv27XM5y4iE2atOWLzIpgVcg6rD'\n",
    "        '7AQOC28FBQUhhOHDh7t8qVwWz6vC4qtMFRbvXKUkvWg7EaG7rmj3OZU+O01nitdmRWs159KTN92OmHr5+Od7Vvxr9YTXVo19dc3Y'\n",
    "        'l/3GvOQ36mW/Ea/5jXrDf0yjdROab5jcdtOMnj8uGHHghwUnVm49v+b4hRWXTs0P3uxxYtaHJ4e9HjLwxQiPP0Z5vRg94t83Jze5'\n",
    "        'N6d13ELYkO2Sl3ZKW9kt0+87VYCnfuuQ7M0eeWs75axsq53bOGHc6zcG/v6ax+8TfDom752btn/+HZ9vrk14+6Z3ywTfLpmbhhoP'\n",
    "        'emcd/UF1fE3KqS3JZ7ZnnN6gOROgOrspPXBbxoXdGcEH0kOOpoedSY8Iyoi6pL4Rqr51VXPnmu5etC7ulj4hRp8Un5WabEhPM2Sq'\n",
    "        'uD5hlbpIuS5iTk1cDya3L7/Rherpl0dUs23zVW2FsXigVpcuXSZMmOCQqp88eRIgJtpD3okQiwcUy/GMN3bv3v2tt97Kz88Xut++'\n",
    "        'fbtBgwb9+vVz/nipWbxJYfFVorbd7XJqx+7KGq24i9KuTpLGlzHbSRlmwaaU2aza0ubw/Alo3HGZWg1to2RANTeotVmZal1GhiY9'\n",
    "        'NTMlISn+9u071y5GX9of8pP/8Y3eO+Z9t2xQ+9ldvpr/9dfzv2y/6OsP1wxrsGVmB/9RE2a1Xj650YaJ9XaO/fee0f8JHPritjFv'\n",
    "        'BV5cfzzmwrXoA1Fj/3tj+F9vjng9etQb0eMa3Jr67p35X2Tuma7a563ZMkTr+5V5UTP1zAYp4/4RO/yFGx6/iRrwXJjnC1c9/nzV'\n",
    "        '4/mrni9EDH4tcsT/XR/fMHrq+3fmfpqwtEuaf3/V9lG6fdPU+2en7F+QcnRl6unNGUH7Mi8dzICGHMoMOawivXxEdfkn9ZWfoaor'\n",
    "        'x9Rh0OOqsBPqqyehmvBT6ojTmogz6mtnNNcCtZHnOI1ypJGuVWNX259RF/RpKfypSTKLYilY/MCBA93d3R0uOKJ9QZOSkmQGVVoW'\n",
    "        '7+Xl1bBhQ3YME4larX7nnXe6devm/NlSsHg+Q3gWn1ftNbHWq32PelNlv6hK1EE7WxxIzVrbsRrchf3UIUvxISHqyTQaOLauMqan'\n",
    "        'WJJjLHGR2dHndKGHMkKOpISfjwu7mHLY99qi7lcmtwgaVjfI6+8hA/9y2fOlqOV9EoN23L24K2TjsJMT6h6c0XTzzPdXzGs9f8lX'\n",
    "        'E5Z16rhqQN3lQ/65cnj9ZQPe+6FnY5/v6vv2q+vr0WD1kLf8R76zflzLDRO/3Di55445Q/f7zDi+dsW5rbuvHDgVcSQ88khC1KHM'\n",
    "        'S5u1xxan7Rh754fOoWPfuTDoX8ED/xoy8NUwzxeBluEDX44c/q/osfVvTGl2a9bHsT6dUwMGafZOyzrua760wxx1MjvmqjElHkZg'\n",
    "        'lsZQUl49hVouFg9rsKJYPJNSnRcPg7Nu3bp0yAiTVatWIYQ9e/a4DEFh8TVTFRbvXBlnF544bDutGEXavg2ySsftcpykM93IUAUn'\n",
    "        'JR6NuxNwJ3zQ6V1NN859bd3k5zaM+03AmD/7j/zn2pHvbZ7y9e65gw/5zD6xZu3F7Xsu7z0X8dON68dTr/1kCN+nPbHsrq97xMjG'\n",
    "        'Nz3/es/993F9fhHr/svo/r+NmVgv1ffrrB0jtPtmpOyZlbh7TsKumal7ZmbumZGxfWzcjunxP/klHvWPXuEZNvDVCI/nIzz+AKQN'\n",
    "        '83jxyrD/xG8Zr756QhN+wnh5f1bwjrRzP8af3Z0U/HPi1aCUqCvpN66qb0foYm5o42M1SYm61DR9RmaWSqNX66DcfvRqvQ44rBGO'\n",
    "        'ptnUfoIzOzOu/JpTqq9TWhbv8G7ZWHxJw+jSjoKJEyci/IMHDwodd+/eDUfgp/N3KSy+hmotY/GOT3Wk0yQlnvnkc+PvZJryGGg7'\n",
    "        'AgnueqFnM3+2b1aWJsugUutSk9UJsRkxN9NuhqdGXUoOP3v74qHwU1sv/rT62BHfRXvmf7Vh0kc+7r0XtBszs/ks76arprjtHPN6'\n",
    "        '4JA/nx7932sX/U/eDo29sidsRL17fZ6L6fPbWM8Xk8bV08xpnrmyd/YRX9XhdWm75idvGJSw1jNp4/epO6dk7J+XeWiR4fC8zM3D'\n",
    "        'Iqe8Fzb4b+Hg6R5/hIZ7/BHM/bLny1eGvH53+nspK7oZdo0qOLX4wQW//IsbTRe3ZZ7fmXRmR0LgnsTgn5LDAtOuX1bH3MpKSUYq'\n",
    "        'gIdarnvSwp/rZCmmRZDoEhtzygWbWmkIFpfncgq/i3wWDyrdt29fh/2flc3ily1bhvA3btwodAwMDITjjBkznD+rsPiaqbWAxQvG'\n",
    "        'FxyxeDsaEPppi58jbO8vpd3gDWDuWZkqbVJC+t2bmuvBWVcOpR1Zen1J74vjPwwd7hYy9D9RCzpnhe5Ljzhj2T3iquefIgf8+qrn'\n",
    "        '74IHPn9x3BuX5nx4fNvofYEBa85tnX5wsdeG4S19PdxWD3/Vf8xvN0z4ZcDkXwdM+sO6sa+tH1f/x1ktDvp0/mmF1wm/6WcDfE5v'\n",
    "        'WH9qw/7ALRcu7roZejAl4kRm+PGssJ9zLx96ErIn7+fliSsGho1tcWXofyMGvnR9wK+jB/z6+oDnuFGkEf+MnfuRyt89+8DUB+dW'\n",
    "        '5F3w153xTzkVkHx+T+rlE6mRwZmxd9UZGpUmW6XNVenyVbo8/vw7LjccnRD6NGoFjMW3atWqJBbv5+cnZ326UJyw+Ojo6JkzZ65e'\n",
    "        'vZq5hIaGgsV//vnnbJlSSkoK4sM6S51PSVVYfM1UhcVLVWfvUNVpOKXhdajadqxwtkHD+cGfqVpjrEp3Iy0jLD7h1J07u29G+USc'\n",
    "        'dz+9vcmBJb/bPrXOtgl1to5/eevkL3bOnbF38aXzW24H7ow/vz85+OeMy2cNVy5kXw40XTySuX9Z0ppBsbM+vjvslVv9bZvCRX//'\n",
    "        'YvT0xjeWdorZNCLxwILEQz7xB33iDq1IOrQ0Zev4+JW9AadxE+veG/LnJPc60TNamkP36cKOZx9fEj/t7bSlHdI2j0g/vFR1YY86'\n",
    "        '/EzGlRNpwYdSgw4kB/+UdPl0RvRlXdxtfWqSQaUxaAw6rYk7d4k7xDOba3d0tk5jdkI92Yd8S2SqdC1lla8QFr9z584GDRrInxfq'\n",
    "        'hMUXFhaCmAM5hY6RkZH16tV7//33NRoNuWRmZrZp0wbYe/PmTefvUlh8DdXaxeJLUI7F22HBZC+HdKSv7WQ3vtoa6dBhvpePOyxY'\n",
    "        'Df8ZmdrEWP3tSEPkJV1YYHroqYSLx+KDD8de2Hv77I/XTm26eGTZuW3jT67ud/KH9kemN109+a0GK3rV2TWrwUr3TRPc0r+to+9R'\n",
    "        'R93nV+mj/i99dsvM9V6WS/s0V4I0ocfijvnfO+EXczog5tTG2z+vuXHA59bu+Xf3zI49NC/+2IrE09sSgw6nXDqSceHH+B+nxy5s'\n",
    "        'f3fE3+71qxPbt85dr9+nzH4/dXWv9M0j0/bPSz+5XnXpkDriXEb4hZQrZxNCT8ZeOh4bfCL+0omkK6fTo0LVd69rE2J1qWlZKm0W'\n",
    "        'l0aTvVuDUm0uN9wZy/M4WIBeEIL9k9lOgnalFcPiT5w4AWSDHSgzKOcsPiAgAMiZl5fHXGJiYhB+s2bN2Cv0ej1tbQdz1Pm7FBZf'\n",
    "        'M7U2sHjBxEu+upmov45sJK5iajhIBHvlTyTPz+T4bC7HZDUmXYZak5KiSkhIvXs35XpY6pVTyecPZl7YmxR8OH3HuOhhf4nrWyep'\n",
    "        'D7cV251+dW4Pff76wnYxgdvCz+yLPLDs3MZJx3bN33Vsg+/pHSOObWx/cOU7+5b8defsX26eWGfblDrbvetsm/6nnbPfOrSs3Yl1'\n",
    "        'g09uWHHc79BJ/xM/rQr5afXto2uSj21QndmhO79Pd+mYNuy8Ojw489pFVURgauDO2N1zb6/qe2N2i8gRr0Z71LnD70h8Z/Bv47zf'\n",
    "        'SVjVK3737OSz29OunEyPDEq5GpgUcjwu+HjspZNxoWdSIi+p7t7QJCVpMtV6TRaBEjfbCtcag16Ak9X+1SpIy8jiAX3Xr18PDw+/'\n",
    "        'dOnSBx98AFs0nJeIiIhwuxw9erRly5bSdesOZeTIkV14AQcHHgJU6c9x48axDUgPHTqEW+3bt6c/CcPxajjC5/Hjx+EBb4T16+vr'\n",
    "        'K+elCouvmaqw+JKUjbmDtmfxquP6GM3JelOsLis8PS0o7t7J2zcP3ojacC10/vULXpcPN9i14Hfrx/9q44T/Z+86wNyozq3TCAFs'\n",
    "        'TO+EFLoJAVIhJC89vJCEEAgQ8rB33SgGe4t7wdjGvbf1Nm/xdvXee9eMula9txm1Xa1LEh4kvDszklbrAq4geHu/8803ul3S6ux/'\n",
    "        '5v73v1e0Nd7RuuSX7StX0feQRYdVgg6/kTcSMkXNiiQsQjWkEfGBZPebtref0M2+xjLrMvvML2HunfNvgN66Z3jD72It8zODqzK0'\n",
    "        'zUnGrjBlu29wU4i6IyZoTyipge6lhprp9le+ZJ/5Fcuc6fo3vqmvf1i5fR4C2NikScLSNMTH/DYNgpSOHZFT/KLBkIoVhVVJlzUd'\n",
    "        'DueRXAYdSeNPjIuPSXE/2FN/nuhEpMddxcpHM5dwyhr9OeFCvqOPVvH//ve/bTYboEedTgesx9ra2lOZUyAQgCLAhIBmP5rBotHo'\n",
    "        'c889B9jvD3/4A+C9Bx98ENz/+c9/BtdyrJJ//etfv/3tb0/1iVq3bh3IfOqppwBRs1gsYIgC6/RsnKAmVXyV4nOl4gsVfzDjZ2pn'\n",
    "        'xiVh8Qderl82zACHJLIngI2KrS4hmVw8injtKVgW0fB9MoZLRh5WklyK3hhvt5e11cQ7SBcf6eHsYy3/ATzrSrjmcqj2crjmq1DN'\n",
    "        '5YLXbpmz7e9vDG3rE7dJO5cNdzUkRfsLur6sZgBVD+WN9KCwM8BvD3Gbw4z9EdruCGVHiLwzwW5CJUcyGgZqEKcgRRoSZdRDY5zN'\n",
    "        'wW2/h+beYJv5FcfML5nm36Rp+IGvc8molpSB+IAhU5AIMfBSWmZMSQtKSEHJUFjNSoB8hyHtc+Vi0RyCn2aMRTQq71c9Wv6iKz+K'\n",
    "        'yn2snzRKJJwuukMUxk9CP4tv/GNV/PDwMEGVzz//PKA4g8FgnJhEIhFgPyCx0+n0R3d1/PjxF154AXTypz/9acaMGffff/8zpVQ+'\n",
    "        'eh5YmH/9618BSY6MjFS23b17N6DKX/7ylzQajcvlAu699957ly1b9rHMOaniqxOfBxVfWognmAEtLXCAfMCEuHInNHt+JJUqJOKj'\n",
    "        'EX/G60jZDDFIFtHywnJykrUb7V8R3/dX25KHTKufyEKcBKw8xt8jX/Cgsv5hza6X4f63DfxmubibJR88rKRsVZOXGSh/lxz+IWnz'\n",
    "        'Dc11U5sXXtFS97WWuqtbG29rW3Fv29v/1b9zvqR3i1nSZNf2WrVcSCqTDpmk3YhLGjGLghalz6r3WQ1BiyZilqW0lLz0UJa8MrDt'\n",
    "        'D6Y3bodrrrBjVPlle+1U8+tfNzb+0LWnNsXcU9AzchAPBfakkYtq6XHFUFAyEFbQ4pAYcUCZgAe8uzyaKz2/PZou8RJSfNJLYNxT'\n",
    "        '63OB81TxwER87LHHiAPd7r77buIGUNk9p6TKpfMzJcCWv/vd705tS8jz998vniIKOJMwOyvbHj16dPPmzcB8Jep/97vf7e3tPcuo'\n",
    "        'UJMqvjoxqeJPRdm/lPACiuXGgrlRO4LqIhGZz8uxWcmwoddi7PBatnr1L4iOPNT77o2Hl191qHH6wYZvHFryLH33Mn5Lk6CFwWsz'\n",
    "        'qchBoyAJS/JG1oeGjmjrPNvqn5oX3gvPvR6edZVx1jRt7Q2m+hneTb+LNM2MH2lEqRsQ5rYYY6ePvC1A2pKibhwZWhbe9t+2zX86'\n",
    "        'pifFTOq05LC08af+fX9Hh1ZneXuzsq6cjpLFyFaEGIUpHSesoPil5KCKEzbI4g44HfTnEgnMK774OLTo+EqElsI3oZ/Lx1K8P5oe'\n",
    "        'dxv7eBWDVriZnYoL+aY+WsUD6xGYf6flujKREumdd975WB7z+/1AvJ+2t2QySdQ5k4o/ceLE3r17v/Od7xD1H3744ZaWljLZfkSa'\n",
    "        'VPFVis+Viq/EuFRPE/ZqpuwaWihlHittMirkkcxoIpL1O1N2fcwg9cuZQTktqGUX1N2xngb3u79zNHzH+ua3nfNuEL9++6ammh92'\n",
    "        'rnqg6a2lq3/SVXfP4YX3tjR8l/Tufyta5up7lyiELUY1eVhFCUj6I5L+sIIe1vDjBhEKcUct3Ii0P8jvjoiOxBWDiJaOGLiAVOMm'\n",
    "        'RQKWA21+TD+Uo61zbfiteeE9xtrp+trpyjm3mlb+NNm7NCtqGdHTc8AQ1XPCcqpPSg0omEENH6NHmxHxujLRSDaRzKYyxAoaEYiv'\n",
    "        'JNhP/nxKTzWPVr489WMcj/WXuVTUVxqoUAotSOxxOMuGH6/in3322dNyXTkRJujChQsrz547bQJ240MPPVTJuuWbyj3vlSq+zMbv'\n",
    "        'vfdeW1sbMDWJ+oBCga4/KcbIadOkiq9OfIZV/ARLqfLHW1wQyaVHRlPoSDSYDbgRlyVm1QcN8oCK45bRA3JaWMVCZb3+vX+3Lfmu'\n",
    "        'dcHXodnXGmum6Wqvlcy7B1UM+BQ0r6If5jer5L0DOkazU7TcQPsrr+UH/Zvu6X771vblVx9qnNbUcO2Bhhv3Nd7X9vZTrOZXtbQV'\n",
    "        'kPBdSHLIph10WZjeYVXQ7wz7vDbNsJwS1jDTdvmxAIxCwhEj6x+6gTH2tmhTjXXF45ZF98LzbwKjG2quUc2+Sfnatx3v/j5xZHGG'\n",
    "        'szsrP5LXM3MQBzMpDbyIkuGXUgIqVsggjdshNODNxhPZVBqnytGzMzOKjEo87vj0v8QLxXmq+GPHju3cuXPTpk3r1q0DbPbcc89t'\n",
    "        'mpiAsj548KBerz/XI5POL2WzWQiCzGbz2XBpOU2q+OrEpIofx0Q9m8qORTKjtnhS6vGwbVaKFe63GHuc8GGfZaNdMVtF+dHgjpsO'\n",
    "        'Lp7e1HjNwYb7ut/5b/reBmn3IQ1pQNApF3Y75ENxIxbIKG9gZTi7hjc/rZ59E6BNaNbV5rk3OOvudq3+UWTXX9DuhQjp7QRjW5yz'\n",
    "        'P8LcG6Dt8VO2x8gbkN7G2P4X3Ssf08wGfHu15I0ZBc1gxKRJQ4IRIzNn5ADZnoSlSUgUNQgjGk5IyQTWaVjLT5pVGY8lF/KPpFJ4'\n",
    "        'XJHSE+MiiHdXDhxdXGs7v09soiH6Eed0jKXH9f6pOP+v7KNVPLAAm5qaAEO+++67P/7xj5966qlTmXPfvn0qleqTYU5goALmhGEY'\n",
    "        'mLVn2WRSxVcpPqcqvuJJ3RjuSD+GP+grlJ77FcMm55KpXCSEehxRkzqkEQRU7LCMnFKS0gZmBOKb9HzFhj+I5t0mmn8Dc8HNfQvv'\n",
    "        'aK+7a/PSGb/a+MzN+xfcd2jRa/vn7Gya3z+wms3cIeQ0acU9ZjnJo2QFNIKoSZVywhmvcyTgHvM7cjZVQkPPw5yklokYhClYkoBl'\n",
    "        'cZM8AUtRSJBTD6SoG/37/m6o/4669no9YNf5t9pXPx48NHtEsK9goKchYRISx7T8EOhcyUpYVGm3FdjY+VhkBNtPlCNW0Ep7zCs3'\n",
    "        'C5z64Zz8myqt0Z/xL+SCDZiPZtTi91UcaHyss/lr/HgV39HRQZDkL37xi5/97GcbN248iTz37t0rlUo/GeYcGxszmUyAPE86de4j'\n",
    "        '0qSKr058dlV8aeFjQtxdfMd3AQsfFAkl7MaQVhRSc4JKRkw2iEq7M4KmHGllpGfJiGYoBUuzqkH1Ww/pa68xLfj68Mof+Lb+Mda1'\n",
    "        'KCXY79QwYKOIZxD1WOWrdOwnyXtvbloCBPv0gxhubln+QM+7P6XufU7QuVDL3OrUtHpMXU5oyG4Sety6UNgWS/hTmUQmlwp5gwZJ'\n",
    "        'QEFLGXgILBrTDY3xtkVb5gyv/7X+jbv1NTcA+xMzQV+93b70Uc+m/462vZbj7DyhHwQmJUaVgFohaUQvCKrZAaDflewYpEBd5lw4'\n",
    "        'gAepw304iwGRjiGZoxVUeXp2KqEUPuXT/gYvBi7CvnhApzt27LiQTj6tNKniqxOTKr4S5QWURHbMHk8K3MNHjJoBG0wNuIai7vaI'\n",
    "        'Y75k6J59y6470HDloYarmhtuONj4a/r+rUFNt1N5RNDLYR/WcA5HdIw0xI9jdiZGpM5dL2tqr7fP/JJl9lTPykeTB19EjtTFSOvC'\n",
    "        'rD0RblOEdyjKPRCkbff0bwhTtka4LTlpp2Ht09raG02zrrLO+pp+zs2+Tb87IdydN7KTsDyJG7FAvyf0/KCc4sXi1NHjkCTlhHKR'\n",
    "        '4AiaAZyJ4D5dSOY4igeLy4w7xxYq3ERPXg86Q4Srj/64zpKZP0LCX0IVX07/+7//++yzzy5ZsqQy85OxPy8wTar4KsXnUcWjJRVf'\n",
    "        'EbtplOCNTAY7oRg7yyzoi9uMEb3EL6N6hf0xBWXEwCoYaP9UtFj3zVU114tFfV2CAfGRefuXPdSw/NE/r/35r9b/9xObnn9888t/'\n",
    "        '7li+WtK6T9zeRNvfw2wVCPttOm7Eokg7oZHAcCERLyDpPJrNpvOZdC4e8Pr0YreUgppEx33GlAnwngKwXwYSjulo/5C1uHe+rJz3'\n",
    "        'DXjWNOvMy001U/WvfiPRMvc9VQfOk7KYSRWH5TE10y/qj6pYiN2Qj0Wz6REkfSKVOZEqxogjjnMqbx8YnbjA9DE0VfSlvyBaO29i'\n",
    "        'LHlDnWxWneXQ57Avfu7cuTNnzvxMsGVlmlTx1YnPropPZ8ZKUYPGo9th/kiJRBLodyUzIBlE9NxjevK/NF3xnsWGVb+QzP2GsWaa'\n",
    "        'dt7teVFzHFZkjLxA+6ITrHeOSg5GBe0hNdNnVevseo5N1wEpDwUsf2Q0X3eg/vKWhmsPNtx7eO1zou61blV7crjdB7ebNT0mPcNu'\n",
    "        'kbhcxmDYlUSiudFkdgzBoomOApWdskPYFnsVA5idAAVVn67xe4ba6eZZX4NrrtTNvlb3xje92/9UYK77l+7IqJGRgsUxkwLwJAC2'\n",
    "        'HqTnhaTkgHAgpmImTYqMzzmSTOLK/Wjp2WZlcCQiIsf4hzPB+yhTaV6Ouy19+t/gRcCFqniQ/glMtLPww6zCNKniqxOTKr4MgpSS'\n",
    "        '6Kg1luC6nQNWI9lhZvqGd1vUr/C6HhncelXH0ikdDV84XH9n7zt/FR5ZB0u77Dqyls8S9iiYLTZxT0jLSMASwIoRkyap5YSa5jje'\n",
    "        'vMM5c4qt5qvejb9IkVaF6TuCrANhTnOM2xxn7g1RdvjJO0PUnShtk791QZy1NwKr0hDftf0506s3B7c/HSWvT6goMZMybNLGTOoU'\n",
    "        'JE6o6VHZABatTstP2Q1pvweNJVBkBC1v2MwUsmhhostTZaBpIibVhLipF4qLsOp0njhLFf8h7uv+sTvfz5QuigV7fp1MqvgqxedR'\n",
    "        'xZcArK/iwjR2j+TRcBhxWxNmeURFj8qH4gpKUsNE9LyMkZvgt3j3z3Iue8Q168ue/5mirJ/BErW/yTx4f8eyy1vrrmxt+E7Pmpco'\n",
    "        'W9ay9rVwmsisQwJup17J8Fu1aa8zF41mUmk0PYJmjyWzx4lnj9iHGQ7HIXlSOpBS0VCjCLGoCgF73KQB9ynmLteulxxLHrTXXOZ+'\n",
    "        'ZYp91peGlz0Sbnstzj2YMgoiJnXEpE/C8pSOE5MPxuSkmF6U8jqRBEK8rzQWm3Q0my5kM0XBjofxPFbx2POkr7IyrN/p/ww+m1bK'\n",
    "        'Oaj499577+zP76ieNKniqxOfXRWPlvYk4uL0GIqOIfFE0glFVIyQkhHTCVKQJAYr/ZufttdeBcgQEJRt1lfdSx8M7Xs5r+hBdOyY'\n",
    "        'nBKRUyNqTtiiGx62qFw2qtU4ZDV2ukwzRb23d635YnvD1W1LZ8kHm2zaIw6o3waRrSaW3SrzeqBI1JVCQmguUdoFmUWPZdBjwNhD'\n",
    "        'A764jh+RkxN6HiHJE9RNjgW3Bv4+xbv4gXjz7AT5XUTclTKKErA8atJETdo4rEIgCarnJpXkmLQ/pqREdYKE3ZgKBVJJFMXj9ZXP'\n",
    "        'rC8Jduz/QmrcZ+nYhH98FUE58CeiE8xLIlryuS4SVSUuVMWX7UBwc+LEidHR0ZFT0gX2f+meuE6q+OrEpIongOIB523JFNvj7LUa'\n",
    "        'KDYT0+/a5dL/hL4PD1jXMK1tyYzOdc+TDu6AZZTgMG3YQFHTmdzDKt5hm7gvZhQlTbIELE3CsqyOmR1a5qz7tm3mV81zrrOueiLR'\n",
    "        'uyRK2jCi7IhyDkRZe6NAy5M2B8jbo+TN+SNvRDf/0jz3BvOsK8J7/4bA0hQsSyopOR2d8HHCIU3peUC/B6WkiE6YcDuQaBQ7Ca7I'\n",
    "        'rhUOlsWbo2dYWC/unfxc0CmGs1fx5XQm5qzOxaZJFV+l+Dyr+LE0ksvGk7mAB7Vp4zpuVEnzS7ETLpIGftwkR2BR1KTKittNyx+H'\n",
    "        'aqc6Zn4Jnj1VWf8QfedLO6gbvte16iut9dcdWvTbthU7RR19KnKvkkZWssSw1uL1RFIokh3BXfSLgeNKgx7NoGPZRBJxGCIqZkBO'\n",
    "        'iUNSYHPGYWUO4r6nbE43/9266G7TrKtsM79innutcfH3bHvnIaK2nJGLQGKcJOVJoxjRsSJyUkDBiFl1qUAgi+RPjdl+sg9SunzM'\n",
    "        '/bktGJ2H89LFRvGR7Lk3PAcVX07/+Mc/TsucH7sv/lNJkyq+OvFZUfFF4UkIdmw9Gjuvh1gQyaTzmXgMcUJxNd0voyE6JipuQ0Tt'\n",
    "        'KVgKNHK49TX1kp/Am573972TV/XldRRENRSWkoJKdtSsDXmdwxG/0OsYskMDFmO/17rcKr6nZ8NlrQ03tSz7PenAIa+py2ZgOu0K'\n",
    "        'r98UjnqSaDw7imSPlvY6Ff/dEL/6bDKVchjCSnpESU9BkgSsyBkY8fb5xppplpornDv/+h+PFIHFmEkJyQFDAkZNQqKUngOMyZCM'\n",
    "        'FJTTw5A87rIh4XAulcmheEj5TNEFK3OGiMenWwA66UDS03kufdpf6EXCRViLB8npdM6cOfOnP/3p46dLF97/JUqTKr468f9NxaOn'\n",
    "        'vAT0GMuNmWIJ7rCz16ilOqwcn2sg7n6B13lz87KrDjXcdWjZ3wXde73QkZCdHnLQLAqyeJDP7VZyO90aRgzbny4G/AkYEpiUo5zt'\n",
    "        'xsZHodnTjTVXQfXfzR1ZGBtYHWPsiHH2Z0RNnsEtPuquELsJYe/yrv+56fU7TbXTDTXTVbNvglY8HqXvBHybwN3mExC4IfQ7NyAZ'\n",
    "        'CiqZEViJBtzYgcXjUZjGzqAgjn60RfppG58XDeek4oPB4Jw5c5588snTMufZnzT3SaZJFV+l+NypeBRf4smiOdTnjJmUARXHIyYF'\n",
    "        'FcyYXpgwilOQKG9k/UvbEx1YMwoxgxZNQtnNfPNh4at3Kjc+DVPXURTNf+lacfvBt6Y3LZzRsmyNitRqFvXDMqHVCPncoRSSSI+k'\n",
    "        'inHYxspR1sve+3kkl/Y6Izq+X0ZNGATYcpJJCZjwhK7fvv638LwbjTVX62qvVS64P9w8pyDaP6oZAmSLVcPYUg6mF1MzghJyRMtL'\n",
    "        'OKBcHIszXxHPszDxnV6syHLVYJqe3xs5KxVffrCZSqXeeOON09qcP/7xj6PR6CVmwfNJkyq+OlG9Kp7wlkfHxp3Ay8HVS5QFKCWf'\n",
    "        'SCLDppCG55VSEnrBiI4OVLP2tbuMq3+RMbCjJnVeRx3VDBZ05KRiICAeCKq5YVid9A0nkjFrOCh02QZgLdVmogaHt3t0j3ZvvLpl'\n",
    "        '8dSm+sc63t3q1h52wQNW2BAKRzKjieLpxqfEHy4uxI9mQ/6YEdvZlDTwcSZUjmpJ9g2/g2Zfo59zY7JrYcHMPeGHCXsSgSRJHTck'\n",
    "        'Iwek5LCaF4PVqMeZj8dzxaiexJFw5/3pnbqv5+Q6E9hy3KT5zBkqF0HFczicRx555J577vn+97//q1/96tenpItCgJciTar46sT/'\n",
    "        'KxV/kt2FZMZC6bwpFucOO0gWiGwzsfyuobCrUcue0blu+sH625qXvcjvbPWZGCEXz2Vi6UUMyRCX06UX93nVjCQeXw5Ym8CMzEL8'\n",
    "        'PH+vZ+ufdPNu1ddeY13y3XhrbZa+MUjaEmXuiTJ3B8hbTnA3RvpXZ1WDqJFfUHZp5t2mm3urfc1Pwy3z8/w9BQMVwWI3YbZrCoh3'\n",
    "        'ozCqYYUUDPBfIGHXZ0L+PGGXls5z/9Q/zGrA2at4mUz2ve99DzDno48+elrmnFTxkzgHfE5UfPFJILDfcmguEwnEzaqAghFRMhI6'\n",
    "        'HpDGeCxNdkHWFj/S4Nr4lPa1byhm3+Jk7ZbJyBJum6x/rYG7k6zsnk/fczcWP7num83La4VdLU7VoEXLtpvM8XgQE+/jgaEqhyY8'\n",
    "        'NrFxw4G4CYzLjKlZYNAEvmaUM/IR8lq4/kF97XR44d3+fS9naBuOaQezRh72kBNWpDDHJ0lCzwthgZiYIYME9Tgw/Y6H9JwYqrRQ'\n",
    "        'BevmVYVzWIs3Go0//OEPAXMCy5Ogyt/85jeVzBmPxy8pB55fmlTx1YkqV/Hpk+MFFe+xY9Dj8ZTLGtQKg0pGXMPKG1lp9k7n2p8D'\n",
    "        'e0837xbnnlcyBlbcIIiomUEFI6BkRyE56rEhsXAomTCGQxyHjWKFKXYzLTDc5IOf4x6+rXkpMDIf6t7wlpbRHXb02SBgiDpSaBL3'\n",
    "        'AchgzzkL5UMu8BkWnyTkksmkAwoqWVEVM4n7yachESpotq96XF8zHVp0P0JakzHyMnblcY8GmJFBBdOvYIGZJ236jN+VjcbySC6L'\n",
    "        'P+QkToIr25PjZ2imy8dZjqXT5ajIFbFTMifdlPfCn8q0R9OlUUpPccuPJgrl5hP/jU5YovrYNakyTvpfXJrM0YoK5Sbn9yz3QlX8'\n",
    "        'sWPHnnjiiRkzZnR3d1enF9NHpEkVX534vKr40/qNl3/IQL9HM6PWaJw/7OiDdSSHiR1w00OuFr/5Zz3bpjVhkeu+3791tx9iB10S'\n",
    "        'O8xQ8am8PiGvyyg8kjBy05AYXzRXJCFZBuKPqvqCTXOVs28xzboKfvXW2IGXxkR7/fTdXvL2KPtAiL4rOLge7Wu01t3HmvdAWtYT'\n",
    "        'h5XgX0C8u+5fsqaCgQbEexTb0anFOgSmqVEUVrE8YnJUL0wPm0YS8Ww6jxIHPGXGJn8UlTj76HZ/+tOfHnjggaampvPeHf+ppEkV'\n",
    "        'X6X47Kj4k0wgIuB8ZQVgzuUSyZgdwkPND6GQEMGdi5ImRYp/yLLxz9I5d+hqpxtmT9W+epNq2aOc3neYgk62ijKoo69XDHzn0LJp'\n",
    "        'h+quaVnyC8re9oiF4bGQIJ3E5wtmRgDNVoTgmLDxB8wBN0dTCacpoGKF5WTUiG0gSpgUCCQZ1ZL9B+fqaq8x1VzpXPvkh9bBNCyM'\n",
    "        'mVTEjk7cL1Sc0GML9wEFI2FRZYIeLLAn7vV62pCbkyp+Is5BxdfW1t5///3btm37bO2On1Tx1YnqVfG4dEXSZVFZlLRZFNAUmnQ7'\n",
    "        'QjpRQEpK6tgoLMhryeGORZp5t1prvqZ/41sj9HdGDdSgnOqT0WKQFB2G8/FwOp0JoFlNIMiwWXsgHXnYygy5e0POOiX9tr2NUw81'\n",
    "        '3NSy9AVhV3d0mOq0DBm1Sr8vhO02Ah/RSUHhSlIam0w+Ew6GjbKAdBDR8/AzO+RAsI9wd2jfvMc666tQ/UNjkiaQH4MVKT0rBfGj'\n",
    "        'BlHKbsiFvCMI5saJ7w44jqSPExvby2K8/AmUbyao+HSl0i9eT3OeZuZUw3tCrM4yD08U1Cep+JMdTT+avc9XxZ/fWtiFqvhEIvHo'\n",
    "        'o4+uWbPmYhHdJ5kmVXx14nOr4st0UfEygx+1FkuPmiIx7rC916wfclu53mGhzz3os/2N2X5D27IpHQ13Hlm7GhYyvU6xa5ikk1Ik'\n",
    "        'PVJ+u1c+kNBzUpAsCatimLcnMDilOT3D114HL7rP+z9TbLVXhPe+mBa2hERHMP1O35pk7fKTNicY2xNdi0zzb/b9zxTjgm+l+QeT'\n",
    "        'mPu9ImrSREw6cAUvEUichgRJLSskJUWU9IRJng14sskMmj6eKsZcKhC72j/1D7aqcJYqnnj++frrr19qlrvoaVLFVymqXsWX94Oj'\n",
    "        '43GKiBN/isSIK+tjOTSf9A6HtPyIdAgYqElYgkDCFHYjS0Mi7+4X7DO/BNd81bzmMX3LHO7QZoakny8fFClIB4UdT7Uvv/7Qgimd'\n",
    "        'dY8ObNlhkbO9TooZIjks2ng8gQUxxgZCTn7wWCiefYmMJH2usI4fkQ0henYclscxUlWgkDgjaoNWPOl9ZYp9ztWAObNGViFgTZiU'\n",
    "        'CCTFwy8LoipaSE6KalmIQ5eNRdJoHg+4dDxdOo8jXaL9ik3xpz0C6eKgdIj8J/0VFx/InM8/hXNQ8b/5zW+ef/75z9yy0aSKr05U'\n",
    "        'qYrHf0QIdoYaQY/F31Q2haY8johOGJaSUloGAgkwdQxLfK0LgGQenvXF4IFX0mpyTC/0yekJWJqLhNNILpk95kikZT4/yWzscxgZ'\n",
    "        'HhvP5+IEPOs0gu8c2fTFw4sva1/yNKetedjA9bpIJgPVZbUmk8miWzuGLAoEe6H0CLRAREDKpLJJJxxRUJNKSgISx2FVEpbnjdzA'\n",
    "        '4UXmudd6/meKZ/PvM6qhOJghJInIh9IQ7z+AIVIotsc/TSj3MXzP+yjeefnoIuJ7GT/MqOxaX4pTV5gYjr6QLh3tgd8XS8vPh08i'\n",
    "        '4YrOJ7wsdXXqTArl+HiZis7TmXJ+8bilU+oU51ZJxaXSwsSccg/nuo/g4qj41tbW6gzE9NFpUsVXJz6vKj5dCsFRNlnBTzuM5OFo'\n",
    "        'jOW091mhIadZ4PdIPG62y9Fo5N7R/faX2huu71j+CqeT4rELfG6a2zaoF0iEnUFxL2IQJ2AVZmeasL3q4CZlECTJ7ziXPuScOcVZ'\n",
    "        'e5l93a9j/Ja0hhplHwyRNkaZu8O0HV7yzji/JdIy1zTrSlfNF/2tr+aM7BQsS2E0K09BMgSWIrAEdBVXs0JyakTDTjqMSATYpaMI'\n",
    "        '/myzgtyOpjPHcH+qyR/FOM5exf/kJz9Zt27dpWa5i54mVXyVoupV/JlRPCwpg4xkQv6EURyTDSVUdOwcdlgR5zYNL394eOtfRg3s'\n",
    "        'iEnt5DUrD86TMnbTBJ00Sb9EPqQVdQ0K2v9G2nRta/2Uw0vu6t24REZnB9w0r7PHBnM8w94kkkfL0TUJYwlwF25uEWvlICcSAvZn'\n",
    "        'FChxNSOOHZ2pJLzo05Aw0bPY8urNzplfsC95OMJuAqIesSiO+eGUSRrXCaJKRlBOjRklKY8TTaIoES05g29cxQmzdOz70ZPWbi7d'\n",
    "        'WjzxpILAJynkiXHP902dm4p/7bXXLinLXYo0qeKrE1Wp4oscjuI7cVDc0Eon04jPGdGLwnJKTMUAZlvUpI4ZpXEY20GZEbYqVz+V'\n",
    "        'Yu4CtJnS0CJycsppTCOZSLpgSySELgfJBvVagX4flni8Ao9rj1X1M/r+L7c1ACPzB4PbduolHL8biPceq0EU8IaT+Sy2H594jHAM'\n",
    "        'wdZuxqPBpzInkpnj6VAwbhAB9ovoMa+kBIzNBNXSvTufN8+63Dznak/z6wgswo7jhMQhJSOsF+UQ5H8/+BAPyke4FhTPIC5hfIiT'\n",
    "        'gLl9YseUHC0x2ziv4i+PlTNLNStLy5UJti9WONNYZwBB4MfQM1cgZlLZbap4iv1Y+UR7ok76zJM85VCSj8VF8Kj/jNqiH06q+GrF'\n",
    "        '51jFFy0cFNt6E8mOGiJRttPWDWmowzYg0kVeNzvo3uszzuh598rmhukHG356ZFtn2AEsUoABi4Gt4eskQ0FgZ5qKgeJxU1OJHVgs'\n",
    "        'PmBZ+j1TzZXGmmmKhQ/nebvyBhYq7/PTdvsp2xPsvf7B9QHmwZz8iG/7s1DNNH3ttbHeZe97ZZirKiTHAzdh+zpRowD8j/BJyBGj'\n",
    "        'NOVx5JLlyHXEWziKVjiInvREcRLpc/Sof/PNNy81y130NKniqxRVqeJPu9evfKp4NoOdrYZ7uY/mE/GEVeeX0rAt8DizjRqYsbb5'\n",
    "        '0OzppllX8hqfjBloGgWdJ+imsluFsj6lFKCXLO56k77zjgMLrmyuu3Ff/SvcroGwkxNwDTotg2ajLhBKZEvr76Vnj0Utnymg2WOZ'\n",
    "        'TCGfSiUdhqCCFpLTsN1DOPCdRIqCZsj+9n/BNdN0tdcOb39uREdFsT3yirRFdtyl8EsGw3JW3KzJhgIjaDaDnnxgcXriIkt64oJO'\n",
    "        'ZYWLi4rfWoGI8JzJVFYYOxOIv6Iz4iPbjr/xDL6WdM5a/tw86l988cXJtfhJXBRUm4pHKw56wBXfWD6VTnsdMYPQLyElNCw89rs8'\n",
    "        'C/FGOVvNS75/Qj+IQGLsmDYDD2RGFeSghoP63Zl03hGLc4btPZBmyGHi+dxin1vgd/WFnL9nt0xvXnzloca7Dixba5KQw25m0NNr'\n",
    "        'hahWsykcS5Y8anC6GM1iC+XYNQcoDrsZKSBoxmkMK2hhJQ2FRdiDTQhIeNWYoguqm2GZ9TX9/DvynG05IweYlGlIGJaR4wZxPhY7'\n",
    "        'Onr0P+//JzO+xF95Q6CQLS9to5XMOVq5Wp0mCAdfvk+j4IsbqayAf4yV3VYOhLFTad3/lGlkig2zRUI7OpFaR0/7Mpspsu7pquFu'\n",
    "        'BmV/hnL/ExwPisgWa57rH8xFiG5Hp9OfeOIJq9V6UYjuk0yTKr468TlT8ejEeyQ7FkjnjUC/261DFog6bOV5XUC/cwPuFp/pz+y2'\n",
    "        'm1qxKPTf7Vy/3MAjhVx8v5vuspPMeoleZAa0qWYCuk6YZDGTMg4rshB/VNzs2fqMaf7NhpqrofoZsa5FY9qBjIEVER3xkXdEaNsA'\n",
    "        '/NRdYWF3XM/P6ln6Nb9Tv3l/emglAgmPBSDQFWBaBBLFtJyggh5Uc2JWbTrozSZTgK7xaZ90BNK4mxCOyV/EBJx9dDuRSPSjH/3I'\n",
    "        'YDBcUpa76GlSxVcpqlPFj5/ddooDOb66AcyYfDKJuCxY5GQFLannAzrCtlUKDzjW/tJUO8047ybr/pdNvP08XidT0COQ9CqkA1Jh'\n",
    "        'N1XcuY6z/6cdy6479Nb1TQ1P0Zt2ONT0sJvlHR6yQiyHzZZAEiUtiZTiRKWLy1vYhqA8ksaj0IuCclpcx8YCeGIHyWFL8FkjL0XZ'\n",
    "        'YGt8GKqZZlh4f7J/xYiBHiMedULiiJqRtStSw+ZsJJxDssBOQ0vvtIIhTzk8rojxSPjjTS4yjn5c50fPiJP2lp66z/TMKK2vETsm'\n",
    "        'ykGizvJP5RxUvFar/f73vy+VSi8p0V30NKniqxPVp+LHEDzoEMZRKTTtG44apQE5PaZmp4xiwE4oJCrIOtzbnoXm3aivudbZtRo/'\n",
    "        '2lIOSoMyKqiciQQz6RF3Kk21moacZmyHptfN83uAfp8jHfxW59qphxruOLSsRtLX4TdzAi6GyzpoMYrcw6BJKovNobRMfDyZOZHI'\n",
    "        '/iOaPhFGAY5HkUI4FHMaNQ4526MV+SGFB9IARA3iOOldS919utprdCueDHMO+I0yl1HtMcitUpbToAqHE4HkWDR3PP/PDwPJgj95'\n",
    "        'FMBXca28Ie4BvEWM+ZIF7Jo65i3mH/NhOFoCqDBWqglAVBsr4Wj5WqyQOFqZWWo+5h3v8ChepzhE5az8qWP+ipyPAN5DaTgMpVES'\n",
    "        'GHwlgHsPkRMveONj/nghhbmKnb29dKEq/oMPPrDb7fX19Q899NC2bdtUKpXplHSxOPCip0kVX534fKp43G0mlM5DkSjLYR0w6SlO'\n",
    "        'C1DoQp9b4HMPBpyL9ZxvNa8E+v3Wwyv/JjgyFAOs6+Z7XVS7iWzR66waj5oZ07CS2JnFipRJhkLCEUVvpP0NxbyvwzVXWV+7xbfn'\n",
    "        'pWOaPmwzu44T4LQEhjbGGDv85K0Bxj5U1pfX0YhQ86OK7gTnQAYSAKP0hN+QwCLPc3wyaljLTzmMuWgwl84Snk5lL1D8mM6ijVde'\n",
    "        'milHXJlEJc5Sxf/nP/9xuVxr166977771q1bp1QqT2XOfwPGqb40qeKrFFWp4itQ3B5YjAqCL0ZkkWw64I0YpAEZNaFlI7AY240O'\n",
    "        'K+LM3coF95tmXQkvvDcwtEou7KDzu4XyQamsTyLsZPPam0XtL/RvuGXfgqua6+49sn4lLAD6ne9zM1z2XpNBEvAF03nMb3M8rNxo'\n",
    "        'ObYzvhQykomEoyYVZhurGPgKO+a9j8cDkYxoSJHDC/Rzb7LUXGla/qOCpAWFxHGTIoGf0+GXUhMm2YdHc7l0vuQDSWxiLRTN73HZ'\n",
    "        'O+ETqJC6JTqteHlRcZpxK7Q2kT8+h4uC8eGKAf2IfaPn8Odx9ire7/fv3Lnz3nvvXb58uUwmg2H4JOb85z//eUk58PzSpIqvTlSV'\n",
    "        'ikfxzT7YVvFUGg14sahxclpUSQccRYQvzhmYaco7hoUPwrOmml+/Pdoyb8yALYgndDy/hJIwq7MJBPzxBNM5vtM+aIMEPg/f76EE'\n",
    "        'h9eZpd/tWD+tqXF627KfkfYcClhYQQ/P5ybbrb1WkywY9qbHQsjRQOqoOzlmD4+Y/BmtG5E54gJzhAMFWcYgR++midSDFDqJNMhk'\n",
    "        'MmgsHpXFo7M4IlqvpqleO/dWY+00wYpfy0jNNBabyuLSmcyBwQEyk8tUWen6AF0fZJuCYleKrvcx9H6azk8loAcIUHUBcKXpxlHM'\n",
    "        '1xM3GCgVL2mGIFG/dMXr6HygWyKz1Kpcgcjx0fRYnfKIFTV9WLcVTUqtylPyE51j+RUA7wu8Owb2Bv2VRRXN/UVgQ/jKE8NzsE+A'\n",
    "        'ovVSsQo+Cmil9QYT5xRa5EJV/PHjx5988sl77rnn7rvvvucM6WJx4EVPkyq+OvE5U/FpXAUDCe9JpZkOa49ZT3VhoUVEXrfY6wZC'\n",
    "        'frtN+dDhdVe0Nn6tuf4XjAPNbkiIF7E9zl6zjuey2J1wUE6K6zjEeUbYHiiIG+5dCb91r23mZeaaK4Lbns5Iu/BSeVxBDtL3hMhb'\n",
    "        'wtStPvLWKP9wWs/KKbp0b/8uqxrE9n6a1DE8CEkSFmVN2HmdMaME9WLO86VgoWMlt6UCMn6S8oR39KmETvpM4Ow96p955pkzcSbB'\n",
    "        'qNUZgXlSxVcpqlvFEzvES7xRyKZHMtFY3KwOSEkJDRPBDidS4JsrsaXwEfY22dy7glt+65P1csW9DGGvTNIjZR0Sc1qZqsHXabvv'\n",
    "        'bFl8WVvDjW3L3zQwSV47QaR9FgPVYTbFYqn0CDZKMYAeNjpSlJOYh2Q2iSSHLWEFvnXUKEiasOcGxLhYaCZZp2nlTwCv2mZdHml7'\n",
    "        'PaNjJEwKXODLEnp+WDIA7ORRFHn/gw9xN/WxbEVIJULIp0sh+9LF+3EnhIl+WZdUxZfHPYpvyRxHpfRGMqfinPaKVmxczRD6vbzT'\n",
    "        's/QXeLZC/hxU/Jw5c04lTCDqy/ehUOiScuD5pUkVX52oMhUP5jOChgJxWBaSkuJqeoo4KQOnoLiGDa/9naV2qnXmV52rHs+K2xI4'\n",
    "        'd4VVzKCCibqsaSQPfvKp3FGJzwP4kI/bmQc80I97tk5rXfKV1sYZfVvWW9T9TifJOtwJW7fL1fvV8KDZzzaFGcYgSevrU7q75cNH'\n",
    "        'FO4etXdAFxwyRkim5KA122eMd4nhNoboiFDTLYX6xTqKUEEWqagCSdf2pfTXZ4jn3sHbX0cRirukpgGJnsaXDNJofWL9oDXd7ygM'\n",
    "        'OEYHHGNk73Fu7AOqLc20pBhWhGzL9jnHQGmfo9BfxBjNmmFaEKY1RbFny5lEHdAJxZZhWuNMa4Jszw2Mtyr0OUf7HSMU0LM1ybQi'\n",
    "        'JHuuv6IUn0ABjMuyJEAF6njP5dJRsh30jJWS8bYVUyoMYuNm2aBnSxLMGVTuO7lnMOcUKAXV+hxH+ye0xcYF3TKwnjP9jlEM2GzL'\n",
    "        'PWfYlhgDe7+ZPmehRRHwJs4p2NSFqvj33nvv4MGDWyamrVu3Vr68WBx40dOkiq9OfA5VfHosgOY4LseA0yTyuIT4Fnhgdra5oD/w'\n",
    "        'D3+tY8lX2hse7duyTssX+LEigdc15DQNWiGdzxUZhuNY9GMuxuGwHIHFCL/Jv/Jh+8wvW2d91fHOL8LMvUlYAgzgpEEUF3UFydvC'\n",
    "        'QMKTt4QYe6MKGmIUIrRNpjfucL0yZbh5ARasCTNWZVjIUNnQmM+QCgXTyEh5pyoeL7R8qEdx8qcGYpo8JulMOEsV/8EHH3R2dp5E'\n",
    "        'lSel999//1Jz4HmkSRVfpahiFV8O8laklHgCcRiiKlpMQYobxbiNqkSNwgBtJ6KhAymNQGKfaMCvZ7Ekgxz+YQmnRcLtYKnpK6R9'\n",
    "        'd/e/+6X2xqmti//CbO2wG3Au9dLd9l6rUehxeRNpfIhj6WLUTTyQHeabio+LjKR9rpiWE5WTYlpewiTDbWAFod8TRkmyd7Htjdvt'\n",
    "        'M79ia5wRYR4gtucD1o1B0qCa45WQfVZTMJoOJgvpo+97Yvnh6EgJeWc074iMOiMjjhLs4RF7JG8NjwDYwnlrKG8J5c3BnCmQBYAD'\n",
    "        'WSiQu6jIGv04fFmDL2fwZvXerNaT0Xoz2NWT1gC4Myp3WuVGAZSuNIBiGJUPIzIcUgAneibInKj8zMB7SOHAupK7UoEEfhTp2f6R'\n",
    "        'nIOKJ5FIH0GbIOXz+UvKgeeXJlV8daKqVHwGzSMeW0QBuJGawLix+HSRQEwvMi9+FF54X7BrCXH4ZsIoisuHIloBEghkCBdKtKAM'\n",
    "        'hbthY/+w46DF+LSwY+rhpV9ua7jj8IZnKYPrpNBGsWm9GFou0C7jqHZIzd1qz6AuRDaEaMYw0xRjWxJsa6pbG6dAMb4twXagb/Xq'\n",
    "        '7tum+NYa6m2rmXetod+xhnnXavrKXjFXJFXROmpXb/j2W3vuXHjojsbOW1bRb1zJumvpwJttbCaNxBcraroMtyxnXL+Se/0K1jUr'\n",
    "        '2NetYF63grWG4xXgPf/1gGjqSsH1y5jXLGcDXLecefUKTkOfjmdLcezo7CPG6aDJcsa0ldzrltNB0Y3LqCt5XqEtJrTFnzkou2EZ'\n",
    "        'DVS4ZjnzmhWsq1ewb1hGf4tkEdqifFvylW7DtVg++9rlLKwOGH05eznDKbAluXb0hSbpdKyIgTfHcOMySh3TL7OEePbUi22a65cz'\n",
    "        'rsbbYg1XsG5eSnqTYpdYIwJb/OVOw/XL6MTEsLYrWNcvZ67m+cE7Am3/ckA8fQUHa0iMu5wN3t3CAZPQluDYkVnYrFhEKwBQ8+al'\n",
    "        'lJWCkMwS4NmSf9wvBm/hsbW0T1LFn1Nc+ioMYj+p4qsTnwMVX+lOCVRwIjsm83p6TTqe3yXxesQ+Dzk4/JaOed2BhiuaG25qXjpf'\n",
    "        'MjgUcXMDHoHPzfW6eywGzrBjOBaJukw+CSmp55fIXDYiOqSZf6d11uWGt+7LMjaNGoruoEk9N8xp8Q5ujFC3eoe2RPjtCT12BFKG'\n",
    "        'tFo352a45irXlj9kDdijgASEGcl+yVAclv77n8fxze8TNjYW30Ll2zll5f3/w1r8KU8qzkocnf2++M9omlTxVYpPTcWfOtzJOWjR'\n",
    "        'U/QY5kLvdUR1fJ9kKGkQpPA4cilYPqqlBPe/Yqyd7jowD7AWEM5uo0Ao7GELOqSsJp6S3DEs/1n/lmmH6qYeani4691DATMzhD0I'\n",
    "        'FfhcQw7zgNmgCwbjmZGKEEPl03/G8LXyoxk0l3Ka/TJ6WM2KmhRRkzJkUodhVQDWBE3qjJbi2f4sPOsq3ewb1BuedcmG1HKJVCrh'\n",
    "        'C8VgHkwGnUSl0KV6utZN1vqGNF6WOdqrcPUAKD1H5K5uuatL7uqUAQx3SZ2dGBwAHRJHh9R5WAIwjAPcYJmd2NXZIR3uPBlYwy6s'\n",
    "        'rZPIAXUOyzAUK8uc5aIJrWTOLpmrS+bsxm6cYDLdCtcR/NqjdPcoMPTis+1TenrBVeXFoPb2qzz9au+A2juo8QEMaQKD2sCAhoAf'\n",
    "        'YFDrJ26w+xKGtAHiZkCNtRrQeAewaxGDmkCX3GMJZNDMsbP+KzoHFU+kKjQpPzpNqvjqRDWoeCKMeQ7JJu3GgIyW1PFw2S6LmVTA'\n",
    "        'WsvKe5K8JjzqpmxUPTiiGsgaMZswZRD4JaQgrEnFUuHUmCM6ovNlyObgOp5yg1hfL5bcvnfFZa311x1a/ouB1hVqzRYFtFtl2qs2'\n",
    "        'rxdrt0uhPjjAdQDtmaTa0Fbr0dWi6Avdpke2CK+t7//aIvLCAYhtT3EtkZp9tKvr+25Z1Hl9XffNizpvquu+dVHnsi4eNLBF+Ord'\n",
    "        'b8155u4Fu2+t67y1rgNcb6rv/uZbB1/fP8SVKKXmYG2H+tb6npsa+m9p6L2xEVz7bmnsXctyAM3Ltade2sO6bvEQqHBzw8BNDQO3'\n",
    "        '1Pfd2DiwuEcBpsS1I3M7VTeCzIaeG7CGPaDo9rrutWyn0BoVWePP7eXdVn8E9HxTQx8A6PzW+iN1AwaRLQY6rzmsvBnL78evWM/g'\n",
    "        'fhXNgo+LvLSPd2PDINHqpkas+e313YtpTqDi+bbUy80SfDjQtp/o/466zrohk9gSFtriM1vlt2HvCEysl+j/1vretZxhITZu8oXd'\n",
    "        'XNAzeJul0cGseut7dUD+g/c7+7ACzwelxYndWdf1Ns8rswT5tuSzu9jgo/jBqj5v/BPdF/+ZTpMqvjrxeVDxFSI3lS7ow+Ehs5GL'\n",
    "        'ezcxQ561ZsmjfVumNzXecKDxGU5707CBHXQLfR6e30N2WkkWWO4LRFPJuNPgl9NTRQmvAByeFxyA6maYZ13h2vaXUeURFBIS61Yx'\n",
    "        'BSlI3xskbQoMbQww9scVZMQoyBq5kZY50Nwb9bNvCB+andVhi1xJkzxlxKI5xWB5NpH89/v/TpdiouKzra4lvCrDpIrH0qSKr1J8'\n",
    "        'mmvx5eHKQeROfh6YR/OZoDdukgfk9KiGm4Ik2NKSSZmGBHnWNsvS7xtrrtbOuzXQ904KFtkNmITncFqE3HaOjlXLPnRny9LpB+vv'\n",
    "        'aVm5RM/pDzp5fi/f52N53X1miDk8bElmwrkT8ew/4tl/RtInQujxQPKYJ3HUFSs4o6O2cN4SSBuMsJTLVIo4cqlQIhYJBXw2X8Dg'\n",
    "        'Cvj0IU3bakPdQ3DNVaJX7xbsXcQg9w4wuAMsPgCZxe0hUfqZfIbGxoAjTFOEbY7xbAl1qMC1xrmWOM8SI8AHsMYBeNYE15bk2hKg'\n",
    "        'GrD6BFYMQgwxzNKzx/m2BLDZ+HipyBrDYMOuuB0Yx4tSwCDESrFVJwxENaw3rG1CgLXFXhIQjCNxCsZLK8atLI2VGoKipABD/JTm'\n",
    "        '+KD2ZGXOxJ7j/AlNEn2aoCWYxf3qz/KHf84q/jOXJlV8deKTVfHEBpyTcrCbbBJJWbVAwiewCJ+Ym1DcpBjVUSLN84xv3q2qeyym'\n",
    "        'YUZNqohJFTAqvFqxVczQcEgyuUJocNO13gGlu0/laVcOr+VpNooM7+igxwcOfK218bv9uxpUsq166w6ta5vW/47K8xbfVku3vNQH'\n",
    "        'recN87G16VR9r2Za3cCViwauWtgHcO2bXTc3Dr7ZLuYb3UyhtIXM2UDX7uYYd3GMu7nQHq7hMEvI21+vf+121ewb+za+eogh3seH'\n",
    "        '9vGg/TzDPrZyD1XSI7UILBHAYwNmtB1Kt8HZdjjTbsp22/Mk3wmqDQWDch3IoDnVZsodBkVYhexhDDmKJQWENsCQBcUamjJtJlCa'\n",
    "        'Bs074DTVmubbARdhPXfgfZYBXpItaTAoD4xrQQ9jrUDnoIi4ZinWNM+OdT5oRioagk4yWFtrhlhPBz0fNuE947MixiXh4/LsyUHQ'\n",
    "        'Mz7h4rRN2A3RM8CQCSUGJUbES7NkC0o8lwBty5njc7ZliGcLAyYEvN/dQpc3MXYukeovjor/5z//qVar16xZ88ILL7z44ouZTAZk'\n",
    "        'vv/++zKZzGw2X3j/lyhNqvjqxOdAxRMg4hU7kwjJAtFdNlbQfdBl+BOr9boDDVc3NTzWt/lts4QW9kg9brHPw/Y4h6ww3WYxR+Op'\n",
    "        'FBq3AD6nJg18bPXchG2JKsgPw4sfgWumOdf+V0ZLx8+Gk6cM/Ji4J0DZHhrc4CdtifLbU1oW5jAPS+1db+tqrzHOuyXW/saIkRUz'\n",
    "        'qfEopsKAnBozKUZSSTDDD97/z//XIHUTgzudHJCKCOv3MSuMp8U5qfj33nvPYDCsX78e0OYzzzwTDAaJfJVKpdfrq3OxaVLFVymq'\n",
    "        'xaO+cnTsJovmc7Fo3GoIKZlhBaUcpglc01pK7PAb2vm3G2uvsS//QYG/G4h6p4EnEHSzWM1cfocAErwpG5jW1HBd26qnWJ0Hg+6B'\n",
    "        'YTfJ6uq1DLfqzXvl2m6jneeISG0xiTXGh0NsQ4BlCDD0frrWR9X6KFofSeMhqZz9HFln30AvmXqExjpC5/Uy+L0sIYnN59N6pLte'\n",
    "        'E865y1B7jXbZj2HKXpGQx5QoWWIFWyxjCUVUBoMpkAkhN1DfuCWW5NhR4XBaHykAiQ1ymA6U4UgzHRkWDoYzx7GnCZWNl2aZjhzI'\n",
    "        'ZBBXZ5blQAnxDkw+8JLmzNGdOXClOTAw7Wm+NQFKOXaEZs9Q7FmKPUcGV1uWbMsxrAjoE3NztacGbel+a6bfkukzp3tMaLcJHTCl'\n",
    "        'GOY40xwnm5NHYKQTRrtgFFw7IQDkiDHBNGOgWlKdhkSbEWk3JluNqTZDAlxBKcOaYloSFFO81ZBsKSLVqk82G5AuPbZtk21N0KxI'\n",
    "        '23gpBlCh25hgWZNs0NaCtOsSoFWLAdklC0PBfFHFn5WhdW4qHpiXwLbcvHnz3/72tz/+8Y82m43IB7SpVCqr8xC6SRVfnfh0VHxm'\n",
    "        'rPy7wA4ji8fjsCIoo6QMAsLxMgPx09x99rd/rqu9VjvvFvX6ZyA+WSXkCNk0IWOIPdhNHeyl8sQktYtsCNNMgBMAYyR2K20bpIad'\n",
    "        'OsdLXPb0fe9cf2j9cpViv9q6gmv6zQHBAxsZNy/pvqLuyNSFPVMX9j1/UALEI9+e3MS2PbaZ/8u98ld6zEt5oYPGbP/wMYbBR+aI'\n",
    "        'SDQ6ncsfZPNJTO4Qk0dhAN5sk23+u6H2av3cG6QbnpOQ2kAmicEeYnBIZHJPfz+ZJ6Wph4e0fgCK1ktReygaDFSNh2n0iuxRisZN'\n",
    "        'AswM+FnjBZkUtZuKl2I3ag9Z4yOAlapBvhu/4jcaD1ntJWu9ZI2XaEvVFDvHAfIB4ftJOO0TIxINKThAK2Jc0AOeU26I3ZM1HjBh'\n",
    "        'ktaPd07MB5sSDmzcIQ0GUEomMlXYlbgHww2CCmoPqVh/AkD+kNpLwgD6KTYh4/cgB+sWd4UiYzW9AwqHP3FO581dHBX/1ltv3X//'\n",
    "        '/UR0ke9973vJZPJDfOPn888///vf//7C+79EaVLFVyc+iyp+PPZy5TUzFkRyzGEb1WkBEn6tjn9b89Ivtzdc17JkkYFNDjrFXjeQ'\n",
    "        '8Dy/m+a295r0QMuHMrlcKp0wqb2iQaC4icBK2NFLin7Ngvvgmittq34yoqUBSY5AYlTPCfNavQMbAn3vBOm7ErIh4sARYoE+y92j'\n",
    "        'mP/NLGNzGhLHYSV2jpJR5BcPAQmfS6bwc0hH3//gP+f3J/3Z96gvR90nMOFMpXRR15/mqOuPxTmp+NWrVwPmJCIy3XfffS6Xi8h/'\n",
    "        '4403fv7zn0/ui5/EOeBTUvFlKsiMR2wrFoGcETSbdNlCGm5IOoQauPg2c2USfywJBLtm80uWWZcba6aFD84a0VEjZrXDIOYKuhiM'\n",
    "        'AyJRr9iuXqZkXdG25Orm5X/jUN/hq99lq95mKVZylQ1U4SqWfI/E3IfZXaEhY4QMRYEpSzcnmVaUZUPYthSOJM8WZShhCp3OFAiZ'\n",
    "        'YjlTrGBKMHDFMiOrU7T051DtdCOwSHfPkfGodImaLVHwRGKuSMLj85jUQZZYybbGKcOjJFehHUa3iIONNMd6pkUVPS6yx1pV/qd3'\n",
    "        'sX+7k/vr7dxfbeP8cgvryS28v+6gM20IkOo9ptQT68nfW0t+5G3Sw6sGH1o19NCK/j9sp3PsqMga3yML3V/X+s3GbgLfaDzyzYbu'\n",
    "        'X20gUe1ZnjW2SxG9v/HwNxqOfKOh567GHnDz9cbeJ1b1NKkirXLPOxznnY3ddzb23A7QgOG2ht4fr6Ns5rm2c+0L+qGv13fe3Nh3'\n",
    "        'a0PPLfW9tzT0gdL7Gjp38IZ38JxruL6v13USDqg3NA7cgnulPr6OukXg3cm31/VpbsVyejF304b+W+r7rmskPbS4Y5PAvVvgeJvr'\n",
    "        'uQ33I70RcwftBdeb63t/sJ62S+TZJxyuI1nvXNR5Q8PATfX9D64i8x1IORLCWeDcVPy2bdseeOCBckQ7rVZL5K9bt+4HP/hBNpu9'\n",
    "        'NOR3QWlSxVcnPh2P+gwRsgOX8NFIxCCOyQbxg+CVMZMqJKcYd881zL3ZOvMy+WvfUh6spw90UmlUFosp5DI4lF4BjyOBnFx8/Rd3'\n",
    "        'yIlxbLFDKscquWWTJjCXA1/zbtOUNXtm7O4DEn6P1jKHab6irufL9bQrFw1MqyM/9C7/mQ7zJnEQbx7jW+Ica1JoSwBewtx+TAEa'\n",
    "        'T97R3dvRN9BHZ1O4YrZIKpErZXIZxO/nrXxKX3u1pXaqo3ulQcqVKLRipU6mUIrFIgGXpYAdWl9G68vrvGmdL6vz57X+vC4woguM'\n",
    "        'AphiY57cB0Z/DsAQyOkDeJGfKB3R49VAZqlCXo+9HCGuWIXgqMGfh/xZAAPRFi/VBosA1YxYtwAj2mBeFxoh6mgDeQCdP6f3ZwF0'\n",
    "        'gZw2MKKpAHip9+fxEXPl2RKzwqc0agA941MygDmExgCMoQJxYwgVjKEROJSHQnljaLQis4DXKUChURNAcAQKYk0gLH/MGDxqCI7p'\n",
    "        'QH0sP2cI5vUAWM18DDn6Cav4Xbt2ARZdsGABINK2trbHHnuMUPEg9ff3Axu1UChcMP9dkjSp4qsTn0kVX1rJRcaV4FgyXRD6PVjY'\n",
    "        'Ja9rr1N7a8vyKR0Nz3Lau+xGIkC9wO/meocH7TDJZoYjsQQ6mk2gMVgWkw2kxgObyOJKimvFY8OvfMH59n9lVUNxWIVA0rCKGWDs'\n",
    "        'DfatCQ9tiPI7EjoOHnleFlZhQU2BzI/D6rCSncSPTwL5UUgRl/YBCZ/GY9Gn8am+//5/yvLqXHjjsx3dbsI7zYxm0icji5bvz+mh'\n",
    "        'KIazV/GHDx8GzDl79myFQkEmkytVPJvNBi/T6fQlI7/zT5Mqvkrxaan4M1JBAQmFo3phRE6Oa9iY/zysITgNmKlRkxqLztS/3NT4'\n",
    "        'cJS+IwlL47DcqePy+Ic4tN0iKYkM6RuUkuval3+lY/GLLMoWtXmX0rpTY92sNG2QGPaoHSRzlG8DJmiS8FoHJqgQN0Rx9/UkYdmK'\n",
    "        'LUGhUs+lDkrYFImALxHwxAKeRMBV8anK1lWW129zvzJFvWgGtXXTPpp446BwTRfn9Tb+y038WTv7qCymSKbsdhy752321FWCLyxh'\n",
    "        'T1nMm7KYA66PbRVIEu9JbaGtYv9ldZQpjZwiGlhTlki+vWKIZMuIbdFmU/6yJcwpDWy8lDWlkQ0qzNjIo9kQtjG4XBj9Kmi7mD9l'\n",
    "        'MRfvlgsqfONt9lqeZwcLrqW4Lm+klnv+QgMDjHvHCupqQXATx/kG1Y31hhVxi9fF3G+/K3xXEt4m9s6lei6vp0xZyv/iEu4Xl/K+'\n",
    "        'tIR32RLOjUsoW0SBrSLfUlFy+hL6V1aIr1rOu2yleOoK3hUrhY9slawTR7cI/W8M2a5Zxbt6lXDaKtHUVaKrVwkuXyO/dw39bVFk'\n",
    "        's9C3WBC9drXwytWiq1YLp67iT10tmLaKP2ObbAPoWeCdS/bcsIJ1xRrxtNWCr68X0OzZVBYToWcn5M9BxVMoFMCcL7/8shhPQM6X'\n",
    "        'VbxSqQTSvrw0X1VpUsVXJz75tfjSuOA6igbcETUrpiTHISyQpksj0vBp6n1vel6Z4q/5gmHri0papwiwlognE3IVHJKE2ikT8+WQ'\n",
    "        'U2KNSC1hbKONNcG1J7fIfI/t5N28QfC1JdwpDbwpDfwv17HvXEYGnLlJZlwjMr85pN8o8HZrfGxLTGINyywhqTUstEV5tiTDkhiC'\n",
    "        'okd04W599Ija28OWUGg0mVgIaZTDemXYKEcgSQqSpTm7h+vu9v7PlOFF34hxm4AxCQzRLLZ5k5dQUVF5X8ZrG0UzI2g+j44QkUmy'\n",
    "        '6ZEc9jI/gozkkJHjI2Mf/u8HuH2Fvf1cujCCjuQx5HGAyiNpdDSNVRjJpkFOLk9USI9XIGyz3HjDXBkgM0uYcNi44GU+i/WDIV8s'\n",
    "        'wmYF8kfQzCgCpporAeRg1TLYEPmK/Cy45hHQeb7UT76yiGibS+fAbPFBRypKMeTRLJgJeMtZbLZY0SiSHUVyGPDJ45Ms4G8H9Awq'\n",
    "        '5/EDVs7+L+pCVfzY2Njjjz/+0ksvfYgHG6HT6ZUqPhAIALLVaDQXgQEvQZpU8dWJz6KKT1dYs4ScT2bG9MEQkPDYme9h139R9l7Z'\n",
    "        '3PA8v5MbwIIyARUv9LmZHkevSS/wDPtSaSRTyMSjEaMkLCWVveiTkHRES7Kv/KFr5hR1w/fzip6USZaCxHFxb5i00d+7JkjbFZcN'\n",
    "        'IpAI0ClQ8WPiA4bFj7m3/DFj4MZhJQJLk/j5y0mjOCIZjJvVOSSN/+/A7fzMaKWKP7c3m54Qvg/vs1ARWqoyxtRJzwfGDxFGJw6N'\n",
    "        'H1RUxMV6RICern9inb18IhKx5g5uUpljqcxx7Ky98ROXjp7rTM5Sxb/33ntPP/30H/7wB+KlSqWqVPHRaBQwp0gkulTcdwFpUsVX'\n",
    "        'KT4VFZ/BDlnDf2XYiMQ5F0VyCIdjGk5ExUjCEuJpJKCjqElbkHcGetYU9FRsQxAsyRh5KHbEhtyp53I5rVTqvj4J+6BMPV/AvO7A'\n",
    "        'kq+0NTxD7d6pMx9QW/aqLVtkhi1idbfeIbRFJNYQsEXx3eJAsydFxY3n+E5taxw7UQgO85RGOo1K54t388zbuKZ1bEsDyTizS/PL'\n",
    "        'jaTXXv2bYP43JWufaertu2VB02X1lMvqyV9poH+pnnZZHenWBc0UlU1h8Q25jz+wrPfrKyj3riQ9vIr0043MP+0XLx7UKWMnhPZ4'\n",
    "        'vzG+gmpdzhheyXKtZrvWclxred7dAicH311Ot6HbJMFNkvC70th6SXS1MLSMF1jB9m4Vejdy7SuYjjfJtjqaazHTs4TlWcr2rOD6'\n",
    "        '3uH7dkqDe6TBXbLwBlFonTiyXhzdIIltlETelcS3SEJ7ZYH9Mu9eqX+zNLpFFtkqj26Tx7YrYjsU8d3y8AGpr0ni3S8N7JJHdiii'\n",
    "        'OEBRdKcislseapJ4APbL/KDmTnl0lyy6Ux4DNQH2yoIHsbYe0AMoJTIBdssjoOY+KV4qBaXe3aWiMvbIQk1SL9az1L9bVmzbSLYI'\n",
    "        '7UnApWcdbPkcVPwrr7zy85//nDiIE3Dmgw8+WFbxCIIA5hwYGLhU9HcBaVLFVycuqYpHiyZHcXUVtz2KlhIKJLzHFlIwoiom0O8B'\n",
    "        'g0wpEdAZTCqdrmZ1M1b/BerdohQw5EKODANbweyT0Pr4ct0gFDloQFZK4k93mJ46oGA4s32Q9y0mNK2u64pl9MtWtk95Z9+tW5pf'\n",
    "        '40KbNZ71EvVeOUQy+YmAFTx7kmNDmDaEZkVIULxPE+ySuQeULrYxqLBFzRa7XcH1yCgJ7LGqEl8AkicgOeYkMLjSUDMdrrkKXvvL'\n",
    "        'UR05CTLxOsC8jGg4QSUj4ffjy1jEWSTEv6ExwpRC8RwkfXy0cOK9Dz4snV9cPrtk/JjLFFa56CE58fjL8iknxX9tpb2QZVPteDJz'\n",
    "        'ArffjuGZx7EDMkqfdroY/Qm3zNGj0fSxQPq4J3XCEhnT+XJab07ny2NXbxZAC+AD19xJKJaWi3w5DY5yke6khqUKld0S9YkrUQFk'\n",
    "        '6rwZ/IpVMPgyMfTsg4KOXbiKj8fjjzzySEtLC/HyJBUPND5gVAqFcqH0d2nSpIqvTnzmVHx5Ib4s5AFNORKpAbOB4bYLfO75ctI1'\n",
    "        'TQ33Hn67z2cTezEJD7T8kA2m2UyGcDiaGQWtspFQxCAOyWlJzCteRjjGj6j6DMufsM/6MrTk+wVlNwJLgN0bl/b6+9Z6+9eHuW2I'\n",
    "        'lo1xqUmRgqQ51lbTm3fpa68xvPM0oufF8UPhsfD1RqFfQo6Z1ZkkOkFMjav44knH56ed0UrX9MrN5ulKH/WxMjmP41J/NRN+4IVK'\n",
    "        'lKNY4xjNoOWV90JxFb74yLdwrvLzLFX8sWPHnnjiiXXr1hEvgYq///77gUVK7IUHpYA5u7q6LiH9nW+aVPFVik95X3w5lAS2FTqX'\n",
    "        'SER1vLCCliw9SIyZVFmIi1DWWd/6pmLOHa7DS/GInRjL/R973wEeR3WuTUIvNqYkFxJISAihGAgQwKEEAgFSgHshCSmE4IJNx01y'\n",
    "        'w8bdlqu6u2WrrbS999577733VVnJBRLI5T9nZne1km1ZBgzK/TXP+8wze6bsaLX7zveer8VMcpuGTSTtP4w/0Eyl1LFES2SSmw9t'\n",
    "        'uvzA8t9Sj+5Sm1pUlt1KywaRfpvCdcSWwbmLOPexXs/JXscgy54VWeN4Y+p9vPnP7frf7lU8spN3/2bGrZuFj6xq62SKuGxGj8R0'\n",
    "        '05Kj05dir1yCvXpRx/ULD37vvdYn3l3N6qxXsPH7qOI739l958quRzfiXtxJ/Esj5a2j0s0sJxspKMd05Dv1qU5TFm/NUR19DEeB'\n",
    "        '4cjxXRlddFBoi/FtCY49ybWnkKJJAFmwF4BiTvVqo+2qyD5psFHo3cZ2bqJZNtOtYGMnz9sg8DYJgRL3tUj8LZIAkNVA/yLwA+yV'\n",
    "        '+IGUBqp5z1gE9iDH7JH4WwHE8MQWiGALlPbBlio0l9dAngOUjhFDINuhKqCHjTq3CUGzJNwiCTePvnLl+ObqE0euDC8OTqwlWXj2'\n",
    "        'dPr8qPhnn332vffeQ7fHqPiTJ08C5mxqajov3PfllikVPzlxflV8yZVQ1p75Umm7QqaQdugDYlJCw40YZXopj05nKLq2a8iHlFyq'\n",
    "        'kkczsDBqLlUk4AoEfCmXLqR0s9isV5tp922k/XAN7dplxMsX4y5fjL1tOabLkd0t1m4Umz5gGv/MUl12YNO1LeveFQnrVdaNfOUB'\n",
    "        'jYNiS7DsaYY1RdRHehRejBxmiDN0QYElqvGmndHBQPpYMt2X9NgDCnZECUxKYQLxIqEUPaine5tetcyfppl3XXDv3AEVHu0tgtQ2'\n",
    "        'EUUV1IiKnQ/5gclU+ZNz1X8yXJeqng4Wj3362akyamTuNzvi4hnzGQ6PuWwlKRLZLjclySIbJSMcOmWShROx/ElfctgWGdAF8nJX'\n",
    "        'hm+NMwwhgtKLkbl65W4CTKVHs+kDaNY8klaPQO0rozIeqNrlR04ZfaIa2YVeEM3QHzkdObI0HiCqICqn4OGIH6cK9Eid/iQ6+TDB'\n",
    "        '79iXVfHxeByo+Pb2dvTlGBUfDocBo7LZ7C9Lf+dnmVLxkxP/kSp+9LYvk2fYrUSnBQj2fS7djQdX3XBgxSarhO+Hjniax4GzGDgu'\n",
    "        'hzOVTRaQxKhoOKLhR2TULPRbSRAKlQ4qsa6tzxvnXmVbdk9BdBTJeZeklSQfdksIX5eU9GQMAsQMFhcMrCRmlf7NG7XzZnh2vjys'\n",
    "        'ISD1o+Rwr54XklESZkUBCaTPlqivNCf8KaxuV3qsfGEVnysXgsueCsRVlxuZDh15qCGthEfNpiIjx8ozq8cQz/jIyy+M9GlwPF2A'\n",
    "        'M7epwglA8on8iXjuRCx3Ipo7EUEKXIeyJ/yZ457UMXdyKJJB50UnyhUTV/GPPvpoXV0d+rKi4tGXiUQCMCeBQDhf3PcllikVP0nx'\n",
    "        'TUfUl1V8sS+RjOolURkpDdkMUlnOwB9QYALNf9O8cZ1u7tXOzb/tE7fDIsxGeVAvVYoobZ3Nuzv2NNDoTULDhzrtT4/WTdtX+1Bv'\n",
    "        '0zaVsVnlqJfpVgvNTzYzZjWLH97OmbmedssqwneWYO77sIdo75NYwm2q2M2LjkxfhJm2qAfgmoWd0xf13P3erk6OlCfg4yX6x7dS'\n",
    "        'nt3c/dKSD197Z97r7789b1P92g4aXSRlC8QUkRIrMWFkFrxI3cPgEQUqtsHPt6fKFeCTaK34UiV5WxwYgSJnShMtch0ZKNttaYo5'\n",
    "        'STAmMLr4EWVoj8S7m+vaznLUsRxbmM4tLOd2rmenwN8gCTVBRRyultVAgzdDjJHJAVQXj5HMFdE9cgw6A1CaB/C3IGhGIfK3iAJg'\n",
    "        'PQIhRJPI3yT0NQnRNYC3UeBtFMKJBRSNAk8DBPrSByFEx8sQVsOHouqCEI2iQC3BwLcnAdOejxr1zzzzzKJFi9DtMSo+m80C5qz4'\n",
    "        'lSbVMqXiJye+zoh6hCQHC6l0wqoOSilhDc+mEPBZNBYZK+varlh0D6f2KTW1gyLWHGYrtuBl77SL/7Gjo4PCEvNYXFPgjtXEqxb3'\n",
    "        'fn8l6YE6zm/2yN/E2daLArsUtu0iTZPKulVvuqtz5yWHa5+nHN2hs2wT6beLDRhUP8KqcT6WKSJzpkzBgjs2CAybJDCEoN1VLCTT'\n",
    "        'aZsmJKUmVKhXSI7kPcFiSgPybvfOP5jmXml65/vxjqUDOkbKJEsagNkpSxsQCa/m5EM+pGFxxUtS/ScjI2ULsFg89tmnnyPbw+W9'\n",
    "        'p83lrE46qPQ9Gaq6finVMVuKdhiGgj13LJoZDqSGPfGiLdKv9Wal9gTHGKZqfCSkIB4OttT04zVBsiHKMCfYthQsFgrrhaaQmVhY'\n",
    "        'OLT0soRkBRzkAA7sHpKsGoeHIbvAiWPHRy5SPpcLURpHuoGU3hrtuwfWLFumU+zwJSfe2mPoy/eL7+vrmzVr1ooVK9ARoOIfeOCB'\n",
    "        'iorft28fYNR0Ov0VMOB5WKZU/OTEf56Kr97ODyX7hgReT49Zy/N76EH3Iz07rzxQ8xdeBzPkASNEu7nHpFOEQrECymCDmUgIMGFM'\n",
    "        'TgWsiNayi5sUgzqqbfPvDXOnq+bfmBe3o1WdMzp2gNrgw6xLyYGFLEaTTAt6VvDIItOcK81zr4weeGNQT08YFWgX5owe9oVPWpSD'\n",
    "        '2Rxye8PZbKkzKRIrPkrFf7E/vBIHlQIsWlpXA2rkasTzJ2LZ4+H0sWDqGOBbfxJSris+6IwOOCL9tnABwDoatvHQV/0SObjPCtFv'\n",
    "        'CfeDp5UhCIuZqH05tTen9ORk7qzElRG7MgJHmm1N0IxRsj5C0IYxSn+H3NcmcR8QOPfy7C0cayPbupNp3Uk3ksHJ5XCsiWCCKv7j'\n",
    "        'jz9+7rnnFixYgL4cE1Hf29sLmDMcDp8v7vsSy5SKn6T4BiPqqxwo/els3KwMCnFpgxgJyJTnDIJ+/j7pu3dY51xsWHB9tmcZ0jJD'\n",
    "        'HjTIdWIemdS1c++2esyRgxJFi9qxQ22848jWKw7U3t1dv87kXs4wb1W5tnEkLdbcdxceuXQp+aoluCuX4qYvwV69BHv3h70EG1Dx'\n",
    "        'Eawp9eohxexe+1JmaLMs1SINNHON3WIDVaQAOp0llBAlek3XZuFbt8oWfF+1/W9qNo4n4LHRKnYCIZ/PF3AYDBKWIxCLTT4B4mRH'\n",
    "        '27GhRhrbnmHBinkZqiWJ10d7dZFeQ6yZ59jGsGwkG1fjtct6VIs75TW96hUEwxqKbS3N/hHVuo5qW0+1bqCaN1JMCIwbyACGdWRj'\n",
    "        'FQzrKeUNsnE9qTQOt4nGdUTDWpJhHUm/Dq4BjGtJxo8QrCWbPyKZ1pDLIJlWk82ryZYPyZbVFOsasvUjAIplLcX6EdUCbmYtzbaO'\n",
    "        'Zl9Lt62j29fTbRvodoCNTPtGhgOC6dzIcm1iOTexHJvBmomABQYdG1nODUxwgAM9cgO6AU8EV3CAi6xnADgA1tFt6xGspdvRiPp0'\n",
    "        '4fiEv0vnoOJfeeWVP/zhD2jxzzEqnsPh3HbbbRqN5nzR35dYplT85MT5VvH5UemHg33JZNQkD4jxPjVfwmWQiHgunWSh7tO+e4tl'\n",
    "        'zuXC1c/haPQHlx+64b29Mz7ovGgp5cb3D9aRlXKLj+XIr+cFm4yDvZ4TVGc/C0rCxH61bSNX2qyy7NZanie2f+tIzU87dn4k169h'\n",
    "        'KZaT+B0at9CaVPvyrvhQLHcSxpznypXTYCbUYC7b35dIRPXiAL83o+ejTY0R6xGwt+S4CmNc/UsYRf/mfxXYLVmDEAj8BFDxRmna'\n",
    "        'IInJqFENLx+JVHzi5ZDU4WyVtqqqGzw8WDz+6WefV/oilQ5GXe2nidIs9w8acfegSZHDiMEJW4tGcifc8UFDIC9zpXjmGEMfAmod'\n",
    "        'I3UeFTk6Zd5edYhsSjLsWaYjCzicY8ugsppX6vI5qlNnubNnqc9mpY/nGAiqWnxWnY70A0Wnec9w4jgQWmM8WFoQNi7pQlT8hEOY'\n",
    "        'hr68L/6zzz6bN2/ez372M0CeaF58RcX7fL5HHnmkkvg5CZcpFT858Z+n4iveKKQ7vDoS6bXqWX433++ZL8NfeqjmniPru/xWntfd'\n",
    "        'ZTMwXA5XMpMuTUIOpIP+pIISU9BSBjHqt4L8qeP46n5jnXuFedEd/cKDUZMaVpg3imPsfe6uj1LS3gSi36HXHqh44WHt2zd737g0'\n",
    "        '1P1hVs9FU1BTRnFSL4yIgYRXQy98Hp3VPDbqhr9oXnzZmT6cyh3zJwZNgYLYnuJZE2xzjG2OM00xhjFC1UeAQCbpwkRtGK8N9WrC'\n",
    "        'PaogRhnoRtCpDHYpQ90QQYwq1K0OAvRAhHrGbpwJIQhVGKMOlRHuVIeOyIP7pYEWEXQq1fO9O3nu7Vz3Vg4wSh0bGA5gXa+h2ldR'\n",
    "        'rCtI1uUk6wqydSXF9iHFsZpqXwN20R0fMZzrWO71wIJlOzdw/csI5i5NLJ87h1T9Cap4wJbLli275557SCQS2K5W8el0+te//vXT'\n",
    "        'Tz89VaN+CueAb0jFV38Z+rL9KasmLCGlDXwk7V0SNyqLKpxq8b3O2d9yrX08wTscM0hsSpGMz6ZSyV29R5qP7NpDxe+TaVqU1t0a'\n",
    "        '08OE1ksOrfhxR8NT3dxbN7AvqcXPxSra1U66PbOLbd8u9LZI/IfkgDEiBEOMYSlbX1YUcbElJJDr2VQ8n0Xl8flcRKdz+UJFx2bD'\n",
    "        'gut1c2eoW9/lCngMoYwulDCFIpZQzBKIGWwWnUbhSFQcU4RhilP0Ubw2DCzALshOQbCB1YRx2miXInhY7tsr9jUK3PsUYcAwTSLf'\n",
    "        'PrH/oDRwRBlqV4U7S4jAtToEoQl3qcPdanjDGHUUA9dhjCbSo4nAtTaK0ca6dXGMNo7RQXTrEigwuiRAtz7ZpU90GcBGuk0Ny9rX'\n",
    "        'CYKrmb4lZPdbWNtrXaaX2nTP7lM/1iR/cJf4/l2SB3bJfr5L+sAu6c/hhuTnu6UIwIbkwd3SB+slAA/tlkLUSx8+BbMaJLMaZAik'\n",
    "        'CGSnHlMF2cPIddBLPVQvQ7fBxWftlty7U1rHtMf7PgGyZWLfxnNQ8Tt27ADKvaOj49///ne1is/lci+88MKsWbP6+vrOJwV+wWVK'\n",
    "        'xU9OnC8Vnx9xTCMGGBLsHQ5FdQK3EKfiMyhUKo1Ol3Bo5t6tuvd/5H/tAtmG/65tbrthBf5bNfQZy0kPbSL8Yy9zA0WP1UX5ZaIT'\n",
    "        'WeJA9CGKL3FU69ko0jQB5lSa5woY0/ctm9a2ooYnrFcZmxQapssXSg+kq5IHq+4NKY+f7c/4PTElMyEjpgwi1CuUNEEDMm5SDAgP'\n",
    "        'WGvuts651FIzMyU4goR9StJIDlTKKIpJCeAPycXipTpLiHuo/BbFM1kIxeLxsi9+Qh9dtcDP5Iaj6aI71m8Cmt2ZZpljBC0wIAMY'\n",
    "        'JTAvQzhthKiPUgwxujnOssQRqV79dIidVj7zrBNS2ejz5dzleRwp2zKRI1EVDysNIr74oa9TxX+OlBN57LHH7rrrruXLl69Zs+a+'\n",
    "        '++4jEAgbNmy48847wSCZTP5KCPB8LFMqfnJicqr4Uv350YOVWCBUF+fzw7ZECmvW0z0OXsBzxGv6bvvqq9uW73YqWUEPzmYQBH2R'\n",
    "        '7CCS83KskBnIBb0RBQ1I+GSpABRSlF7PCzf/xTz3SuP7t/ax6hMGWcYojJkUGUm3q3t9gt+WNgoRmoVTpnGTMqfnOg7XpvDrcjDA'\n",
    "        'XgIT4U2ylF4QF+PjFlVfOnMKZ5aC6sH4p599litZWeXfQtU3vPpPrjwIwMtYuuhPFrW+PMsUx2tCGIUPqwoQNCGg2ckA2hBFH6EZ'\n",
    "        'YwB0YwxYxQxTjGVJsC1xjiXBtSbRqc4K+PYUD4kpqoQqIdupsYdVbYNjWNYk3ZKkmJN4Q6JTHQWGfbPIBzT7No57M+I8gh4ium0D'\n",
    "        '0w70+BaOq47rAnJ+F88LpH2D0N9cSikNjIpKlVRSTQNIlafwWoq5Wx0Gf/VXruLBUigUfvWrX91+++0LFy7ctm0bUPHt7e1g405k'\n",
    "        'aWtrO6/s94WXKRU/SXHeVfxIDGQ1KpSYyRbTTkNQSk7puEguPAzLjAGCMvBCves9rXOjKqZZyuGxGVSwUAhEwtED3Y2tTPpehX6P'\n",
    "        'wrJLbXoWf+SiAysv29182Xrst2tIF9eQbt5AXkpSs+xJpC5TmlOKe0xV3CWo7wMt1Cy0RHkKPZ1K4rDoXIEAbRjHFfDlhP3Wd240'\n",
    "        'zZum2D1XzKWSBVIKT0TgyfBcCZYl6CZRj+JIXVxNt9wLQFQHGfqIwBKXOpIqT0blyco9ea49TTTEMECSA6NRFaJb4uroEBJCORI2'\n",
    "        'ybOn+KMpC/Xjc0eRWByxJ+E23Zbu1if2yCK7JNE6UWSjILyC5X+P5H691/byUf1z+7WPNsrv3S760Ubed1YzL68hX7yUfBGCC5eQ'\n",
    "        'L1xKuaiGfGEN3IDbpV2Ui08P8teAi+CadNFSErifS5fgL6ihP7q6I9T/70J2YGLMeQ4qfmBg4Nlnn/3pT3/65ptvtrS0ALbcu3dv'\n",
    "        'Q0MDMD7B9u7du9HqIpNtmVLxkxNflYpH3c3V3FuynZDSdtnscCHs9ynYahaORSeRKBQehyPls8yYTcq3b3HM/rZhw+/0nJ6ao4wf'\n",
    "        'Lz38x3oyhUyk84Ucg5eLsF8V0QEOSXJsSYwhsJ6rXiNQb+XoF4mkP2rbcuWB2rlSIsPtxnscVIfVn+3PnmKylm91OJ8ppN3miJwa'\n",
    "        'U9IRuxH1wktRP3uCusuw4L/Ms69wrPvVcS0ugUTXl9z0ekFYSkzoBdlYApmjG5rYEwcxBs6m4stdgaCKT2eHoqliIDlki/Qr3BmO'\n",
    "        'OUHRRbDqIEbuwyj9wNoEhiUHxquPsRhHxHuVDI9VyfYUv+xqR+d+hWjClDXxjQD1xaNr8MjoFtv9X7uKB4vH43niiSd+OnqZOXMm'\n",
    "        'k8n8N5C+k3WZUvGTE5NTxedG57+fCiD0fOk8IE+y28b3e3Bh5/3tmy46XPNnZhs95KG5bCSbKZTtQ2ON+jJ9Oa8jKKUmNawyhUL0'\n",
    "        '6xjuhlcdcy6SLri5wNoNDOCSg15FcXatCzP3ZQz8BJwslQ7K2oOYteB4YC3n9DykihTqzZdk9PyQmJi0agpAwQPdPTrAqRqffjZW'\n",
    "        'kY3uk15EGrGBjeF0/kQkd9IaHZC60gx9GCNx9so9VEOUZQEPlEqOz1iFPlqGj57bPCX0SFDOPxUiQPmNBzs+p9l2GM5KNCUx2ugR'\n",
    "        'RXC/xNcscO/i2LfSzevJ+i10y3amfTfXDTM0YRJooEUMMLYk1Og6UeiG73QbsOrUXrGvWRJaN6Lih8s1as5CGufULz4SiTz11FOA'\n",
    "        'LW+77bZq8sRgMJOWOadU/CTF16TiR9cgGqHEYt5j9YnIKS0MB0qbpHlxm//Q+/16Ztwkc6t4WiGNRSWRSAQOiyHm0fD4w63d+1t4'\n",
    "        '/P0Kwz6FebfW+EcG7pLGDRd8dPSC5fjLlvTeug4/j2rcLLHRbHFeSa3HkDWKSigjopfhNGCCrTQT6Uw6j08TKSgCCZEvI7J4ot5m'\n",
    "        '6Qcz3a9fQFv3J1LvkW4SDUtlkegsKovDYTOYZJyAyzHaPM5w3p8sRrPHYllAdB8Hcv80RopiV4ZmCGOkrh65h6yPAK5Dcx6FzpQu'\n",
    "        'OiCwV+6nElpZpjvUOLTGRTa4Bru49jTdkSe4h444jq3ghn+3T/mTj6j/tYJ0dS3hqhri5UsJly0p4fLFuCsWY69a1Dt9EWb6wq4Z'\n",
    "        'C7uuWdh57cL2698/cuOio7et7HlgA+WJHeznW8R/blO/0WNZRHGt4YW2yZK7FJnzBWUWQWanKo1il3IEu1WZMahXZdYKYjzPQDJ/'\n",
    "        'Ak78ftUq/nMkYOn555//6SnLnj17Pvvss/PHfl9mmVLxkxNfrS8e9R3nRpuLhWwx6XGouSQOuZdCxPK4TAmPLeOz1Fwif8XTwgU3'\n",
    "        'd615RcSjS/lMllDSS2ORqBSJgC80B0TWKDCEAJ/wYCHNNMuepplTWFVor8i2gSXbIlIeUpuOOl3PUA5etX/Zg13b6H4Xw+/uNqjN'\n",
    "        '8UQGfUznRyVZI7d0rD+VTJmVAQkppeOmR+xPKNILena8s8a84BrD3Onehr8NqgnpkmEJi5RmDIKQmBTTS3KJVDZXrLKHh3OjU9cr'\n",
    "        '0fLVBwwWT5Sq2+XRT34kSCBbKkb3cSBz3BoZUHpyPGuSqg0B+u2WOPCqALA2mZYk2woMwmpTMzFStwQVxSW7seQP4lpRUR/nwwCG'\n",
    "        'GPg8AYRI6DvMQ7fnaI4+qnPgG0I/BWKA5uxD1gWia/CgLOBOnfj6VfznSGlQHo/X3Ny8YcOGurq6np6eWCz2lVz5/C1TKn5yYtKq'\n",
    "        '+DMCcdTG8oM8rwtrNfD8HkbI+76CfOWhmvt6t2HDTnbAQzAbtNFoDkkk78sUsm5rSM5AaomIKhTar6MF9883z5tufu/mHH17zshD'\n",
    "        '+82ltdwgcbuP3JjVMsGRGaMgz2q0LbtPuOBHEfLOuEkO28GblEm0sr2OF5KQU1Z1DqlIX5bko77q2XKiN6ri86V0gGGEWouVY9L5'\n",
    "        '4UTumC8xZA71ie1JisaPV/lwaj9ZH2VakyU3k7UswK0VA3uUpX26HCJk25oYmRG1lQU7fE5laJYUyZTA6uPd2libAjywvI08506W'\n",
    "        'bRvTuo1pq2PZ61iO7Rz3Lr6nXuRHaimXiz6VNHvJq46o9WBppAJJtYovoVXiK5V9Rl+KA6iKh754TQR2vi61OPmKVTxYPv30U7FY'\n",
    "        '3NraCphz69atnZ2doVDoPDHeV7JMqfhJiq8ron5MGcwstFEHMwFPRE5NaDhIOo9kSEuyrZ6lmn+DFbdbzKbSqGQqjcZlM0V8joRL'\n",
    "        'wRLbW/HtewWCPUpzg8pVp3L8hUuesWfF9D1116zA/qyOOZtgXCdz1Yn1BJMfiPdycSE4m8eypuiWBM0UA0YdSRcmaIN4WPjXS+Ar'\n",
    "        'OnHEXgIRT2XgaSwinUFlsmT4PYLaR01zrrCt/7VbRDAqpWa1wq5VuHWKgFbkkTKCBmU2GgckmSycjGWPexNFY6AgssYpai+4Jl7t'\n",
    "        'I+vDTGsC5Tq+NYlGSIocSV1kkGeHVMZFwC/J9hhqTCL2YQbYZnhXsVmdWsny/73L+HSz5I51tGsX90xbhLlqUc/0Rd03ryQ8tIP/'\n",
    "        'VJPkt3uVLx3S/LXdOBtjeQtvB8J8OcO3jheqE0frFcm92swRU77HPkhwF0muQQo0//qA8Ul35BmOPMueZcMohTTXjlZPOl8o1Xey'\n",
    "        'l0tCjUFVQSeOLY1RhS2hAqDNCX+vzk3Fg+Xf//63QqEAsn3jxo1btmw5evSo1+s9T6T3lSxTKn5y4jxE1A+XO28i7XSzfS6TXkTB'\n",
    "        '0PGdHAZFyOeI+WwJH/Z/5wkFmLaGeR+8ee/bGza008R8joJDFlKxEpFQbA6gc4ZsW5pqjAGiw6mAAealaQJMe6xdbz+oN1J9Pr7P'\n",
    "        '/6FF9J0Dy39yZN3hiF3s8fQ6TUK3K5pDKsbnqwKokFkF2BI9HIhqBSEpBQmaEifKuZlgPaAhhfbNNy643rzg2tD++eAlmimP1qtP'\n",
    "        '6/ngLGBw9idTVe6eyuOm9F7ZkcDFUV3hSr74zz6HErVUT+lEPHvcnyw6ogN6X15sSzB0IZLSS1D6cKoAXhOiGGJMawqNwkJ87oBp'\n",
    "        'UaOxZGQi8xsj4ZooEKMUmfW1xiup7oCQ6Y4C2TXYYenbKYsvY3hfx5h/v0/56E7BrB38bwg8BPxHtnMf3sH/xXbOgzsFD22h71dE'\n",
    "        'v7bqdv/py5SKn5z4j1DxY0zZZKGoDAR6rDpeADaCb3Rrb2ipnXawdodRxA148HYzx+mI9yFzj9m+tMsSEJOT6pIXHl336Vmxox9o'\n",
    "        '580wz5+RJG7OGgToLrARpu/1Ybfk9RwwAl72Cw/o37vFNudy06pHiorupEmKZs1DF5heEJRQUlZVIZ1JI1nwFcF+ys3DsiFQxZcm'\n",
    "        'TotoIZEM7HR/LJ6Fped0vizPFCGpfJ0SV686CMQ1sKLRGU60jgfPGkOnNPmjXO0Iu565ykepEgicNS3HnVpTDGsKq4sdlvpbBK56'\n",
    "        'rmM7y7aZZtlAMW+i2+rYrl18X6M42ATLOwerejP59iJO871VnvS9JVUOlXhFxVdke5VO97eWPfWos77qFLABzvI1QRVv6VaXVPwE'\n",
    "        'vxjnquL/45YpFT9JcZ5VfLm7xFgACV+IRiJyehxGZkKvzYCWaq172T7nYtWSe0SYJiaDKhZwgckq4zHELGIP7lALsbtJomxUu7fI'\n",
    "        'PbMJ1htW7pnRXHf1geX/EHE+lPh2aTz1Sst2gaLL4EG6GycphmiPwtstdXeIHd0SZ6/CQ9IEaLoQyxQBTCKxx+Q6k4BNVYu5Jo3C'\n",
    "        'rld7jOqgRZfT0Y0bnjPMnW5Zdl9WTUcnOdMwtVOU1nHDYkLSrCgkU4nssCc+qPakOcYwUR3olLixmhDDlkGkcYo3Ms0I6K6U1yNy'\n",
    "        'QhUvGFHxSSReCLaZI1jzHaZ8qz6/mOp6rpF/09KOaxZ2TFvUc/li/JVLCdctJ9+0igIstzfwjkZ9H9Z9HEhycBY4l4tUP0aDZpEI'\n",
    "        'zwR05UNA/5HYGhFBhNENMepRgoAOpkqIAjKHcDaMnWv9alB9cfCx9KqC51vF/8ctUyp+cuLLqXhItvlRrdAgsqUqSUORWFoi4FEx'\n",
    "        'h5mkXhGfC3S6lM9Uc0kGQqOchVuLk/54yaEZizpuqu1u6GVIeXQ+qVsgEIFfN92aphvCWJUPMB5R7eda40iRumKocFIcDPea9dyA'\n",
    "        'm+93tbv01++puXZf7RIlnRPwMtx2rM0QyICf3kin3Uq4VCFbSHudYQUDNhAxlPxHCZMECe+UDKoJnvo/6+ZebV5wXbxzWc7ATZlK'\n",
    "        'zUDh3KyO7xMQkhZVfzqdKwyjRU3LPY9KkYqVZiWnhq0ixxwbKJ48+ennsewxX3IIprfbE2xDmKz298jcXRIXVhWkGBMsyL0ZhA8h'\n",
    "        '/aLEwocVR1GTshI2X21hVgbRPKYMC2Fjkq2AsRQOGwsN6uxCsvPFVvGdH2Kv/+DIjIVdVy3qhYFPS4jTa0lXL0NB/EowYzyQRqM0'\n",
    "        'fm0t4epl5GtqCdOXka6v6V3co51S8RNcplT85MQkV/GVvpaVnHGwYY0ne0xautch8nqoEc9juN1XHqj5hxQr8LqZPhferLcn0+DI'\n",
    "        'fKYv6TCExfiUlos6rVAizRiEocPvGedfZ5o3LU1Yl0bL0yGV7iL8zjBmbUJBBcfAnsvyXu3iu92vX+Df8d85DS0OS4ZKwTiMhtIL'\n",
    "        'QmJCyqbNp/Njmt9lqurvVXWHL/7rs88r4U+ZPCwe4gj3KVwpuj6EkXt71CGCIUYzozHzozKJBCPTochcaCmxvdJ3o5S7ihIs3zqS'\n",
    "        'r1QOgoKTqOCyJEOsUxXcJ/IA2b6RbtvKdm/n+3YJ/PWiQJOo5D1HuyfvE0GFvg/qdC8i2317JF5kFzriRUbgy30oRL79CJBTKqj0'\n",
    "        'WUZ6IkvDjZJogzTaJIkgUwSwGxR4WS+NNUgjO+SJlTRnhyaezw0iT6sJ9Y6fUvFVmFLxXyPOp4rPV9XwzOVGdbPNR6MRNTelIKJF'\n",
    "        'ObIGQfToEvOcK7Vv3yTANPH5UL/LeQzoe6JicIQj9VR8vUy7Tel5pU1w43ryhUuZF6zCXrpt1x84vc1K8wG5oVVh3SLQtOncbHuS'\n",
    "        'Zgx3K310Q1Tt77NEBpzxIV9qKJAeCqWHY5nhZGYomx1I+lxRGT6lZqYNwoxRDGGQFDR058ZnLHMutyy+oyDtSSFJ+kgHJVlCww3J'\n",
    "        'qH6LzuxLip0psi7UJfP0aiIEY5xuQXzu5YJIAiSGv5zACHis1HsIiagv8u1QwrMcaZqzsEcW/qBX/8xu9t0b6Tespl9cS7ughv7t'\n",
    "        'WvqFSynXr2Y+0ap6k+SpkyYOqxMUU4KPaHOJJSy2AEkeR7M1Ub8br+zL5ozxgMMNtCV9uuR5Rw9AXFTjpzJ9bahUNQE3jFGHLMFC'\n",
    "        'Nvf1qfjJmQtfvUyp+MmJL6Hih5Fv+HDFLVK2rOBGLD2kt/loNBql54iQRRXzeWIeG5ChkkfVHl1nWXBd6/K/3LDw8CVLSP/TQOth'\n",
    "        'i+VcmojSJeZxBDovRuYjaQIMU0rpyQHSC6fhhEAOmTLVR8JYs47pd/H9XnrI+2vKnosP17zMOkwLufk+d69Vrw2FM2VjL181+5pP'\n",
    "        'ZZN2fVhMyKjoyZI2L0XRJ4yyPhXBuvZXljmXGd76boa2I2mQVR+Q1PKiEnzSoimkcmiT4kyVAVx+NKA/dsS8zBertTxy/HAwMWgJ'\n",
    "        'FzTBPqIm0CX3YpQBnDZGMqVo5jTTilqMkBthqTd7JVwzUQ6Vj1dSqCpt2tBceFTmc+2QiumOXI8xvZXjWdCheXYX5/7NzFs+YsxY'\n",
    "        'Sft2DR0Q8rcAJ9fQLqsh37KB+/Q+7RtE9wZRvEGRaFbEmxWJFkXsq4EyPgqKKozZpYwhiLcqos3KxF5lrEmZ3My0G+PHz3dEfV9f'\n",
    "        '35FTlra2tlMH0eV88OFXskyp+MmJya7i82MrlnvSOZrdQnJbgYTn+zzzpfhp+2vuwWwlBhzgZa/NKPP5k4ViIZ2L29QJSW9Sx08Z'\n",
    "        'ADfKkb7wEkChqZ7llvnTzW9eH8esAqo8iaQgQZkvxXmxW5KCjoRJETfJCnpWqPU15+wLnet/1a9joN1AoPFsgoH0ETE+YdPl0znU'\n",
    "        '+T6mFh9KC5kcDGRC8raKhVz/vz/9LJUdCKSK5nC/wJEi6sO9qhBgV6I+woLaPFllxMbLTh9ApGj0JtTjQltMbA2DXUgye0wIo5hK'\n",
    "        'JTtgDTpLgm6Kk41xgj6G1cUw2ki7OnxADsRycBPbs4zieBdvnYcxzcGY5uPsbxIdb+LtCGwoFuAdC/D2+RCOBShwzgWVbbxjPsHx'\n",
    "        'Bh7A+QbBOZ8AdpXOegPvmot3zcY5Xu+1v9Zj/Wu39U+d5pfazS8eMf/ukO63+zTP7lE+1SL/ZaP0kXrJw7vE9++U3LVd+pM68Y+3'\n",
    "        'CH60gXvzWvaNa5jXrqJPX055aBMtkB7OZ9En9RmLr1YwjoovFotn4snq8cr25EzwnFLxkxTnT8WX/91oCGWpkidaeDmeiOlEUSkh'\n",
    "        'BqcTYWpPjrTZMP+7prnTpIfXq7gUGZ8uFnAkXIaY2oknde1gszaITH/CaL+7jnFBLeuCZYwLNuy/dHfd7wmYBo2lRWlrVFm3iJQH'\n",
    "        'lBaiOdqjhpWHtd4ssIdzMBa0mM8NjpRBzoFf5UDG747J8FEVC2lwrEA7HSf04tCef1jnXmpafEef8BAyyQndSQm9yCuhqNl4rlRN'\n",
    "        '0AR6lb5elZ9iiHKqAoQEI2k+Mehqt6NV9SDdgb1AdwOWY1gT7YbUKrb/b92WB+rl01cxgIkI/5xa5sUrmD/YwJm1k/+nA7JVZEub'\n",
    "        'MsSyZ4GpidIj4qdGszWrKnnay4WYxhY+KlEuCqG1gpjIFqt+iTjl46eMnAmx0Qefw4kVh/6ZT48hdQDivaqgOZRPgwfNRLliPBV/'\n",
    "        '/PjxM5mXp10A045PYl+t5J/g1aZU/OTEF1Tx5SabaBFgZHAYTfROpAcNoQGm3EQm4LjELgWPLuNxFDyqBCbCk0yHajXzr7fN/taf'\n",
    "        'F35w34pDazo5fAFfJGArKG18Louu9QEDTOzM+BMDacTqyJfEOOwO7IinsDYT3e0Q+jzsgGepmHTB0ZqfHvyozWvi+T0kh5nmsScy'\n",
    "        'g+UpBYgsYvXl47GEURyR4FM6LmJbQvszhfQjhsQo6HAum+l8/UJr7c/ygoOIC16GzHzKoEdJw4mLcSmHoZAdKF9zOF/1OVS6t+fQ'\n",
    "        'LsaIdx7haviRRtJFW2SAb0vitWG8LsJx56mmGLvEfolSWGZVtXZk7rRElSWvENJmnQer0iVE1ojEEhIBLrUmyYb4QXloC9+/mOr5'\n",
    "        'Y4fp543y76zlfKuGhlAxeL4wL1zG+O5H7JlbuE/UC/96ULqMaG4R+clm1M2UKNMdylql9/2KUb74mYGGXVWq2yW7xTZfcuTznAC+'\n",
    "        'iIp3OBxoIZHbb7+9UlRkTHWmygKOOVc+RJdzPeucjkeXKRU/OTH5VTzKkIC689mheP8Qx+3stej5AS+g1laX5jsHV3xnT81uj5rv'\n",
    "        '95DdNrLNHMz19+WgFz4kxCWRppypUqoR0lcOu8Yw7yrVvOui7UtzSPE6tJZIRk3zEBtC9L2wYJ1RCIR8jFIvmf8D7dxrUgJYqR6I'\n",
    "        '9ySsVC9JG/hhES5u1/Vl8rncyARp6YZLQfUj5UeQsPkTwcxxd+4ExxLFKTydYjte7Wci/nGkbnxyVA57aQo0DfQ7wjZxwKUCW5Rt'\n",
    "        'TxNdxe3q/G9aZbN28O+r49yxkXnrR7SbVpK+U4O9bjHm2sWYaxb3zFjSe/WS3ulLeqdBYJGOz4TLlxIuXUoqgwhwyVISAnJ5o/Ty'\n",
    "        '4qUkBOSLa2C9ZTi4BO6CZy0hXrYEf/kS/BVIYahLkcMuKV8WOQWWbkYrOSO1lGEJ5W/BiVkGwvMo2OCYKxbjrlqEBRcBT4Fv19Au'\n",
    "        'XEoDh4Hrz6xpi6QqTU+Gcmer1DSOig8Gg2PocQxtjnn5ySeffAFaO9/LlIqfpDjfEfVl/w7apDKTPzaQycSN0qCElDEIYZi6QVLQ'\n",
    "        'MZQL79bOvdbY9IaMRxcKeEimJ5FHbu+lY7dzeK0y7VsUw/RF7Zcu7b1xM2ba/sZLDqx7Entom97corC0Ki3bJNp6meWIxt8td4vt'\n",
    "        '8VAaertGhwHANTBoC7mBnN8VEJMSajbqNkJCmCR5Iy+4/03rnEtk87/Xx2rIwMBRwLTykFEhpfcSsN1YtoSiC7JtlVr3o1iOXy6X'\n",
    "        'x0HSMIWl2HVoX1Gd/Qdtx19pN964HH/FUjykrCWkaYt6rlvYeWtN13+3iNbygl32IsE5SHMU0HR17imVk2H8EgzFR3OOEIwYsXHB'\n",
    "        'qGrJcaGtkteZqPZ3l0OeKt55GEE6GpkzIzsuvvCJCByljW51xBwqpEvNoCfyBRtPxafT6VNtznGWcDj8dVLiBJcpFT858eXz4isN'\n",
    "        '0NP5E474EMcUwbOlLApeQMPBNCI+WyTgiQRcKZ9p2r9QM+969bxr6z944S9rG/BCFU8okvCYYnInn8OgqlxEhdvozwPzrFLxvtyE'\n",
    "        'fSiQyZMdFpLTDAQ7wNGI/Ya21VcdWtbk1bGDHqbX1a1XIzGfpagANEUd/HWFkCeiYoekVCSKXpIySVB5njDKswbREK/Z+PbN1jmX'\n",
    "        'aVc+NqToRghThpS8QxxJGo5fSEi5TH3Z/nIZurFBiZV28NmRanXDqfxJb+q4zJ2jaEOdYideHWBbU2JPWhsdLIVoluojjSqAzCuV'\n",
    "        'QEFelrKKSgwM+3o48ljP8V3awp/azT9aTZm+GHslYvhdsoQM7EBAxdd+0HnD+20Prif8vU2xgR/stBdxzmI5a6kUwsSron1elZXL'\n",
    "        'Ow84a485XumhE+fAFicJ9ki/+Il//b6Iii8Wi8zRyyuvvDJz5szFixd3d3czGAwikbh169aHH3745z//eUdHx8SvDLgXh8N1dXUp'\n",
    "        'lcqJ+6GOHz8uFAo7OzvBu6tUqombvlMqfnJi8qv4ynYyNygPBXAWPdvvFvg8FL/zIfzOaftrZgsxjJCHG/D02gz6SCybhwZnUEZL'\n",
    "        'a9hIO04pGsWUN3Dj2HX2t67Tzr82evSDPj0zASdIwV55VscOMfYH6ftyei7q5IqbVAUVyXt4cQKzCom3L+XUp3TckISUsmsL6Wxu'\n",
    "        'VNXQsvlULgcK7GHwdAikhg2BAt8cIyi9HHuCpAvRTXHOyNRoKQmUX+l0WY5rQh0uYJvuKPQ6h1Zzg7/fp/jJOuZVi7GAP6cv7J6x'\n",
    "        'CFZUBrh6Yef0RZhpED1XLeqdthg7Yyn2+lrcDcsJQODfspr647W0n65n3LmJdc9mzn113Ae28x7eKXykXvJ4o+yXTfJfNsnKkIL1'\n",
    "        'E40ImqRPNErR8SeQ9WPNyodbNA+26n/Warptt+Yn26SPNyuebJTcvkP27dJ8LBOq9RoG0OM/2Mh7qcP6lw7zY82qyxfjL1tMAOsr'\n",
    "        'FveCm5xRS7hnPfU9qn8RzfsG0fNIvfipZvnv96n++4jpxf3KfZpU1WPx7F+PcVT8sWPHKpwJeBKsZ8+efccdd7zzzjuAvsAIiUTa'\n",
    "        'sWPHI488cv/997e1tU2wTD0gQIFA0N7eTqFQgLk7QfYDC6BKqVQK+Ba8u1wuP3ny5ITOmlLxkxPnX8WPCPnccD6dT1mUYRk1recj'\n",
    "        'sUNyn0Gl5ZLEu94QbfmbiY0BVquCR5cycVQGpZkp/tMewka5Y4/StEMdeuEA7w9Mza0drRcdXvZgV+Mmra5FZWlW2bbLTet56kMy'\n",
    "        'O9sccUQHkrnjJbOwKsET8X8NF/KDWZ8zKGck1MxUucEHWmA50lFjnz/N+PaNOcpmQLCAZqMmuVku4pG6yLgentKEJm6jtlPZnkyi'\n",
    "        'RIdU/EiW69QBuzEFzD+ca2iTOPqHNvXdWzgzanBXLu6dsbDz3k30/zmofI/k2iwIH9RliY4BYGECNV1qZlSuqsQ/xT4s1wxBiyTH'\n",
    "        'K4lIcN6grM05SGYosOhYtjTDmqKZk1RTjGyIEmE1vxBOHehV+nuVPiysAeXDq/wEtY+o9pPUfnR9NvjIZ4R/BKqz4NQrE0dv20M5'\n",
    "        'tLXHl69RD6hpjM357rvvArU+b948wHuAOclkcn19/ZNPPvmzn/3swIEDgBInQmUff/yxRCIBNiog3kQiMVHe/Pzzf/7znwqFAmVO'\n",
    "        'sVh84sSJiZw1peInJ760ii+ifJvInVA4UyS5g86TcKhEMYMAJLyUzwLiHUDEZ8l2vK588ybVgu+ZW+Zz2TS6UIqQJENIw3NYdLzE'\n",
    "        'xNQFnNGBVO5YleWGVMnLDUXzAxyPA2cz8gJuoc/TE7Q/3FF30eHav7GOMkJert+Lt5nEfl+6ZAGiQYPFvkw+4zKH5LSYklFJhEcg'\n",
    "        'B4zdr2ele1YZ377JPOdKz46XBxQYpNiyrGxbihNqVkhGz7jN+Wxh9BO8eMongAr84VThhD81pA8UuNDC9AHxTjFE2VY0DD4p8aR1'\n",
    "        'kQHBqKnLkWrzaJciNPIHbADFzXDkie6hA8a+Wob35cOah3bwb/qQfNXiHrQ66PWLu+9cR326Sfxqp3EJzQOoeJ8mjbX1U519DMjG'\n",
    "        '6YqOLs+Ojkmlr9DyqOJ454ovnIJUreK5NlTFo/3ih7/OGvX/+7//C7QzsDkBp43ZBcT+888/DwzUiVwHaPZdu3ahc6133XUX2Hjp'\n",
    "        'pZfGr3KP+t9ZLBbgbXA8OOvOO+8EG88884zD4ZiId35KxU9OTHIVjyKbhWxpiid6jBqG18n3e1hBzwJ+z6WHau45vL47ZOf53Hi7'\n",
    "        'ke12xPODffFoWMWNK2lI9DsaRS8HFmYffZv27R86513m3Tu/T89IIC3gUwZpSi8IsQ8H6XvTSiqal5RBesRDp7xBmDcKE8ggIuF5'\n",
    "        'fjEpbdPkkKZy8N7KHUur8uKHU7nhaGbYER2U2BNUbaBH7sGpgwxrUhMbGmnVUUp1r5ontKLF55HweDs0aHvMud3y5Kvtuh8sAyza'\n",
    "        'c+Vi3PUryHdvYv0DY1nBDX8kiG6UpjbKMpuUuY+k2ZWiVC0vVsOO1HKia0TJzfJcnSK7TZ7ZLk/vkKd2ypM7ZYldsjiK3dJ4A8xG'\n",
    "        'h1nqjWU0SCMAjdJYvTSGHJyoRw7YIo69zwj/Bet5Yq/mp5t402uIVyzG3bqKAK7TLAmuEKZuXo77/mraLWtot62l3bGOdu8m1p8P'\n",
    "        'yBulkT1i/3qWdw7G8hbJs5gRXCWIb5Kltyqyu2UxJAHfB06HbyGJNEtC4I0+olgw6nAB6TSX/6rz4qlUKuAuPp9/Khn+BVkmMpPp'\n",
    "        'drvR1skzZ84E5Hn33XcTCISJnAj0O+BtcCLanh5sPP744zqd7qzMOaXiJynOf416NCMSqZLUn7brg2Ii4B8k31wa1vBkbAqJSJBz'\n",
    "        'yBouSQozQFk8FvUIifbOYcZNtUeuXNLxDkHZqjS3KG0bdMZfYFuvOFBzW/e2rTpji9IKBrfLTCvpksMKpzaQjUP9jvojTvlDwA1k'\n",
    "        'B7IBT0DOiKsYyHwm7GWcMMlzBl6WvFn15vedb1wR7lwOJbxJ7tdJFXwmndhDxXeLlXqxJQKjiWxR/gjdlVR8xcbjQvGexwCuU6Re'\n",
    "        '7zL+ZBV+2qLuy5dgr15Gum09/b8Pqhq0OUHy30xnlleW/FVV5kbMwnK1OpRCy1VE0BR4qNmTTCThiGaKU/RRsi5M0oYI6gAeyHO5'\n",
    "        'p0fuxkidPVInVu4mqnxUjZ+hD7FNEZ4lJrYnpc6Mwp3R+vKGQMEc6rdHB13xoicx5E4MeZLDp4W3DB/EUAX+1PAoJI+dFr7SiSPw'\n",
    "        'jnmLxLA3AdbgBobA2psoppB/Yjb/Faj4MYtIJAJEB5T7mHHAe/Pnz//Nb34zERUfDAZfeOEF1HS8HVmOHDny6aefnvVEg8Hw2GOP'\n",
    "        'ocyJGqsPPvgg0PJnZc4pFT858eVUPGoVwDBygz9Pkto4UrWA0itn4GQ8poTPlgjYfAEfw5V90NTe++6DvAU/ku+co2fjRAK+kksF'\n",
    "        'Ml/EIDBpJIJAxbUmgqmhysQXQoAlp0wiX5T5fd1mLccHvUVAti8Q46bvq7kLs4UUcHJ9HorLTrWag/n+QrZcGB9K+Fzcpg9JiEkN'\n",
    "        'O1Xu9l7O1pT26+jRtnfV875jmndNqPnVAT0D+uhNqMZH8jQ1zICUmvVY+7N9GSQHM1ueVagG+gNP549FM8ecMWhhUrQBjNyD14ZZ'\n",
    "        'SOEOXsUxZEuIgYqPFqvszGT1PCcXcUbTHXmcNbdfm94kiv69Q3f3esqMhZ1AtgMb7+oawg/W0H62lf2Xdv1mabLDMQw0PtVZYDnS'\n",
    "        'yARsopIWVJlErYQwVSo7VZi/lKxUnk/4Mg3fvyjilUkG9FHCsaW6vnYVPzQ0BGy/urq60+5Vq9WA6LLZ7DhXQKkPXOGOO+547rnn'\n",
    "        '7HZ7KBQCLwGpAo4d3xxVKpX33HMPMF/b2toikQig5bVr1952220PPPAAGlI1Pq9OqfjJiY8//tfkVPHVbu50ruhJZggOM81tF/ih'\n",
    "        '2/1g0HzNkVXfObyq1asHL5leJ9aidyfSuXQ2bhBH5NS0UZRCXPCIGBflKXW6t75vnnO5f88ctC886k4CFmlU0BVm7E3IYMGoFJLp'\n",
    "        'meW05viH8npewqhIliS8LK3nwXYhNl0+WxipNALXaBwjTIFP5Y974wNKV4qmD3XIfFhNmG5JskucFtNH+0cr92Q1vSCt39CWmoVW'\n",
    "        'VfKlfdIfryZfVUu5eAnx0iWE29Yz36O4D+uSNAt0IbFtKcDbbTJfE99ZR7dspll2cFyNQm+ryLdXhNag8+8dVWgOhXefxFveO6ql'\n",
    "        'ezNSaG63LL5dEq+huV85ovnrQUWTJAwOXkR2zljSiwTJky6BofjEGbWkh7YwGmFdOy9Q65t4ga2C8A5hqF4UbBTDVnStktBIgzlJ'\n",
    "        'AH079Jb2iXzl8vVoJT34cq/I24zWqIed5gYzyMNrItQ6QRX/z3/+88UXX1y8ePFp95rNZsCc0Wh0/IsAan300UcBcx48eBAQIBDm'\n",
    "        'Dz30EHiJw+HGP9FkMt17772AKpubmyPIsn37dmCOAtvYZrONf+45q/jilIr/WjCi4ofOV6c5JBUUFjp2mWNifFovQGKEFAEFU9Ly'\n",
    "        'gejAhzIuDSnCzBbzuSwud2EL5ofLuy+pIVyyFHf3DvZHAgsQ7Dt1picJB644UPu9Q2vXyVUtKmuT0raer15FF2MMnnCq0l68NBdR'\n",
    "        'DuMsicFCbiAT9AQk5Bja48MgQSY5YYWQPG2b7q2bTHOvih56G5AtuDGrXMBhUGkUvIDUIZAoxZZwyWJEysvz7UmedcTYg7LakaU4'\n",
    "        '+xsViRdbxbesJk2rJV+yhAS47ubV1Nk4x151imRGPEqOhCE6gCRvImxpL3cutpeNQ+uIccgr1axLomXoONYERR/ByL1dMjdBE6QZ'\n",
    "        'owxTlGNJCKE2T6u8eT0Q5uE+W3TQEy8G08PhzLFo9ngsMxzPDiezw6nscDqLZp6i/5GhXDlzduJBmPkvjTNdFhU1I0eiJtaE6OIc'\n",
    "        'VPzs2bNfffXV04YqeTweQIB6vX78K5w8efKZZ54BRzY1NQGDU6PRzJo1C7zct2/f+Ce63e777rsPUOXWrVuBkQmYs7W1FZ1EBebo'\n",
    "        '+Oeeu4r/ZErFfw2YiIofkxhSqfpe/m4XfakhqtJB4wj4xA45mwT0uxR2lONwRKJmqnjmh12XL8HNeeOv+NaPpGyyGKn5CfZK6Fga'\n",
    "        'CUfmK+SuNKzVObrQPVp7JF0Y1kVjGKOG6XMCCc/3e+ocihv2r7hmf22DTSHyeTgBD86MxnyOlCHty/VnvHa/CCbCI3mX0LxMmWRo'\n",
    "        'AGeflurc8ZLpjenG+dele1am9IIEan/CJE2Y5plQMcNSctbnRHLhy16hMf3j8qiFecKfLGo8GYY+0inzQgvTDFguhfTlTIy2LZMS'\n",
    "        'T0oX7ocTnqWu7jAMiW3PMBw5irOv1zHwId3560bhT9aQr19BvgymLAHrjjCtlvCLevEHVO8eTbbXmGHCvE60qB2SWl7ui1Hx6XOt'\n",
    "        'VS2MT1HZyHRBkmsfW5Pz60LqdIBdTsAfxbZlEF/8hEzNMr6sik8kEvfff39PT89p9x4/fhzwG5PJHP8isVjsrrvu+sUvflEJavrX'\n",
    "        'v/719ttvg3P3799/prOAQp8zZw44BrBotVpfuXIlGDzTLVUv56jij02p+K8HH3/8z6Hhk9/4bYxBdnS9uHhukO1xYu1Gnt8DiLTX'\n",
    "        'b3/wyJYL2pfN5nYzg0DUu7FWnSToT2f6knZdQExM6/kJE5Dw8jTS2z3LaDQtvM0697JY4x8SBgnsE2eSIv0+RFEpKc7eHxFg0nph'\n",
    "        'yeGupLqW3qpccGOe3YSE3ENXPixnJ8Gn7dpCppAbMerA9xM8jIqpXDEY7zf4c0xTrFcT6laFSPoY2impmtB0MEcpXkVuKaSkPPQr'\n",
    "        'gRGWLd0k8Mzr1NxeJ7wQSSG/pJY6c4f01S5TkyTItGVQzqQZYwel/p0c9xaWexPbXcfz1AvRrm3VDdnRzm6ju7SDYySlw1Dt3Czy'\n",
    "        '7oH93H31ktDvW2X37ZTcsJ538XJYqAS8+w/WsXfJ4kB6r+UEHt7G+eVezZ/aje/hbRvZnmYJ2gj+K8Ne2GkuiHaay5f6xQ9NxK80'\n",
    "        'QRV/7Nixxx57rKGh4bR7T5w4AUgMi8WOfxFUetfX11dGvF4vIOQXXnhh/AnMFStWoIZo9WHo1YBZO/6bnquKH0RUfH6KOc838tAW'\n",
    "        'RVT8+fioS20r89mBtM8Vk+JT0L8jiRtldhlXcXSzacF1xndvsjHbEPOVxRUI/96AvXgp4aJayn31wnephialvVllbVaYf0s9euXB'\n",
    "        'ZTe0rV2qEu+T2eokhg183RaRmujwJLKjE4LyI2WjkHeHCjET8MUU5FjJC4/GKYkBo/YJDhkX32mde2W08Y9xgzSkFct4LCqVyqaT'\n",
    "        'ReROiYAvQiR8iehgefkUEmtUCn0nm+LbWY6/HVH/eBPvApiPQ79sGW3mDsmfO031wgDTmkYNMPQKaKc5hCpTp3WyoEIeGJCwcrI1'\n",
    "        'RTPFCLow4GGMJtQLrFxTXO7KmEMFX6wvmRlMIaE+pezXM+Ob/4Kdr+9tqVrLxFX8s88+C8y80+76+OOPx7cb0QUcAA5bs2ZNZSSX'\n",
    "        'ywET9Omnnx7fc7R7925w4ocffljNnAcOHACDq1evHv9NERU/wTgZWBUQUfGT0Z3xfwyois+Pp+KPVdeLy+VK9Y3LHpNjiXQ/2xKj'\n",
    "        'ckUCKlbBIYkEUL/LeAwCR/ROc8/Mmn2XL8HO2s5qowmhcuezEAnPljGwZHwXQ6wyB3MZ9Mr5qvpF2RL7ORJpktVI9tgEfq/Q6yMG'\n",
    "        'HPd0bbnqYO0cKY7v8wi9HmCF8j2uaH4A/SlBDz6421AwpGCl1MwkUqQOrZmMFLWTxhQ095bf2uZcbHv/piTuI9gsvmR8llrDJxS0'\n",
    "        'uJyUCXjy2f7SXY0u6ZxHbi+SGrCFC3xrHAcsTNjPKMKxxBFWLNFsxccNk5WQfCWJJ6OP9KN57sDypFvi+yW+FUTzywdVd9QJL6ql'\n",
    "        'A0vvWzXUi2ooP9zMf2KPal6vbafARzUlStXt7Kfn23NBkmdNMc1JiiGO10YBG/cg6D0FPerQaJxmsHLkOCeOvbI62qOOVAGMhLBq'\n",
    "        '8GiI9KrDYN2j9PlTE/bFw1aeX1bFJ5PJBx54YMeOHafdazQaAbmxWKxxrgDIkMFg3H777WMc+oBUUXf8P/95eqsYKP0XX3wRXD+T'\n",
    "        'yVSP02g0MLht27az3nwOxq5M1OCZUvFfA1BbZXKq+NIdIgGliXxR6vdhrHq+34MEOHnekhEuO1RzH3YbLQwLj1BcForNFMn3Z732'\n",
    "        'kISY0guSlaYeJsWg8IDp3R8Y5063bH0xD3PhEamOeOETCkqM3x4RdKQN/CRipvbpOc6df/K8foF65RODWkoCLWen44RF+IRdX0DK'\n",
    "        '2eXKHqt0bjiaO2EK9wMKxamC7RI3SR/lIManYFT4aKnusTY2WE7MSaATm2CDYssesgzOxTlvWIa7eCn5wqWUaTXEW5b3/r1NedQ6'\n",
    "        'wHDk0UIcgJbZtmSXOryd69pAszQI/S2SYLkP+yivOgLYG64VbfUugaIecYhDL3yzJLRdHF3Oiz25X/+DRUe2imPgyB3y5NUrqJfV'\n",
    "        'kKfXEr9Ti/vRSvyTu4XzuowtMCo+0CoOtkhDzfA6pW50rVVN4auANKQ7jUKfoIoPraWYu9VhJLCt3FBm/G9IvjhxFf/444/X1NRU'\n",
    "        'M2Fl2+l0AhLD4/HjXOGTTz5B4zmrXfbABH355ZfBoNvtPvWUylvMmzcPHDMmZUmn04FBIPBP+3bloqP/+8k/P5soDSKHFYvHPvnk'\n",
    "        '06p0j2/+V/x/E4iKH0RV/JgCROf02EIPRtsxVIDuyg7mg56wjJrUsKE1aJTqJTx5x1bBm7e6Xv+WtP5NLZco4sMiTt1E8vdq2mcs'\n",
    "        'x77HstWrXS1Ka6vS0qS0/lVAuvxg7Xf2r/pAIdylsG5ga+ol+r0aLd3pDOdPY0VXfF4wBiDXnw/5ojIKkPBJg7iU4IlU+CxIu3Xv'\n",
    "        '/MAwd5p18+9zOoZBIeMyaGQSScKli6gYMZchNIWqEtXjQth1Pc6xpbG2Qr228MIhzTW1eFj6soZydQ3htpXY2e3qdnOB7ihwERdJ'\n",
    "        '5UT0IiJnSot0mqsMVmYDYPt4mM+eoltTeH2kS+7tkrhImgDPElN50s5ofywL46NQ2Z6rEu/f/PfnmwM6PzNxFf/cc8+99tprp/XF'\n",
    "        'oxVEgaw+E4l9jsRBzZw5Exzm9Xqr97711ltg0Gw2j/PWqJOo2tcPrhmPx++8805w+vi3PeKLPxMNVv9O84PHT0z54r+G7x6wnQY/'\n",
    "        '/RT64rO5M1IlUo4D7sqXzyr/m+DEo9yXx3KkbCpeyiKijTXlMCOefbCre9Xc5wjv3tdev4opkoNdMh6Q8BwpnyVmEomYNp5U5YsV'\n",
    "        'MoVj6PtWqKDsMigGcn00p5VoNwFTE4Dnc/2R337V/prHcfXUiEfk9VC8NpxJ607nMugMANT+wwPJRETNjcoplXbGyBpamEVFt335'\n",
    "        'zxyzL1S+95MCtyVtFCVMI3VFwAFxJT2qpGUCvnxuYDQvFdEI/2T+uDc5LHOlyfpIu8SJU4fY1hRajE5QnUlUKv1RMS/hxKbIneGF'\n",
    "        'Txy2Fpfzok82Sa+pwV26hHjhUuolCPHeVNvzeB1zCcnabR+mOAdYjiwaJz82Er48S1BdRK7s90d4uJzcxEVq5QE2ZtozNEuKoI1g'\n",
    "        '5L52sbNX4aXqQnxLVOlKmYJ5a7hgDaPrEdgAQiXYwyNwRPq+Kjgj/QDIRvVgIXUODTqHvryKP3ny5FNPPfXQQw+p1eoxu4rF4ksv'\n",
    "        'vXTfffcNDw+Pf5G1a9cCYuRwOJ+PNmWffvrpRx55ZHBw8LRngSPnzp0LTpTL5dXjBw8eBINnjSn9vOSLP6tVOYzW966KqB+uwjfP'\n",
    "        'Qv/JGK7aGPlIJ4+Kr+66noPeWKQMaWHIGI1jjFqGzyn0eYFmr7PJvrd/xfR9NfUWGc/v5QQ8eItBHwllI+GoglaK/ETCmcBGlnvA'\n",
    "        'vPAn+rlXu3e+PKAlJ0vznyX+jEuwMQEmoWKkTRIg2DNGQYGxyz5/mun9W4qSNrQ+ScogCEvIKbuhL51DeRWYhZHscUu4X+JIkdUB'\n",
    "        'wFEkXYSJ9HlHAocqXFepyFGiPl2sH+YQWeNse4bsGmjS5v7ebrh3C+e6ZcQrF+OmL8Tc8RFlDsa8QxrvtRSYUL+nUUIG7Eo0JoDU'\n",
    "        '3UK37OR5WspqvfUUKb13RNejmtqH9nYHRwKpvoDoerRB8sO1zGlI9NR/vX/kQ4YbnNIojbxNdL5P8axgBzYJI7ulcTDSLAm3SoJ7'\n",
    "        'xMGyYPftKUfFVyLky15+xPuPThqIxyj9QPlW0WP8rSMj1UeCewgjvvgoUhjwOEoF2bP96ieo4j/99NNXXnnlgQceEIlEp+4CNuo9'\n",
    "        '99xTKBTGuYLFYgFE98QTT4xxu9fV1YHxM82sosuqVavAMWNS8qlUKhhsaWk5gx8fHZyIiq/mxuHB4rGTSER9doozzyvyxX8BFV+s'\n",
    "        'NvvP+TmFNj5GzypHnhSzpfJNxXzIH1ZxEtAPLgnppTIhV4rbI17xS8Pcq/Qbf6dh9wIbVQrMVAYs1rSKZnqTotmtcrQoLa1Ka6Pa'\n",
    "        '/DqXOv3Qihl7Vr7Ko60TqHYItUcNdozDQbZZXSm0Etpw+baHRt95sS83kA94QjJ6XMVEK9Ij0aEywJN9Srxt1YPGOVfaNv8uKccr'\n",
    "        'BEwKmcxhMsCdiOhYIYsq0btKHiKEuBiOHNY1vIYTeqZZdus65vSlsGDdNQu7HtjKfJfobJAncdYC055Dyw0hZ1XC5tE+dEmxM6mH'\n",
    "        'NZpKpZmQru4ZhjVNMkRh9zqFj6QJ0nUhoTVu8Ofd8WIoPRzPHUvnj5cnA6viZk+J7anE/Px/I+3Rf/Q5qPh33nnn3nvvpdPpY8YB'\n",
    "        'c4Jdd911l8vlGkteVZzm9/tvv/32xx57bAzRoaZjtYP+1KWhoeHUUE9g/YILAjt2/Ns+cfwTxMle/ascYwJVfyaoL/7kFGee/68f'\n",
    "        'quLLdeHG8k+50NDpIvFg97dwniizc5k0EYOg4NHFfC5VpKALZXp2r2rna+L53xPPv0nWUQclPBKnBCBgkKg97XKFOpbsz5QMy5Fy'\n",
    "        '9OiVwWA028/1uglWIxcpngwMy/U67lUHan64b1WzW8v3eYC12WMzqAKhZKFyn8P5VC5hlEbkNMRclKHFP5FCTPx+dgMMWJp9iWHl'\n",
    "        'IwOiQ1mDAPXUJ1GNbxDFFPSIipMLBWCTuGwxV8VUwMj0p4Z1/jzbGOmVe/DqIM0Y41irQ8QTVX6iks2JRiUBLqW6BnYrU8/vV965'\n",
    "        'iXXtMsKVi7HTYZnQrts/Ir18ULWCFWiQJ7rNeZoD2JlZjj1VDnwqZydB+h2ZExjBqCp54KxSaVC6JUHShXtV/h6FF6eCdTsZ+pDI'\n",
    "        'Gtd6s/booD85HE4PJ3LD6Tyg5WOZ0+FM418hYPuVKpQHz25klr+WQ0hzw+KX70gsEAjuv//+mTNn1tbWkkgksVgM9DiwIYG0B3S3'\n",
    "        'efPmsxb9+Pvf/z5mehNd/va3vwGuzuVyZzrRarWCd3nmmWecTufw8HCxWNRqtYCcf/nLXyaTybPe+emdDqf1QeSGBku++Gp/wbgn'\n",
    "        'TuEsH2z5wx9VNAxuI3nxJ7+ZWxq5H7idrdpbrrVbdKUyFKuJ6rHzAm6xx4OLeR7q2TFjf+3r0l6Bzw1EPcFu5LnsiXQsphXEFOSk'\n",
    "        'SZyErT0kGYOgT9RmW3aPee4V9i2/HVTjkFnQUr+5hJoZleASEnxcRkJaJsEaoQPSo/J3b3fOvtB/dGnOwIMB+QZhSEJMW1R9GdiN'\n",
    "        'N5od9iQGVZ40wxAEZAUMSJopjjZRQpgtxkc7b8J6y6X0z/KUJqyQrIwPkZ2FZmXyA4pr1nb2NYu6r1qEnb6k96cbGM/vU2wSRQmu'\n",
    "        'QVh42Qr7wqNNPLnADLalO9ShXWz7FoatSVSW54h7HUpgJLK9RRJoKXneS853gCZYMi7SKA2B7XqR/64Pe65ajLlsCX76MvKPN7B/'\n",
    "        'tUe5iObbKQ43CX2NQn+jyNco8jaJvM1CTwkiZFzobxChCAAgh4FxCHgiui3ygo0G4QjqBV6ABrDmQ+zme3bxPTsBBJ4dfM8OLsR2'\n",
    "        'jnsbANddx3HXsZ1bOO6VeF2POoSGqJVbt4z/LRo8cXKiPTKUSuXPf/5zYP69//77BAIBMCeXywVW4qxZswAfAjodnzmZTCY47FQH'\n",
    "        'EDBuwfhrr702zrlut/sXv/gFeCOz2Tw0NATI02g0Pvnkk2AEmLhnOKmi4j+FNHiWn/bI7xpR8f9CmBPRg9848/yfxeC/Pv3fwcHj'\n",
    "        '2dwYUp3Yo6pCelWmAuIvLu0txKJRNTeqoAFC8+vEAi6Hhz8s3/yy6o3r1Ivu1FCPyHgMjFBX10HGMzlypQqj924RqZpVUMI3aCwL'\n",
    "        'pfzrYV+klf9D7d0gUh5QmwkuL83jxJl1llgiDa3Q8o8rNxaFbF8+6A0rWAmkQCii30tVlItakn3jc8AuVS+f5eMc5jIoFAqRz4XW'\n",
    "        'soyJEzCIUo0RMQWjHHu615LfKAj9sU3zw+VYpDgn9rvLiffVcV7t0LdosiTnAJylLNdHQnMtK02NqysyiZwpTbTIBkwIC9NFiJog'\n",
    "        'FtiKCjfLGJY6k4Zg3hUfjOaOA7sX5Y38SKd79KmHxHSVu0Gdimz+rDzzfwoILQx+8slE64IC1nr44YcBy82fPx+HwwHm5PF4ra2t'\n",
    "        'TzzxBBh84403xm9UpFKpwGGvv/76mHGRSATGf/e7341zbigUevzxx4HZqdPpgMEJmNNms/36179+8MEHLRbL+Ldd9sVXfmuDo02g'\n",
    "        'MRbIYFnFn81GncKXAgx7QH3x6Mc+6r+QL7Po/2PvO8DcKK+1nYQkgA2mhJIQkv9eLsSUhFAChJDQUggQwg1JyCUxbpTQXHbXNmCK'\n",
    "        'AVNcwL33req9zGjUe++9976rlba4Qfi/mZG02rW9XmMbL4m+5zx6tKNpO5p5dd7vnPOefMNTWV2tBOAxnO7nat0MDg+hdUhhNlck'\n",
    "        'WceQ/erNvUvX79St+btu7sWaf/7AsbdNjjaL54gFfDHMhZhEWtcug1qVzpbGADV6iFwJfyJS+X55KNBj0vJ9LiHmWO4NWK5rf+fC'\n",
    "        '7a1tGg4viIbmKQ4z02mL5Uu1HjqlfLaYdugCIhLeOgTHyaRJWtDzs+Tlqn/+P9Psqe4Vv+5XE1NGEdYvCcApWEGSNgqjCkZEDRXC'\n",
    "        'fpTCoyX2OGShMxWeeJ/EnqBpgIfpJmuDXCvaSgMj6bERHTl7I0hWa9U59ly7KbeMH7jvE+TihR3nLyRcsZR64wrurzdKXqI6N+tz'\n",
    "        'ZHeJ7ajKhIpsMRGqO4p6rVjdE1q9XiuDqvXlrPmucLX9MSoTyrbEmaYoXR8GUExUeglyF0Xl5hmDAI21/qwtUvSnyrHcUKowmBlp'\n",
    "        'hwf+u7486smU8Gs+Focbb5LjAPWZtXFu2gb2lK/G4k8pHP85JneMZyg1NvTElUMmovn5u9/9DqwPmPiY5c8++yzYWyqVGmdbl8sF'\n",
    "        'NgdHvwUbN9xww+zZs08Y/cfH8IEjE7EDB48cOHDk0KEjwKceWYjZBPfQtGNf2OHqlaxd0sMHDxwePvApQNRDhz87C+dTewUndqBh'\n",
    "        'SaOVDh6WRPycgFOZiihSYXUyMltKmL6t7faeldxcSBcPi5MhjteW7M8XA6aMht7v0fZ7tSWvruzVHDJRtS0/9Tw9xfzWLw/Z2SWP'\n",
    "        'pox+ZCh59WWXLKdjly1wQk6ruBX9Hj1YOOyRBbfMtsw+N/zhr4fc0rJXB3bVa5MUrOKB/nJh4LAz2Sfzpmn6IM0UhX1FaaikDPWq'\n",
    "        'gwVNMA9eVaFe8KequgRYUR0sKkN9wBShPkm4zIsefIPvuf7VzktaCd/CerJf1EJ4bI9hr/cALzSgCPXqAjlsV0VVqKRADWzYi7iz'\n",
    "        'e1SBlZBtozy8Ux3bo4rsUse2axLb1LFtysg2eWiLPLhZGtgoDW6QBNaJAx+L/KtF/o+EgfdEkefJrp+/R3+J6viIa32fZ//5Gviq'\n",
    "        '10gP79a38MIrIM8ayLkWdqyFnZ8IXB8L3KsQlGKjLBsz8GYN4gbLMXN9InBia1ZXXoPZx9h77NX1MVgZ8Xwi9KBTAWLfejR13w/O'\n",
    "        'aqMstEke3qSIbFJGN8ojG+ThdRJ0TuBjxLsGdq2GXSv5jpV8OzgZsOE2iUfhz2G3wWFwf9ZvjOPboSOfHpk4ohoMhptuuunofsfv'\n",
    "        'vffeCZGzq6vrmJEjtVoNlt9///3jbx4Ohx999NE6coI3f/nLX/L5/IlO+V9HPgXP5uHxnyP0QlWv1aeH0EvyL2wTYIfOOuz8+9rh'\n",
    "        'zz77HFztoYa7FP8iJrLtgTEAOHykYcnh4f5Sr1OVN/AAoEXtWrmQRYXFxq535c98V/Pif0X5m+RKJSSV/fT1ju+/vHXhHr4mmN1t'\n",
    "        'DX6sNu82e3dZXG8ZVd/btuzru1t+S969wWTjBKOKZEyVjNJ8Vms2NXDwMP6IDQ8fGm5AYOzN4YPDRw4WMxmDoM8sqKAYqMMRFdgh'\n",
    "        'J2z+4I/OWd8wLLzeC+/lcWhCMaJUSrRykV7CkfMpepNZG8wpQ0VluLfHO/STN0nTFpHOaaGfu4h0zXLmIn6IGDiAhMoAIcFq2gCG'\n",
    "        'mWEU6JR12AwVUSxF4RS8AiTsBUgocGeYpghFH+TZElJvzhjrD/UeKg5/Xj7wr6HhT9EfsuFDuGGgAZZ8Olwz7P86hNnhkUt9LDvb'\n",
    "        't9OXZENVMDn86acTaqyJD4/Hc9tttx3dRH7x4sWHD58gpg8oP1jzaGVRPLsJAPL4m2cymb/97W/A1awj58MPPxyJRE54zgDShw98'\n",
    "        'Vru9UTAc7QKB+6Hx/gf/x6fAzvoX9G9v4LID5DwAUAh19Q/Vf92q6Id+R4eHD4zCQ/z5Bc+7KZhmSFRqXo9eDolVmoV7+Vcs3Hvp'\n",
    "        '/F3zX3pKP3eq7NnvOUnvG+SQXKnQy2GNQiTgUGFaZ9hlGho+iOHDKIezfmgAib58jhqwyRNhRSqiTkYF2chvKOvP2d16P+FjKBfR'\n",
    "        'JCKyVITlswd6e4cOHDmIAcuh4YOVVCSrY1XcchwksVf9Abck3fOq9pkrzLPPT239x5BLgn2k6fdp+7zA1UR91KyeU7BLDxbTB3BX'\n",
    "        'B90hejIDBz7zpyscS5xhTUowJxCAoTZUwDzMIgqtACpRkMyrMF8RW4J7mBV2cOiFHuMP2jqntpC+2UKZ3tI9j+Kixf4lCJWBJwl8'\n",
    "        'S10gC4AX7EqJOasK9BU4sUVwCLBD9Yj/WVSHiyj8Yu/RNcMlsS/PsydphjBR7aMbI5AjIfVl9bE+D2Drlc9KBz6vHPhsEKcVw5hh'\n",
    "        'sAx+UHC3ZHj406EDn9av+dDB8Vya4XGBGkX48Wz0ytXLW7Vh/GSqhh0LB//hE57PpwdrQPGvz04DiwejVCpBELRjx441a9Zs3LiR'\n",
    "        'RqMFAoGJtHsD49e//vUxCzmff/75a6+9dhwW/9lnn4Fj3XfffXfdddesWbNmzpx58803P/LII52dnRPptVQZOFCeiFWGK5UDw0MH'\n",
    "        'wX9T3wQsATahzZt2LANXcgBcwwFwbYfRV/TP4YHKUAXg1+HPUIT80k8JnM8Yw09vAP+uK8P9/YPKZIThtkhiAUUsoIwGNrpV07e1'\n",
    "        'XrFz6VqfRh0JiBNBuseqi4XyUXtaTe+zi4pOZdGpzrs0g2a2491fe2dOcS+/t9/EAwsLqKl6HcqiTZxQUfusSFrD6rMICk5Nr1PR'\n",
    "        '55QNW7mu1Y+rnr0yJ+8quNR5p7pkF0VUzIDLKvVn6aYoxRRjWhOIOyPzZuXelAK1tNyblWEG/lR5knJvRurLAcQD3ib4FCwUe3Pr'\n",
    "        'Jf7/3a267C3elMXQlMW8K9+GHtulew/ysG1JpTet9sTBahJfFqCizJsDe8A3FLkzPcb4KpF/FeLdqgjtUIY2y0OAoa+CPZ8I3OuE'\n",
    "        'HjQ+LgmtlwUBwd8qC2yXg3Wia6WheT2mO9dJLn1LMGUxf0or61cbZERTjGROdOsiFGOMaYmzwW+ELcmwp5n2DMueZttSHMy4tiTX'\n",
    "        'luCgM7pJtj3FtoFPRxlYwrGlObYkbmAdsAeqNd1jSnQa4h2GxH5tbL822q6JdupiXbpoty5KNMSAkYwxsjFKN8U5lgTiSEk8GbU/'\n",
    "        'pw/mLZFeR7zkTZeDmXIkOxDPVQqlIQwBBjEbAvdDeRwbGDqE+pAngaiDg4NCoXDXrl0AOTds2EAmk4GDOpFO8e3t7QA233nnnTHL'\n",
    "        '9Xo9WP7LX/5ynG3B/nfu3Pnggw/ecccdTz/9NABP4BL/9re/Badx3NmD6v8EWPyn5YHh8R7tCv4sD2MgeRAgJ/BFsWccvT5nHXn+'\n",
    "        'XQ1c3s8+/dcwcOQGDmJXHgfVKo6N+5UNDwwM1b6yOhSj3xd4HawMDfQBCq8EgFZ0yN3AGeVzYD5bKYWc0F7Jh/+n3fumXCqkwcgd'\n",
    "        'H7LB0z1jBXeHLiX2pTeo9Bs15h16x5s61TX73//antYHaDu7nU5R2KeI+qWxANltlscDpfJA9biVA7UTrp8JeDNY6e0rWERZPReg'\n",
    "        'IoDNolOFgqFLVXEg0Z3P2GefY33pSmH3Bh6XKREjKgmslvBUIq6GtV+hVis8CYCEUl/+LbbtO2+iCpk/+lD0Mtm6WxWWulNKT1JZ'\n",
    "        'Q0iwDop1npTCg6MoWJiVYLCJA6DEiyZqAsilmuKIK+3JHwjlBtLFwf5+cOlQG8QMO/OD+FXFL2D9o0Hsfyzj3wUGF5VxbTyc+Xcy'\n",
    "        '7GqAazWRiE/jOHDggFQq3b17N46cRCLR6XROBDn5fD6e7DRmucPhwOcExtkW7L+jo+Ohhx4CgAkcztmzZwMIfeCBBzZv3nzC2YND'\n",
    "        'h9DmO5W6a4E+dI0uEPoYlqv3DPoUHEJJ5eGJuqlN++LIOQSQc6D6wA7haNmASOg3hfmBVVyqrXPAlexlyrRiDkkLkwEGLm3nX7Cw'\n",
    "        '57xWyrJ3lrmenqJ99gpr5zsaCVclhcCrUCLksKkSZlfUph3sL/cPoChR/61EDRwF3BLYoSO9RabXygu55cDVjAZFieByC3L+nrYf'\n",
    "        'dr9LjYGFQUk8QHeZZbFQuR//Fw6g4JNLAzKeM0LA7QQIWQTmUBbssvi22fY537Y+Mz2x+8WiXVZDURVYDQB7r0OR09KyZqScS+NX'\n",
    "        'APN4Dw5VhgqlQUMoT9aH2XYAicBS2GsG9zCBrwjwE2Aj7mECk+OOoiezXux7bKfmkje5wOX7WhvzZ2ulS5lO4Ndp/GlzpIBtAtAV'\n",
    "        '3UqCbpVResCuACCjTqys+inA7Rzm2WbwI0q8eb4zQ7MkyRgIs6wJ4LYZwkVPqhLND2YxKK6gJz84WBlArYw6bGXUdT+IWR1yh3BH'\n",
    "        'DnsdrP05NA4Ijw/UJ2NDNU9y8KhD109mIuB/oFI+WPvdHPrsNLH4UxkPP/wwAE+73T5m+dy5c2fMmJFOp4+51b/+9a/Vq1eDDZ96'\n",
    "        '6ql68D2bzT766KNgK7FYfMLj5vIjtSQntL6+Y9bFN+0UrbHKo7pkePgQJs161s8Ns/wA1lADFUI0xOKdJi3X6xJgreWYPseNxI8u'\n",
    "        '2Nb6vJTMCXmEPi/VZaXZrbGwJ6RgJzRcXDMkZZTmjMLw1nnGOdNMC67NqmioIj1e2okWuYuiElLaJE4omTEFEyxJG1AJ+phJGUc7'\n",
    "        'IEMxYUfOgIrVRw0Sk4AG8bgkmYOgCnAtqbrsEmLFU+VHKoZgW4JvT2HlRQmhNSqyRiBbol2fbOFFrlnOPaeF/vVWxuWvUh9Yw1kB'\n",
    "        'eWiOIs+ebWisOVbYEyykGBIbEe+7DPMagWe9OLAa8a3gOFYwLRuFnv2qMMOMliMJ0GPF6p2bYFvqXch/wYKeKa3sb7SyLl9Ku/Ud'\n",
    "        '2ss9epKtgCdEQVZ8NbxIHy+Awjs0of8LhBX1Qw2nhNT7MtdWA+twrGmmNU0zp0j6WJcq2CH1dss8dG2QZ4oILFGJPalwprTujN6X'\n",
    "        'NQdy9kjRFS36EqVQqj+WraQKaJJVCquBSo9UKlWq5cBo4iteF3YS9/PE+8Wf4ujp6QHoV9dqrk+ZyuVysBxQ8nG2BRQerAOgslgs'\n",
    "        '4ksKhcITTzwBFpLJ5GNtMfIzgdbF504IgyPPdal/cPjAkSZynnHLlw8f+VdfabDh+o/5OsbZfCSxE7v/K7XU33IxnU9YNHExMW6Q'\n",
    "        '6sQwk07lclgimIsgiEgAKWG6AmZ28mU3vUme0sb5ydK9+9Rh8FCTTaF3xepNSttyjW7G/o/O39F6Z9fHZLcDDniFWDknxWHmuO2R'\n",
    "        'dCGTr5deVhoOXT3nfK6UsWvRfkkoBuLl8HLwmjEKY7te0M+5QP3sFfwd7/DZdAlacIo2aJbCHCltLywUS8xBoS1BNGX+sFUxpY17'\n",
    "        'QSv5T1ukZHsRz9WErXG82RAqymSNj271jqskxcA6XGuCaUkRddF2KUCVkNyZckV6c71DgHHmGlrgZatF/fVLXW/HVqn/XyevC3G2'\n",
    "        '76gv1U6iLv4UB7h1AdC9/PLLY5YbDAaw/JZbbhlnWwqFAtYBLL7ul5ZKJeCCAu5/QmH8al38MYpbj/ke6xdfHj7b38t/gOX78bp4'\n",
    "        '/LI3fBHVFbL1Hu5VytCfz/f7kmW23MhgMeWsbqmAu4+vuOpV8oUt5OUUlQqmi1fNMpHXqtBEep4M5nD4MIPSLaftD5o0hXQ+V214'\n",
    "        '1CiRgWXsY+/jhX6By0VwmUVe1M8U+TybPLorNrdN29n2ppoHwBPxeRhuO81iCmSKAGcymK9SSMQjWkFCTsN6xklwXbuCmub78CHH'\n",
    "        'rG/o/vn9BOGtnEGQBk6pQZastYYHuBqVkBM6QS6Ryo8o0KLJ+f70AN+S6JL7uFgnjnqvtDpgYk3i0OYdwCsTW1B5pS5Deikcve5d'\n",
    "        'PvAwv9FCv+JV+m9Wc7aqUSkSHGzF7ow2WhLgLpwNuHNxzHdN1du94f3phNX9o/rJLEuaakx0A9dO5qGo/SJbQuvNeGN9SVQjFDjn'\n",
    "        'Aw24WkPamqLLaInXUq0+YswNUK6t9uXcb42FVI1PfX9dQXFiN229pexpqIs/9YELJms0mjHL//rXv958883HS/IEzP1Xv/rV7bff'\n",
    "        'Pjg42Bj0l8lkYG9///vfPz9xv/gJXS7cjT+Oul3TTtHGeixZTN2uJupyVm1EhQZl8a5EmmQ3sT0Ogd8t9LkBbf87d9/Xd7f+bNe7'\n",
    "        '3SGw0Asc1C6b0ex1BDVQVMlKoS2M8Rbw8hJnle757xqev7LAX1/vC4+Ww2NF7gmDMGuA0YbymBpJwqgo6Pm9GnreAKFdPwzSiFFu'\n",
    "        'lIulLCK5q50j1XMtCUy6M1WX5Wys2ax7oSKUvEche5ri6l+lyt23Vnz568zzFpIuXNB13WuEV2jOHbq0JDaECc4n8W4gAmtidCs6'\n",
    "        'dM8ca2qPIvgRx/YBz70KCazg2D9gWdZCjj3yANWUBJ/i7BuypRnOYrtr6CW676k9KqazAPawWR65+sWtv1wNvcoN7NBlqHZUugRr'\n",
    "        'GlI/51qtU7XFZ3zkn0KX1FdLYs3r0Wosrj3LNCfJ2nCXwtshdRGVXrrGzzOEJLa4zpt1RkvB9EAkUwEkPQF4OiYqNVpOpPrTeXzx'\n",
    "        'qBF1kQZBmwneNhPVqG8cY2BqgilMMAxfe+21s2bNGrOcRCLhFaPjHO4Pf/jDT3/60zHCoXa7/cYbb/zTn/50vO3w14MHJ87i0Z+k'\n",
    "        '/v6BAwcOY0Xx5Wz2P42bfIkGWPzhel38mJv2hL7BqEcAu//R7oqAwqft+oCYGtbBciGfTqXAfK6B2yF95w9WwkoVzAREfgtbfu3S'\n",
    "        'jm8tot77dvt+lR/v47ZH7Xhfon1Dprl274fTtrXd0bmyK4iCJILKgXppTgvNavRmcW+20viIZWsN0MH7Arhngv6ojIo3pk829EIq'\n",
    "        'EF/TP3OZ4rnvaXa2iSCWFOEBbxkQeRnMEtI6RXyO1OTl2TOrFMnr3mKcu4h61VLqO3CQbi9ggiHx2sxnvK6P1Ch0jHbvtac5tgxJ'\n",
    "        'E+qUuAC8iK1xe7QvkhlIYX5jb+/Ap0c+x2oqyw1+V01/4CiaVlOrO8albrL42jTpybH4CYLkMYdWqwUI+eSTT45Zjsfojw+A6ACE'\n",
    "        '/aabbgoEAo0Lk8nkbbfdNn5B/ec4i8cmqbKjb49jf/X5RnW7pp3R26+mUZ8t1zz8MU5ppd4tHde0j+UGRCYfjckS0LskMAfAzr0r'\n",
    "        'yNe8sPrFlRvFCBcAkRoiK2EGYPciBGKy6FwGWcfpDBqV+VS6PvuXa3BFsiNIUnancxSLkeVHy+GFPg8t6rmPsu787a1/g9tZQbDE'\n",
    "        'yw94iWaDNhLNYOQUQGhvOhs3yUMSKjbbKcOIvKxPSdS/+gtA4dXzr+/lfZLX83CxO6xbMUrh03pBSEyJGaSFRBzDruo/Dlwmc7iP'\n",
    "        'qgmR1EGeFVf1rKIl3OBzovohFuBhJunO3i2m0sNbld9bxjp/EemCBd3Aw1zEcO3UZ1lVSeRq73ipO4316GwsdR/VyR1z87Ic4LUa'\n",
    "        'ot0KH0HhoWn8kCmi9mbc8f5wZiCBenQoCNe/plGqg/jzdRx10BNJhn5pd93Rx8VPr/8kvc3Tw+IPHz7c3t6+rWFs3bp12+hxwp3g'\n",
    "        'fYrpdPqY5b/4xS/uueeecrl8zK0AuwfICdzRMctDoRDYG2D3Jzxus1/85LSzrlFfE7IbeQ3lejlOG9FuFPg9AFd5Qc8Gj+47e16/'\n",
    "        'cs+ybX4jFEC7y6FSok5zxCwNSml1dVBgRVm3ceH12rkXR7bPyxiEiWpTD0DhRRE5M6mD0lZFSExM6gUpkyyNfZQjvi5acHuU/nFI'\n",
    "        'JzbJRQiXwaYRGT17BWK5CJVdqjqcyFEtkOosHoAh25Hfpc8uoDnvXMm/cEHn1IWE7y6lPLhO/BrPT3CUuPYM2MQQ7cU2TOIbYvtM'\n",
    "        '1MJSSZ4tRTTE1yOedxiWd9n2DziOVVz7NomvSxtlWfFAP3oCYFeb1amFdNev14uuaO2eupD4X0u6qU602x3LltmnS9GcfTx7GrFh'\n",
    "        'U6zWeGMv0QbRklE5AHhDZ7RLiDXJMsUZ+ghFi/6mkJQ+ksLLQDs3ReXujCFYQBVHU5UYqiU1lMbkpGo/uKNFQsb/0vON3z4WEGz4'\n",
    "        'ORgtFHaC/UyQxX/22WdkMhkHTBwz62/qY/yyIK/XiwPdmEzU119/ffyOyeDQAFofeOCBMdmn2WwWUPvxQ1En12kOs36sX/xJXMOm'\n",
    "        'fTEb1S++f7T4+cQvfl1grYwKJbktASnDr+KJYBaDTkEgnp7XrV31f4Y503jL/6JB+8rxl+2mff/lLb96n9yDaBBbFJBiti2+TmZ6'\n",
    "        'U6i+q3vL1O2Lb+n4YGfAgndKAsbyOigWgzmOK9od7VnVT7W/mErHdUhcQU/jGk2YZQxIgvK+eu53lM9cqV3/rBKmitHOTRxMApot'\n",
    "        'YhOFXJrI4Kba8q/QXN9bSpq6iHjnKsEmZRLvr4EL1tXmKhukmbAlAHO41hRNHyGpAiSlFzZFDYGCP1lJFoYyNX1LcG69vRXA4jF1'\n",
    "        'ssroa3ssqJkI/vwnW/VGPQkWz+VyG13No98cr7ERPqLRKEDIW2+9dUwOPK4/v3r16nG2BbB511139fb2Ni6sVCr33XffzTffPP5p'\n",
    "        'j3SaG+/pw9/UWHy52WnujFu901wuP6GmnIA7az1JKgfm0wkKiCoUQGI+44VNhCUv/Zmw9Pdm8johAouxlvFCmMdiUGE21QyTo8AV'\n",
    "        'TKcxLbVyvtZfsrGvHH7oTL6sCYe7TBrgUiJ+Ny/gmSchXrSlZcbedzq9NsSHQijZZuK7ndFCKY9tWMwVUw5DSErP6AW4e5kwyXv1'\n",
    "        '7MCmWaY505xLbioItmUNVbE7jMVjrqleEJShnYuLyWT9xgMoF8sOqDwZospP0UVqTYoTNYXPqreJu2ocR67b1vs6z/frDeJLFnae'\n",
    "        't5B0WRvp3rXiJRwf0dnPRfEWZfqIbSRTVOZO66ssvp6EWRWpA54e3RihakNklY+k9HD0QYU7YwkVfclyPD+YriqFlsfqAY5kQ41q'\n",
    "        '/3fM73FknVFKcWf39us/6v1EaWlt/rP02amx+MHBwV/+8pc/OmrUxUbGLzLCh0QiAastWbKkcaHdbgebP/HEE3VX9l+1gf8JgPTO'\n",
    "        'O+8E4DlmVtZms4EN77333s9PHItvsvjJaFWN+rNx6IZ50TKOkHkswUnk8/TUusMD6ww7rt302td3tz0H9XBCaIITx+OkmNQOmyos'\n",
    "        'ImaMIrw1PLCCnu9b87hp9lTne78p6ZnoQhMuSi+KKdkxFa/gMUYUjLSOjzf7yBhERTXV/tJ3NXMvNe9+FWHTCEQij8cWs4kIny01'\n",
    "        'umsoikfPR7LokRoecu1ZqqN3j6X0h83Si+e3n7+QMLWFdEVrz8wuS5cDQGtWYE/WuhvHddG+MdOhtRT6FCDgO2TB5QzLEqLhPZZ9'\n",
    "        'g9C7XxVh2rJ4ZhTWbC6Ow+98guHi+fvPW0Q8fxHxopaeWz7gvyWIsB05GOtJJ8QMRjPtR/rcYZO68TFnDmHS+uCHgwfw3BAlKP37'\n",
    "        'JY52sZOs8nMMEaE9ofLmbJFSODOULAynC1g+VfWLQzPcjkdVqkz8+A87xvqP+vSLdjafIIsHDuTjjz8+PnKOr7QMODjeB8ThcNQX'\n",
    "        'gk1+//vfg4V4aw8cABthE98QwObPf/7zMbMEkUjkJz/5CSD445/5ybB4dMa41GTxX47VWHw22/9F7976Q4RmVGZ9Dr+M5VPxYS6T'\n",
    "        'SqeJEEgNUU1bX1bNu1Q37xI1eaNEwBULIK5Y/vrGfURIKjO6YBQWElRL5G1YPV8gOXfH4ss2t2706hE0ix6d/+T6XZ0GNXBTU4VR'\n",
    "        'h64n1ecxHyabqxSzhbhNF5GQsPojWc35FEXoH6uf+a5+znTjujlaPhmj8Fw8bVXKJsFMkthg73b0PbgOOX8h8cKFxL/sUtMcRaG1'\n",
    "        'njA/Evepv0HbCttSHHO8R+nrkLiY+rDcnfGlypnC0DF9KpzFF6q5fF/4KzsuZP1HWR3DJ87in3nmmUbAbERO/H04HB5ncwCGeB8Q'\n",
    "        'rVbbuHDmzJlg20Qi0bhwjA/58MMPA/o/pnFSX1/f3Xfffccdd4x/2iiLn+iDWcmNdJo7+9/Rv7flcyhyYhr1461W74PpjPQxhCrg'\n",
    "        'mmHd4bliBAavZsonyue+p3j+Bw7qWhHg9QKuUMCnUckyiOmSsGI6pJBIosr2J7oBEsUy12GjuqxY5ZFns894xc5XL9u6eJ3fIPSh'\n",
    "        'ribX76ZYDLZEaiR873MEJPS0FkrV2r5njMJU96vqud/Rzrs0BW2tpTBJ6zWeKQPiE5HiZmVvOov/UzmUwg8E0hWBJbZf6mZZkvDo'\n",
    "        'Cs2a25bg29NMR7HbXnqR4vzugv3TFhAAf79kUc9jOzXt9jLbkcci71WNeoG9lmNpRzeXePBYfBKuOXt8a5KmCwHU7ZA4abqg0J40'\n",
    "        'BPLBzGAyP5TBksbz2Bd0wi/xmH0Av4J2zGD98f9rNLmx/xT7xQM/UKFQCEcPBEH2798P4A4g29ER9qNHsVj8CTZUKhW+pFKpPPro'\n",
    "        'owBmeTxefTWNRvP8888vX74c/xP4q+AQeDlSPagE3ixevBhs+Pbbb5/wuCfJ4gebLP7LMeDzlysnnLU+IzYyrZevT5BWrPFkl0nD'\n",
    "        'Q/t9oBSeG/TMEXSdt6P1Z7S1DL9b4PdCAS/FrJNYVREpJaHlJUYaIUnDna+bZ5+rffGHfcjWBNovXpRA80JlCSU7rGD3+SxRrTAp'\n",
    "        'J9dKPqV5Pdf00ROBmVPgVx9ESLu4XOAn8yV8mojeLlEb64F4uN7FGOChFevLiaJrimLJtPTof/Yhb+pixpQ21tRW8q+2aN6AwyQT'\n",
    "        'VtlkH8PWY/pqLL4xqSkO29MdytC7TMtiqvk9vmenIkwxJrjWqg+MHS6J1EraefbM/VvUF7QQ7ttuWAqF92rjkPUY0wLjGF7hzjXH'\n",
    "        'SZpQtzJI1EQouhjHkpK6ssZQrzveH0yW42nwdfTnR+Yq0Sd3Itj+5dsEWTxwDnU63dHI2dXV9cc//hE4mVQq9YRKTZ2dnQDrFi1a'\n",
    "        'VF8Cw/CNN94I3NH6ksOHD7/11luNDenAoZ9++mmAnKtXr25Ezvfeew8sPFq6ecw4eOizk2Lx/aUmi/9SLN9/+Ageiz85T+BoQxNa'\n",
    "        'goGgnG1F6Fwmjclmi2EUiEyd76le+C/jvOnmXa2re3gb2ykIIpRyaQi9R6o2QnbwLCf59uROlbuNJZ4FU7+5q+0hyiZm2CvGCjwR'\n",
    "        'r7vTZhB5vdFc3+hUgXqK4ABm2KMd9AakqGuKNTtGsTGkFdoZW3UvX2OfdY5+5RN6boeoGoVHw15yLhVhEIVK/Sew67p3OF9vZXz3'\n",
    "        'dcabcBBPOhJYU/WaI7z0EocdAGIcc4yg9nepAyRdTOzMumJ9sXR/dlzfoMbim7f0abSTYPEWi+Vo5CQSiX/9619vv/12Eok0NDQ0'\n",
    "        '/h74fD7Aurlz59aX6PX6m2+++bHHHmtE3Y8++ggg58DAQH0JAFvcvWyMLq1fv37GjBlz5swZ/6ATiMWPuiBoXXylGYs/4zY+i8er'\n",
    "        'e3LV2cVyNN3P0nhZNJKIQ5IK2JBA0M1AgyyqV2agU4ufzFTATLEA4gHcpDM0Ir5Pyoyr+bnYqJT1sdYAho5UhmI2cjH9EIrXdlPH'\n",
    "        'imnbW/8h7OYGvfhcaKdVJwsGkvn+fBY9n0w0EpIzEypOPWEpbpKV5e3GV/7HPG96vmcJ5o5iTeENUswkSR0SERNTFmURTe/Hjput'\n",
    "        'ZHIVe7jA0Ie61CGONTk6Vp7AurejSziO3FrE98ha+Ipl3K+1ML/ZQvvxSvFCTrBdn8Q6xOGZnGNcymqNJ4yxeE20n2uJU3XhLoWv'\n",
    "        'RxUmoxH/pNaf9yb6wbXN1CZymzZhK50iix9nDA8P/+///u/RQqDHHICtAwi97bbbNm3aBPzYJ598EkDlggULGteh0WhjunkKBIJb'\n",
    "        'b70Vb7jc3d3d0dHx5z//Gaxz1113BYPBz09zLL7J4r8kO5ssvuF9BgvEJ4tlkc9LtBmFWC4TeH3fJrtka9v07W3brCo0wcnnpjot'\n",
    "        'HL3EDYBUwcAqkoDPCQi7uCjZ73npctvcaRna+2ksQJ82SRImeUbDCcmYBY8ladVGJOSUQZw2iONGWVAjdHe/a5/zTf2LP9TSd6BK'\n",
    "        'TQKuHGZL6e0i4KhYo3B1khNAYgrDVby1cZxtTa2Xhf/Sbpq+hDallXVOG/Oad7j/t1O2V5+CbGlRLY99hDXXKLkuWqp/BKNCIoku'\n",
    "        'bXwlz7mMaloJuTq1EZ4FjdrXnN5qYRTYIduW6VSFwM7BCexRxzYibr4dHCiK9VlO1GrbG62x3D5RUzVJcixJGipdEuhR+vmWmCGQ'\n",
    "        '98X7EpkKpluCd/as60R9Ney0qNvNmjVr3rx5J2Tx5XL58ccfB4g3e/Zs4LuuWLECgCFAUbVaXV/n4MGDeCvPxg1VKhVwd/HyeYC3'\n",
    "        'ADz/8Y9/XHvttWBbs9k8/kGbLH6S2qmx+GrVNvabmInGogqWFqKxGDQOhyNGS855Jvpm/cv/bZozTb7y7x92c7/5Ov8H83e0sxEB'\n",
    "        'vVsikSKWFM8B4ChJtMQ/gjTrDaYHmJvP3dn6vkUKVRXtPASHieOyh3O9J/xHiolUVCNMKOiYCyqNG6UmhURN3CB8+QbXrK/p3npQ'\n",
    "        'CxHxKDw6yQlwEmKJqfsYYvXLZOu0VsqUJfx7VkEdpizuVeJJQVXwwYJEkC3BsiaoBhR5CCofYkuYA/lIuoyVW5byaCfo8W7XJos/'\n",
    "        'A3Z61O2A0/inP/0JOJ/jr3b48OGnn34aAODf/va3np6e1atXA+S85ZZbgEvZuNpf//pXsE5fX199icViweP4ADCBwwm2BRCKa+JJ'\n",
    "        'pdLxD9pk8ZPTxmHx9eJKrKCmnMoOyGxRGpMpoHUoIKYQEXxAFn1//o7di//gmPUNxWv3GXidCAIx2Cwmi26RCSJyRlTFLcSiwJ/J'\n",
    "        'N+zzeGeSyfVLAwGS1QgH3AA2/y7o/Prutjs7PiKGnGIv6n/SXFa63RLMFqvkJZFNaLkRGV5zJMfZelrNsi7+iXn2+e6PHstWu8ZL'\n",
    "        'R7SYdHBMQkjatMVMvnbc/lSmXxsoENUhoiYCWVMYSCbHuHDd+vgyfvCnK4XfaKFPaWN/Zxn3gY8Fq0Qhjj2LaQ43Mvf4qNiQtSq/'\n",
    "        'zLak6JYE05oiKP08U0LlydnDvbFUKVsNypRx8ZzMiOJf0yZiZ4TF17mzUCi8/vrrx9QQHW8ADATsG0+LuuGGG1atWnXgwIHGFY5m'\n",
    "        '8WBYrVZc4r4+nn322brw8vijyeInp51FFp9ryMxBWXy2P5jvZdjMnIALEHbgi5Ki7p90fjB9a+vLaiaEJdjzgx66XqpWciJSaqqa'\n",
    "        '/CkGzmeviqRdfJt91tcdq/5c1HFxUSaUwmt5fhE567EWvZaAmJrUQ3GT3KuTKoV8TcdH4uevsc7+tnrbEjVEw/WWZTyamE0WGbxI'\n",
    "        'Vf4djSUJMUV3nj1LclVaOYFr36Rf0EY7dxFp+vyOez5ir5TFe6x5Hqb8OaIs2kDh8WlVoS0GWDwqNOrIMkyJfVLPJqFnDc+5jm+n'\n",
    "        'mFM8dKIggWmHYlBsxyZUMazutvXdvQaZ8Rqh0zkAmDsf1SlNNajNJ3DWX8/5r1bc14SgsYL3DMOU7JR5CHIP3xjRebOhdCWJqQji'\n",
    "        'Ys44sJ9IjWQy2smy+GNK2wEaDpBznCab9TEwMLBw4cI6+j344IN+v79xhWOy+M+xsnp8BqA+nnrqqWQyeULZqCaLn6R2irF4XNo3'\n",
    "        '11/M5EIaWMoi0skEmMeRwqj2uxCB+G8+pp57qWj5o6u6mZe09nx7EfnlrRQmkyoCPNoSEKBR+ATHkt6tcm9TG7ri/ms6371y77KO'\n",
    "        'iBMPIdFdVord5E/lsoVxzg14cQOFbBE4mUEpPWVAAJBGjVKFSCDt2Shdcrdp9nmq139l5OzDQvBoIj1g8QqIIaR39sgsv/yQef4i'\n",
    "        'VL3zBYKZasvjHToENalMjM4nefY0zRTrkLl7FF6+KaL34cgzqj9F9kT3apPFnwE7PSzeZrPNmDEDcO0Trjk0NPTGG2/U0Q84n0dv'\n",
    "        'dTSLByMWiwGoxLe69tprwSsAUoC6J0TOJoufnHbCjHpc7TOdH7AHMmQWhFDbpTAbQNAuWHvDyx8/9GKrbdY3RP/8bwvpEzHMIVNJ'\n",
    "        'MJfpVovjSnZIycuF/Wi5XxVdy3V5w0blJfxNPluO5PoYNgvLZecHPKut8nP3LL5q+6sbPVo4gLqaUMDTbdWbYnFcUaSYLSTNyrCE'\n",
    "        'nDaKUjUVpowRiW2ZCSi88dU7y2oCluQpQePvmHB9UgcFxZSUw4BR+H6cNUeyg0Jbol3iYpvrQvTV0DnusDGchTmdhsuXUs5dRJm6'\n",
    "        'kPiD1s6XyPZ95jzLnsN8v2pvI8FRUXgB5rKixUq2TI8q2C33SpzxWOkQJlI3iHUFwi9LpW65BrmApk3MzmAsHoxEIgEgjsvlTnD9'\n",
    "        'Q4cO+Xw+l8s1QeKPDwCe6XTa6XSCDSfI3/HRZPGT084+i8feZDCANcYTZIsB4KfQ7+H73X+F9wMKfw/xY1oUDzD5aFYNIme5ZLQs'\n",
    "        '8Dkxqg4As6jnhbY/a5kz1fraz0pqEr4Qg1NRVEpO2g19IXdIDUXUPJdaqEB4HDqJwyAja1+WPPN94/IHlXxatdgTYsDUTqlcPRLd'\n",
    "        'tgIWnKY6e1dKok/s0l7zJuOCBd0XLOiZ8TbrHx3GTxQJurOIyc4najpyOIUf4fLocitWCmpPSQJFospHUAW61aF2VXiHxNejjfHs'\n",
    "        'GWis9H01pMVyFJbx/NctZ5+3iHj9G+RN0rBwJJRfK56qpfo3vE9UReZtaaYpTlIHySo/UxtSujLOaCmawURH0Wte73VV/xb6v3Ll'\n",
    "        'TqclFp/JZAByEonEiawMADCbzTocjkgkMpF2yY0DbAhgE4BnoVCY4CZNFj9J7VRYfNWlrOSzhYjdKKXvZ9LICMSTAIYOo0AEWLyV'\n",
    "        '/An9o+fe2rj1Owv2T1/Y9cJOLpfPhbl0qc6KP/g0c6JH7mU5w51W89aw5YKdi3/as5IedAP/k+l1kM16UzyRG5Fyqh+9rrWLutOA'\n",
    "        'SucD7oCUmdJCKZMspJdKhZCQuF3+5m81cy9RLvyxnra9RuGBcWQwm8emLe/g/Oi1nmkoDDLeRSJce0YwSo4JBSLgTFK0YaLSx9IG'\n",
    "        'VJ6MK16KYnLH2NH7cyfjOjZZ/Bmw08PiAY4B5Ny+ffsE18/n8wD9gsHgySInOBBAToC6AEInuEmTxU9OOx6Lz1Y/xd9XfPFerljN'\n",
    "        'IvfIuGSZgMsTSf60jvXdV7a+2va8bc556h2tCojGoFOB5xbQiRMqbljOygW9+VxfnbBnG/acyY8cIldj8ZZkqseo5fk9+wO26/e8'\n",
    "        'c87utvkSChvtYgxcTTfRaoC97kShhPaVyxRSTlNYgvbvwDXrAJHPGQQx4nLgdiqf/X6e+wmW/4mxeOw1ruEFZYyM05RPF/CDAvRz'\n",
    "        'xvrYhjBB5edY8fTOqpAdhHZBikH2VLsp9+gW6XmtlItbib9aK25jeTstvRxHDrY2JDhVfct4YxAHa1aSYprjYOfA3xNaE/ZoKVca'\n",
    "        'Pvzp57Vp0v66p1ezZi79F7BTZfHjTz8KhcKTYvFf8miy+MlpZzejvtGXS+f7xQEfyWpA/B444FlpFF+wrfX7W5as92gRtGuSm+V1'\n",
    "        '0qUMg5iY0kFV5RCTNG0U5+jvK+ddYZx3cZK7MY3VwqMs3iAKiqlJs7wvmYwYpDYhXQGxgLdMo9MEMOow21g7hB88ZaJuxPRS+DKY'\n",
    "        'I2KRxDBHaA4JqoGkDNlWWCVL3v4eY/r8jm8vJF28hHbTu+zX4SjF1c/HKkCxkH0SVw7BoRWppa/XjW9NMk2xTrmbb48DpOU7smRD'\n",
    "        'fJ/My7HgzUBxgbtEPRMVbyTXYy08tVt1/kLiua3UO1fyd1l60ZpTa91bRhuA1tsuN+qi8PHMeV24U+qiqP1Ce9IS7ovlhjP5wVy1'\n",
    "        'vB3H84aWymjvVGClr5wG1Glh8Wq1euIsfuJjfLieYPOmJoufpHbKsXg03hQOyZjddFKXUAChvdtgrhxmafgkKSbW1LaTftkru6Yv'\n",
    "        'IixsFwkhDkztkqi0IlsEuHwsc7xL7lf6M9JgpN1ueEZI+Oau1id5+/gBL9/n6jZr1aFQaqQfUP24I31zsjgUxJMxDR/4wMAvDRkU'\n",
    "        'gKTTqT2aVX/Tzr1IPX+Gh7m5pkiPsngRwidzoefWdV80v31qC/m+tcIuRxkr80G9UNg6AkcA8YjqIF0bMgaLifxwjbyX6vOEJ+VA'\n",
    "        'Nln8GbDTw+KtVutJsfjxx8T72U1kzSaLn5w2DovHqSVYIZ4flOrsJBJJyiKg/eME0PtU2aWv7P1/rXshWrt560saiAycOSGfHTUr'\n",
    "        'k2puWErP+tzFXKlaUJ8flSWezR2VZ4itAPvcNLuZFnb/hb3rWztb76dvZkS8uC49x+ugOMzuVBal8Lm+rN8VkNBTWj6eJ49G4Q3i'\n",
    "        'srzD/Mo1tjnnpQnL8gYIL0fCs0OTWn5Qysi4TIVsL65tnswNGgMFqiZA0ISwuE+8HnxBqsLFyT2mwp0fcM5bSLzsNfr74hjTWcS6'\n",
    "        'w+OgmsJaBicRzD/E/UC84TswyJrkWhI9Ch9B6RE7Uq54OZVHlUIrJbRHZy5Xbgy+f+V8vElmZyoWDzBNq9U+8MADN9544/hdP87i'\n",
    "        'aLL4yWlnXd0Of1/IlqOFEsNmZrptAEWpQcf1ne+fv7NtvpLJw5RGBD43US+WwR0RDQePtmNCTLKKhmRqvck0Z2qmY0HcpEia0JnS'\n",
    "        'tFESVbATOjiZyLp0SiGti0UlMFgsCOJLsOJ3sQASIgjaowSr9ARL5FwyzCSLdVYstBTn2HMreJ7b3mN9q40xpZV16avMmT32zUq0'\n",
    "        'KF6EVcfjMu+1hnFxtETdigm/V1vCobF1QO1JmmCnwkczRNS+XLx8RGgHYOul6qNQrei+xv1j+JQsRtXjO1WxH79N+0Yrc+pr3Dam'\n",
    "        'm2HNYMVQdT2TBK4wjynYY0fHKDzg7xRduEPuI2lCXHPMFO4Npctp7HczX41/4Vn01aqo0V/HwFcuEJ87ZRYPkNNutz/yyCM33HDD'\n",
    "        'xKM8X+ZosvhJaqdeF59IaxEus3sPBEFSmAcQSQEzDcS1yLt/VrI7IQF87/uUKxd1vEqQSyC2nLYXEclElhB4zLnmRLsqqHdlw30D'\n",
    "        'fLt1v99647Y3z9nV+rFZDqCSYNULA74kNlOXHysmPNB4LxWyfWmLAs35NIj8OqkI4tCZDOW+5cY55yufv9ratUKKAiNLLEAnOYEj'\n",
    "        'vYcp+MXru77Wxpm2lNnC8tAt6Xp4CMPDBIAjyJbg2RLtyhDPFPcnq+2e8UM3nkkVjlBfeqDx6h0zQN9k8WfATpXFA+T0eDx//vOf'\n",
    "        'Z8yYASD0dMHdaRxNFj857QQsHsWEfp07RmMwBbQuGcxSwOweWHbDax2XzN+7qEsmQIRCRCCAITaD5lAJUzp+REbNeOz5bH91fhJt'\n",
    "        'XNt/XEyu0ZBQKk+ym3he5yqb7DubWy7e/Wq7A+2LJPKiWaBdJq06HMngJxwOhlW8tJqVMMhq7ZCkvSqy6tV7fDOnOD58vKjnJtAa'\n",
    "        'eSkus5xUc6Myes5rywMKj83WxrJlmSvVrfDTjSOZlvVewLgXt1EZv+ZNxjmt9GuXs4H7h1dxwnY8eb7afgipup1pzPOseo8MQ6xT'\n",
    "        '7qNow1JXJpAqp7MjusSl/iGAnJj7NyJ5BEAYL6U863fCV9NOlcUPDQ09/vjj9xw1brnlFrxu6J133jldGHjaR5PFT047uxn1uYZO'\n",
    "        'c9ZkmmDS8gMeTtD9f8xdU/a3/mL/R8SgE58dpVv1PP4ur5yWMuCZS9K0QZrUIZ4VvzXNPt/5zv0ZLS+FN+g0yQCQ+qQsu8sLqcyM'\n",
    "        'nj1sGhFB4+88mYAj49NFHz+nI6xRQVSpgANMhDYb5cF0gkwskVrCPEvsfch7xyfyr7exvtbGvn4F3Eo00qxpBOPdEOaswrYUUs1x'\n",
    "        'qtJ5PgbFmPxdDLxhWBLdumiHws8zRc2BbDhVsgQLQk+2U+HlWEai5zXtuyTflubbU3JzCOxTbIkSbL13v8++baVgu8RXy7yqpuij'\n",
    "        'ufT2JIbqKK9HheutSYox3q2JdCsDHGNU58v64r21hss4aJdrXOPfbRp2giz+yJEjc+fObcTMX/ziF+D11ltvxZGztbX1ZJM8v5zR'\n",
    "        'ZPGT1E6JxQ8UsiWrWsns3o3wWEIEBvxdJIAN1M2K+Te4Z00xbHhWBrNpsGhzJwkWChX0fQifIzEHgPvHMsU6ZV6FN5tP97vzRarJ'\n",
    "        'sMGju2Jz25XtbzKCboLdyHM7QtliDksiHUOK87Uzx8l1OuCJSYlJPeLVSsBp0GhUJbvbvOhH5jnTDFtfloNTQiChUKCAGWIB9GYn'\n",
    "        '/P2lhCmtnBtWQOuEPuBJCkb1j0vimksMY7xDGZQ40rF0CQP2yhjZzPGnCo/5aZPFnwE7CRYPsPFonxOX68QVO0+obndWRpPFT047'\n",
    "        'PotHsQJ86ooW6TyYR+1QQHRYKNLzSa8Tlb97dsH7LX83E1aJBBBYTqXT1UJ+QisIiSlplwWj8GVMl340SozuUZ6vp5Tny7potNuo'\n",
    "        '4QY9/0A6L9zaOktOkng8eHdjmsPMcttj2b5MfqCQTMd1SExGSxvFcZM8bRTFTYqCHgpvmWuefb6nbUZGzcLdTlTpDjifKlZESkt7'\n",
    "        'nblsH17g74uXOOZYp9LHtlSrJqEaka/rJy9jOs5rY5zTQvvNejHZVhBaozw0Xj/SQg6uCiwDjxF4mFHwyrcmyIZ4lypI04Y03mwo'\n",
    "        '0YvlXFWLlXAU7e8fPPLp5zXafryv4+zfEl8pO1UWj/eLv+5Y4/777xcKhRNPSfryR5PFT047u7F4/A1wOAvZMhLw0m1mXtCzIWCY'\n",
    "        'vqPt8r2vdcXcsN8r8HtFPgdV2G2A9qdNklSDCmiuZ6l5zlTNK9cNqjpTGIqC5TkD7JGx5DI5QaBhk7uEbIoUrTYFVB2SCdj6Ha36'\n",
    "        '2VMZr9yl5nQBN1WC5ovyVKxOEZfJt0Q2WQdvfJf9zRbaeYtIP2htX8LyUJ0ltHQdJenx2vznqCT2Wk1oVc2JaUl3yLwEuUdki3li'\n",
    "        'fcn8cCA7hNiT7VKXyJeDqv3j4rB1JBkesSVEaJw9tcvSv1Ee46OV8im6vUB19AnwfvG1EHxNCyUBWdGEf7Yt260KtotdLF1Q6Ur5'\n",
    "        'Ev0ptO9npQG0+8dl7l95Un+y/eKPRk5A55lM5qRFziaLn6T2RVk8zqy9DiejZ7+ARZYgkFTAFCCImdehf+NezdyLd758325YIxWw'\n",
    "        'Aa9HA/Q8qpBFFOtswKPj2DOdUrfSmU4A9zJTUUWjZKtxmRmZtq31Ec4Ogs8G8NOTzk0kqaY3lYqquAkFy62T89lMOoOhhKnyD//m'\n",
    "        'fXqKoOVuE7cdz1kCRhMp/7CWPW1h99QF3Q+tFZBtxQYhuxEAhOwZki5CVHgN/lwaRaGRGszcMYLslTHXJDtSuDr2ejZZ/Bmwk2Dx'\n",
    "        '8+bNawRMXGIOYOmdd97Z3d09aZGzyeInp42rUV+JpsoCuYFObJfwaFIYTZJEBAI5n8Rr+YXo2avFHzwlQEQwm85mMSM6YVBMSzqM'\n",
    "        'hWzfRI5bq5ev4GXyHI+D6jBTYt5bOj+8ZNfSLV69yOsR+Twcv5tk1luxBvH5TDFpkoUktIxBlDLJkzUhpjz5Le3cS9VzL83wNuIy'\n",
    "        'd9UG8SpORMZIB7xFtDNIfyo3YAoWyJpQj9LHx6Mw1iRca1qE8fE4w1H8v336c1roUxcSZ3fo6c5ePL2zplqfrEkeVXXpgWfItWfI'\n",
    "        'huh+sZOtD+m9mRimXJfLV5Oastm6U4fG4o+gGfX940jYfRU1jc+qnYa6+Eql0t/fXx49Judc6JjRZPGT0856LD6HgWosXaS5LABa'\n",
    "        'dwfMM3a9df72tpclFMDoEZ9X6HMwZUyEsyOmg3EKn0DVQYVp/lbLP69Uz7ssQ3ora0Bw4dC0UeKRMIQwjylW82BEzOiUoQF3HpYd'\n",
    "        'yjbQt5leulo771LTrsVKiI6rLsv4VBKb8yFL98DH8PRFPVMX9lz3BnU+zbnfnOfYs4KagihckxOpKzjV36OZ8LY0VR8mKL0MTUDl'\n",
    "        'SnsS/YncQLxwwBQsMrVBgsrPtsQ1sdJRzT1RCg/bU1R773yK46plrJ++QSCZM43J9nBDFxJ8VpZjSZHUIaLSx9D4pfaELdIXSldS'\n",
    "        '+cFqD5EGdZeaZt2/7XM08Yz6gYGBRszEUfSEnY7P+miy+ElqXzgWny8HgzEOlcilduO926QwWwHRjB8+Ln3mu1te/NWdz7/22Ic9'\n",
    "        'YgyypHwmQusUKbQia4RrTQJvUO5KJ3KDwBdNZUuQx0Xw2p7g7z1vR+trKm67w6CPRlP5E2rHVYrpXMKqCcvoDqWQy0JdYhnMshE+'\n",
    "        '1D93ufGF79oo6xUwC2AjLBR+wlTc9Q4BUPirlxBaGW66o7eGh/GGQHyCa02Bc2Prw45oKY31oK/Wvx93MqFeoVnONbD42kdNFn+m'\n",
    "        '7SRYPADJRszEx+Dg4KTl7/hosvjJaePE4jP5QYXJQyN1C9kkmQAte0TAEAosHz+pm3uxevEdNvZOgUDAoNMtMigoYyRMClT+vSpE'\n",
    "        'f/wG8fj+a3QVgKcvleuxG/h+92qP5rLNbdfvf5fhR3M+IZ+7x6yT+HypQrk315t2GgNiSqraP06G5XkqhuR7jQtm6OZ9J9OxMGmU'\n",
    "        'pI01RXotFJQycn43qrCXq0Qyg0pPhqDw0tDyydRIC2BrCsH8OrCw3Vz87Qbx1BbyZUtpi1keur0gaKDwiB3VTar5magfyLGmiOog'\n",
    "        'cPx4xpApWAinyzWlYtwquVF4C6ji0JFPPx/fGWiy+JO0M6tRP8lHk8VPTjtbLH6Mg2dPpnuMWkbIMxPumLat5W7Kek7Qi7WMdwlM'\n",
    "        'Ugpts1dBqxUloTOiJS3Nvuznttnf8qyf2avnJI1yfEY0pORBDDIdUQiUBrRHCUTH1JnQXvBGXqf0rYc9T08Rv/WIgdcFFooEEFOo'\n",
    "        'WEdk/34l6dIF+6cuJP2/NxizOo0kR4lvTzdAaD3g3tCjE9cFRaXkElRdpEvuZetDWm8ulB7IoKGogVCqX2SLExQ+8CkG4zFdrG9s'\n",
    "        'cxBbgmfP7DbkH92qnLqQMG0x/dENCNWaFVhHwu7VV2tVuY6qj3TL3AJL3BgogGOlUfJeu6RjrvBIrdm/LVCfYqe5yT+aLH6S2smz'\n",
    "        'ePxhjMTzAj6P3rMPa5+E4pIM5pp3t+qeuaTzhVt/8+wr1y5pX0sXCxFYDrMQJkGMQIglDECmU+aSOVOx3CC2t4o/m6eaDfsizut3'\n",
    "        'L5+2rXWbRdVp04fzvbn8eP1/gXtZyJVyfpdXwrBLuSwWk81iiGCehbVT3PIzx6xzlJ/M0/CpIgHMEMqXEaRXtXWcv5BwwxukDUo0'\n",
    "        '+achSFSbVLSnWOZEt8InsMb9KbzOvVzTmGpo7XTs85nQXdpk8WfATo+63WQeTRY/Oa3G4seWrmdyAw5fnMxkIdT9EgFHCnN4QvGC'\n",
    "        '9R37N7ytnneJ4rnvmzuWiwR8NoMqhPmAMgNPLx8Jj9n5+H4OXtqTzpcVgSBg8VDQ+zBz28VbWp8W94i8qKIy0+tg2S3eTL6QLWX9'\n",
    "        '7oicntJDyZoKE3A7s2q29bU7dXMucn3waJ+eGTUp01i/47QeCUnoKbsul+1L5yvB1ABiiXcDn9CC0fZGNxLTowPu5XZ9/o6PoPMW'\n",
    "        'kq5+nbYCCXHtWaQGraMqLrGCTbYlQdIEuqQu2BI3hwoJzMMcNQuaw1RMcZCsVVDiGfVNZ+C02qmy+M8++8xutx+vy3CxWDSZTKey'\n",
    "        '/zM6mix+ctrZZfHZGrSKIkGK0dCV9F23481LdixZ69VJvWguvdhpoLP3quB9SYO0NiMqL+p5tvWzXbO+Zl58S7+KhPP3hFHhVyEw'\n",
    "        'cS+VLxbpnQIeR8nuESKQDNWy46sgumn3Uv286daXrzazd0kEXL5IvBdSP/z2rktaes5dRP5OG/kZqrfdnIePTmfCSPTo1pzo1CjX'\n",
    "        'muhReLqVaKm7JdwXzwxmUU49kM4NWgM5ujbYpfSjQvTV+dWELlqq9QepVrjz7OlVosj/vE751iLqxa3EZUiMY8/C9WnbhqZysD3J'\n",
    "        'syW75F7A4u3RUjJbfZpO2G3539smyOIBYLrd7kgkcsxPS6USQM5mXXzTTsJOhsXXJ9PSuYpIrqV27ZHxGXgHdjnMhlk06IXrec9f'\n",
    "        'O/vZmT9u3b6Rp5dDDDHClzB7hBy61OjmWZMdyoDEkYxnB3DYLOTKxnSqS6P8wKW8bFPr93e8RnSZWS57olCVwsgfJwieyVcKiURA'\n",
    "        'LTDBZAaNwuGipUZqiK5fN083Z7qp5SYNlyCC+TSR6k8re6Yv7J62sPvRTQjJVK/9idexEdcDoRuincqgzJ2JZQcalOdPp3RSk8Wf'\n",
    "        'ATsJFh8IBHw+3zE/qlQqADkPHDhw+gDvtI0mi5+s1n/kCMri6/3KsdeBcKLI5CNs8n4lRMPkNOEtTMlNL67c+9wt+rnT7Zvmafkk'\n",
    "        'PgxzmBSnShAQEjIeWyE3oVz6fM3JxMEzkutjOmxMp7XHZ/2v3W9euXXJjphd6vFwAq5Og9oQjaYLpUI8HlJyEkom7luibqcJbS0X'\n",
    "        '3P6CZfZ5xraflhUd9bpOwO4jUnpcLy6ms4BcOyJFBpp+GeBaU1gP92Sj64jGYuypzarUfy+jfHsR+X/eYmzTZRuLJeGGmk3UyTTH'\n",
    "        'u+WeHnUALHHGy4ksnunUnxmZrT3mD1CVxWMa9U3kPI12Guri77nnnjVr1hzzUxKJdN11153K/s/oaLL4yWlnMaM+X1NNT+ZKRI+F'\n",
    "        '73K8YRVdvKX1x+0rBF608bHY6+CIemDmlogRSRmkCZMUq0KSpGnvm+de6HtuWhzamazBrEctgqj7qUyOyByUyJVCWrsUZiIIrIDY'\n",
    "        'iEBoJn2ief4q++xv6HYsBv7zFgr/j2sZqP78EuGlbwtmtRs7dQmhNSqxhjCwjeEp9A2h8xTW4COGScED3zXerQr3qMMiZ8YZBeBd'\n",
    "        'KuDSoPlSKNkntSe71WGSPgZVRfCqkwB1Fg9VfeDkSoHvm62Mr7Vx7t8o36tPyTB1u0bMR/eAJVMxTPFOZQCypUOJ0b9cXzVV+dNr'\n",
    "        'J1UX39bWdsxP+Xw+QM6DBw+eVsA7PaPJ4iepnYDFNywEHhf6pj+R7UfzRcmdIjYZm1qEpAKuEmbs44gXLXruN4veuf+N7dt5KiVE'\n",
    "        'Fwv4Ch5ZyOiRqAzAFQQ0WeRIJ7N4h/eqFigc8lGsxr+Lui7a0vqksKPbqlcEQpl8NQh+lGZRTeUpU0yY5YCqM+lkNh+SwxwxwjcT'\n",
    "        'V2v+ebVl7jRNz2pw6M00wU3LqVPauJctpbyxhyFWm8XWcAMSxvBkJJ4tSdCECWo0t7Mq5jwioHeMotcvbE0WfwbsJFj8M888M3Pm'\n",
    "        'zGNOciqVSoCc4XD4tGLe6RlNFj8pbQBn8XnA4lEx+Won93imIlEbKcR2DbsDFgqVEKNLoLn3ta0zF7zU++QU2Wv3a7jdAkRAo1FU'\n",
    "        'YkFKRowZpQVMAATTrzsxs8hgkIgfy5XK7jdpZU73227ZRdvb7qWsY0Q8gMV3uU0ClyOW6y/Gk3GdMCmnYFF4eQp1L+UZgzhEXeMD'\n",
    "        'DuS8S7KctQmUvGM59kZ5WsMJKzj5cDCRrei8mS51iKSrNiECvh8E0NI+UoLEt6WX0S3TlrKntLJ/vUlOtqQllhDmbcYamD5wHZM0'\n",
    "        'Y6JLDQA2LHZmPLHeTLaUR2ctatH2Ezh+TRZ/huz0qNsdj8UTicQmi2/aydrZrYvHlUacsVS30wj7Pb9lbLl4S8vLKjqWS+8Rarg0'\n",
    "        '6kabipEwybAu8ChhL8v2aV75kXX2ueH2toxBlDZKAKK61GI+rZtF6hbqPXKDA2bTZRyytBbtksEcI3Uzt+1B5ftP7OMrfr+GPm0R'\n",
    "        '4dst5KsX7Xl6A4Niy/OwnnFo/w57enQROh6BQgEZMHGwGoDW/RI3XRtUuVKhJDj5AVxNDvwvqdyAJdzH0IU6pGj4rJqNb8cbhaBh'\n",
    "        'LF20v5ZbFceiWnGCMXnz4r2tVBvLka9SezvYpCqXhwe/+LYUWR8lKLwadyaZG8ClXEcyx/6zO4acFItfvHjxMT9tsvimnbSdKBZf'\n",
    "        'q/Xux7tFJPKDOmeYQKGK6O04LkkEXKmAIxbw2hm8/1646+7FmzthuQjhA5NBTCFlv1AigyyRdplHaEsCCt9Q11lO5Eo0p4Uect1F'\n",
    "        'XHPJ1rb1UQvRZrDFkpmaJkb9JMcUp6d9Limzm0nphiC0ixyCiPS8TuXiOzRzL9G9/0dwVmupyPT5HVMXEe5ZtnMfC0ZURgQX6LCP'\n",
    "        'lBQBUOLY0l0KH9sQ9qVqgaEzNp3YZPFnwE6axR8z/7PJ4pt2koay+MMoiy/laqL06fyQyeahELtFbCKKfjBbKICe3sq7eP7+R9ve'\n",
    "        'BxTewNqjELC5bDbEZobUfLSPWyyWz6NdMHKFgYkct+4vpQplmc/X4zCJvZ6HoF0Xbln0spwKBTwcn5Ng07uT2UK2kLSogmISqjxv'\n",
    "        'qvaVA05mWdFpnv/fjtnfinQsLej59Rh9Wg/7hMSMxxbP9IvsyXa5j22O4YH1URWRWC083Z6b2Wk+p4U2tYU8e58G6whfjcJj7Yow'\n",
    "        '+TtbkmUB+/FS1QG5IxlIYr8gtenZbP3npl6sdGz5kSaLP0N2ZmPxa9eu/fGPf3wq+z+jo8niJ6eddY36FFqmFOixGchB53Xt7161'\n",
    "        '49X9cYfQ55aaZDT6FjncETGJ8aKkqElV1jNd7z+km3OR+9370zp+2iCJmxQWuZBH7WER9wvlOpE1IhZLhAyCAmaJ0HR6tMEcggj4'\n",
    "        'InE7R/C3FdsvX0q5cEHn1Qt3zd5I20KFuQY/PFqtrl7EBNdq4QG751iTBHWAoPBxDWGsIL2cRql0Pa19IJgqS53pHrmHpgvzR7rC'\n",
    "        'od5vPYVeGysBB5jk6n+hS7vd1Iu1Ck31GBJoFj1W9o6fQy2jHp28BccF3jJLH7RHiun84MilO9u3zSSx08Li9+/ff+ONNx46dEqt'\n",
    "        '58/QaLL4SWoTi8VXE+nzg0Z/hsYTcimdMj5LCnPFAkgJM/U9qzRrZmp4PTs48h5IKhAKMGrPljI6hTAfsYR6lH6AEpEMxpFrLdvA'\n",
    "        'e0cyTbYaO1OeH+5543/2L++Ou6l2UzhTzDYqW6LeXX+13RvW8ygRTSh4VCaxHeGjRUbgQEJE4NjyrHbeperWW/Xc9rcJ4u8tJV24'\n",
    "        'sGvWRloHg4PIlCJLuOpeop0y0GYZkC3BMCe65V6xPRFK4xOY/WeOwueaLP6M2Mlp1B+PxbNYrOuvvz4ajZ5WzDs9o8niJ6VVcBZf'\n",
    "        'r4sH0OSLZFhMBo/aBfg7AEAxwl/P1Vzdsu+q1o6tTKmB24HONwogJo1qlcFhCSXtxnLpqyhXmeCPHRqOz5YD2QLLbmH4nCSv9fLt'\n",
    "        'Sy/f2LLFa0C87naLVhMMZfJ9GZc5KGWkUUU7WT1nvqQmG5bda5/1DccHf+jTs3CN5RSaGiqOySgxsyocywHnrbuhj3C1NbB1JKmy'\n",
    "        'w1p8cL3w/FbKd5ZQX+V4AaOHRyfbY1JLKbohRlD5VZ50IFVJ5Qay+Sr4167eyC8L/n+NlgZtvM5NFn8m7Auy+AMHDlCpVAKBALzN'\n",
    "        '22+/HYAqYfTo6enZvHnzHXfc8fDDD592MDxdo8niJ6eddRYfy5eYTivLaVsfMFy6fcnPSR+zwy6xXQ9D+9iMLW4tH+3/jk2HJo2S'\n",
    "        'TPt83bxLjIuuH1B2xEzKuEFqlAm5dBKb0gUcY6E5JNY7BUySjEtFu8PDHARBjMxdVMLeZzcQrliw74IF3VctJTz+CXM3X8liM6Vi'\n",
    "        'sdASgaszpQBy8Qg4RsCtWOq7PcU2xymaIEHhAZ+aw73R3FAWY9N57OYETmwiN2gL9bJ0IeDZcixonnxD9mkNpa1oabw8PrhJnbx7'\n",
    "        'jeCi+e13LyfxLfHRLeRG5EnxrHumKdat8AltiWDNWz7GZWzG4o8/jhw5wmazAUJ2dXXde++9f/nLX3C0rMMmGDt27AAf3XfffWDl'\n",
    "        'Lw0MJz6aLH6S2oTq4lG1t0yubAn3MkUaJoMq55KlMKDrPDECmRjbRa13KeZdDu/6UAExpJgHiza+5JLELKJA5yIovAJLIpIdzGI0'\n",
    "        'uZpLn0XdUWU4RDLpVgTUF21p+SV1HdFtgb2uTGHkTBpdO9zXTaSKciFM69wphNi42ic4nJa8WfnMlcBUe996jyS6qq3jvDbaP9aS'\n",
    "        'SEy2SIhILcFqR2O0LAiNEwFflKoPE1U+rS8Xyw3UIkRHN6xs1sVPcjsxi4dhGMfJRx555He/+10dNuvguXPnzoceegi4nYVC4csB'\n",
    "        'w5MaTRY/Wa0Efmnxuvh8rj+S6hMgCJPUIYOYeOYkHRb+76I3H36xdenKNXyhRIbOefLoDDr4KKjkpvSiXLowqnvaBJChnk5vjCd6'\n",
    "        'TFpewPOqkn3u9pZ7CZ9Qo16Ow0pz2+LJYjbkDcqYSTWvxt+lwPksGHjh7c/p50y3tfwoLyfgcnZYXEkcU7IiKn4wlOQZwt0KP8+e'\n",
    "        'Rhrki/E6SoCfPHtmqzZz50rovEXE/3qT8a4gBJY0qtjVWx3RdGGiwmsMFjHx+TqYV7In7eY1WfwZsi/I4vP5/G233XbMNvH19p34'\n",
    "        'm717955uLDxto8niJ6edXRYPzJPOtZs1iMf9pLjrwq2tTws7pR4LIqUzaeu0UmrUXJ0RTRmlWWiT5pnLNHMv6aW9EzfJ4yaZRgxR'\n",
    "        'KSSISYRZFJnBKbTGgPMpZnTJBIC/C8CPAhWR8l+5dd2ix+946d0LF3Y/tp7XgWiEAljG7BZyGVKLHys8j+HYC6FFTNWoE2xL8e3p'\n",
    "        'HqUP+NIiR9KdwFu5gRuyhGbJ4mnt+Uo4XZbaE50SN9mAzqMieOtkazUZvhrWx6ZY2Y78CnHk0paub7ZQf7iMvslYgurx+pr8Hc7l'\n",
    "        'MQqfomhDBKVf48snq/y9MeD1H83cG218Fv//2fsO+LbKq/20/doyyx4tHf+PfkDCCqNAoVDKhpZR2rJHNlmEDDuTkAUZJKEJZC9n'\n",
    "        'yJa1t3Snrvbew5anbO3hJdtJSAgh//feK8lK4jg2iWPT6v2dX6J7pTt879Wj87znnOccOnToqaeeOhNyFo4zJTgN+Siy+GFqZ2Hx'\n",
    "        '1BeWYvHVoQ6h3ieRyTERU0NW95DZQTpEpF39umHC1bKJv9dBfABWSgwFzFoLCVAhE9eaKzQBxBlqShws3DmNANGWTknAK/K7n5Vu'\n",
    "        'v2pLyUQtj2kzmZqaElS+JcXZM1n/NkltleqMJDJKjYlXsVtNtZAjWTwiNyECx9InbOMu1699+3MG/6pZjItms9/fJpNL+RisUDvq'\n",
    "        'KFwKZYNKnhjsjjH1tTxL0B1sjVMRIvp80r08bEUWP8ytdxZfGHB/9dVXe4XK26iRX1y0aNHwbPxRZPHD0yiN+hPplk46ymywuDiM'\n",
    "        '3WR3eABKZDq9TIoptyx6VzjlTnnpEwQk0SESBIIUYkG1Vt6okbQ2N1Hy7NlEo34flMqJaulEa6rZXruiIfCkeOtFO0tWeFSyhkCl'\n",
    "        '1eiIRlqaws1GRdgoA/Q8Ys+7nURavNIw8QbbhKtSBeXwZL69DQ9qBdU+v9hczzIFIU+8gJKHsy6lJwp5EptNid/MZ/9sNu/3nwj2'\n",
    "        '2lMFUZ58Q2HS5WMb6vimel+og+qal8mVUNE/JQO9zkUWP0j2/WPxIpGIw+GUl5cDOj9x4kTOyYPL5crl8pqamvOOhOdxFFn88LSh'\n",
    "        'rItPdwFcNdTVV/odikD1r/csum5zyQavmjDIEeFXEMYI2vEIiaWquF0ZMUOBBXc5x17csGVs2gYH7XojJmWLpUqFEBdVqrUGkjib'\n",
    "        'vUoRUwVL1KiMD6ETvmSPLZnjG/Mj1gd3rlj96TYhpkLkWkSihYWYiKXWm0kUdTdDXqoinoqhA68Vd5PCTZWmINPYgLgjlK4IpVyX'\n",
    "        'IuuwyEJ4ag45mexwN7YKrU1MY6PUSW5I956jEuNJDCfr3L3ZcnumM/nXzZoRc6GfzBH9Y5eRaY0o3c208B1VMp/rHe+OgKPL3VGm'\n",
    "        'oUFka/Y3tacT7VlvOV0w59xL8Ou/1M4aiwfACBCSxWL95S9/ef31109HTqlUWlVVNTwd0RNFFj9s7ex18V1ku8lQC98WkSAqVMTS'\n",
    "        'kbJ1sBJFcAxBdy9TTbpJNfGXnF2fIzhhgEUaRK5GZIDCazCEYQhCjqamWO9f82Cyjem28qrd1+2Yd/2mkg11VuCFBmLJfIv2PL+m'\n",
    "        'yk476yMduMnL5bDUkkq6tx2g8HpYqNm9uP79Eerpt63cvOXaueyflgon71So5DwMQKjFQ6vQA9cUQBkAJakzWqFvkDsjteF2ahqT'\n",
    "        'qtDMedGniemdTyuy+EGws8ficRynQfLFF1987rnnTkdOiUTi8XguDAx+j1Fk8cPT0mRGPR2L73RVN4l5TEzCpYqMIAqXxBbORufE'\n",
    "        'qx0TrvLtnU9gCiUq5wsENqW8XiNJ+u2JVDfpffWwif52+QQY1ZBs5blskvoqXrDqivLFv9uzeH+9R1LtEXsdzbFYwoI1qXlxG06J'\n",
    "        '2qloFt9i4Dhn3eIcd2l4zzSKwgNflMyxBx+rI7heI1FpbuSYg/DJHYXIOU9PnFYwXsh3/2Kh7Ecl4me36Fj2BJ6TL6aCNVmvD3aF'\n",
    "        'GcZGsbWpJtRBVwrk/D0qZkRpAA6QyBdZ/CDZudbFHz58+L333hvOAfc+RpHFD08b2k5zwXSH3OcV1Ho32zU/3zVndNlykR9Q8F1i'\n",
    "        '+S6nURFxkNOeYYc2ZUOqNrxT+94IXckD7Xp2o1UNfFGuUKSEpLiQgWMw4W7AXE0qVEaIKsEPwS7IOHoRY9TUNcS4q8mqz/3LlRgE'\n",
    "        'XGjwSwGIvFp4AMdQgsoXJSWXycLPbDhe7olx7RGGpgZ2NHmDabIUnZr4TdBBLurMwc9BU6wL9yeoyFRjrgSe5uPRfKMQmpIDdi/3'\n",
    "        'Jl/9QjKiRPq/iwUroFqZL5XL4T+pGT1CEv+I0Bk9oK5WusPBWLaglTxoMv9FKEbhT7J+1sUDOj9jxowzBdyHLYU/UWTxw9b6kVHf'\n",
    "        'nDwocUb5Sgsq5qqpGh9KlF4iEXFkk0cZJlyn+OTvSlQB8ApHUQ0iU0kqEYWUo/ZIHKHmWF4yLkOTcXqf8ZZOR3O40mP7yqm/dEfJ'\n",
    "        'fYxVjKBX7HE2JdoS6R4FPDpfqCXZVh09CFlquAIxLqwg0/VRBUHm0kNO4TbThzcDFr9sw7+vnc24eg5z6k4pOBkVwEaVVknWGUXp'\n",
    "        'UiAAVkJXtFxbq/bHoulDqay65ild6QfxeSuy+EGwAdTFL1myZMGCBcMZJHsdRRY/HI2UlO84duy7VEsmFG1VSEQyzn41KlVhAJcg'\n",
    "        'BMMYUsRWOto27jLT2reMMB+sFMtkmExQqxaGbKq2eCpF1TN+D12gZDJjbAry3HZZY83HOvmI/aXPlW8QNgU4Hru61ht2G5pVnLiN'\n",
    "        'IIPstHKdQx21YNVLH3WMvcT/2XOtVnnErqWovTZuVwZ1YptKwdL6+ZZGONckDuvRNQorPSGBOzm20jOiVHJpCf+9MoPQ15rLa8qm'\n",
    "        'aNINicguJIYg5GxuiAIA7z49wYBWOBng31tk8YNk58riAZACd3R49jU+6yiy+OFpQ8vifbEE22mR1FdPIlg/3VU6HSuTqllyyTaC'\n",
    "        'YDdTSU0RuwZQ+FbpGteEy+3Tf9OhKmswEwQsFQh5OKLQyDioTERYfbi7mTDYVKJyFSLbidnu+Lji/6at+2z6i4H3RxCf/tMMsYis'\n",
    "        'KLRcK+NgEr7K6s/pwGenRiFvTGAPMVR+ma3B2dgSSnYnCqXgycAT6b5G0wddja1iaxNTVytzRwvnYHMvaKAOk5p4vhTYLeyNV7rS'\n",
    "        'b+/RcWo6qcqpkz5f2EWUZWrkGmqttclwrvkyLUmaTnfnmEKRxZ9k/WTxJygi/+233w4qxA3GKLL4YWpnU7drSh7EPGGu1q+EZbiY'\n",
    "        'pUYoBo0oBJh6TenbugnXE3MessgOqBFA7ckUd62cC0mEAswgt9U3xDI5ebq8LjG5W8Dlwy0ZZU2AU+WaYRADFv8eXsGqcmK1gWy8'\n",
    "        'hnpUknQpZarLF+oQGWvECAEJKzVkD3oSAwES2iGm4dNXnOMuXvXR33/z0bbrZuyZtReGlEpCysLlQsJZl0/1hD1xtjnINdTY69Ph'\n",
    "        'VB6ULqi6ZpHFD4INgMV/S41BRbnBGEUWP1yt45tjJ+LJVhWhErP2qmEJNbsolyvVy7bsXjztH74xP8Xn/NEh2QNWoigkFIl8hKTB'\n",
    "        'AKWC9eA2UfOZ/VW0yxtZVZTqkAd8Ir+bH6x+oGzliLK5qyyYJBgQukxOrzFIcCNWNEfhSQNuZ/OuKc6xlxhn3Z3R7I9Sb9EZ9U0m'\n",
    "        'WCXjcyG1yBEuiMiEs0TeS3qAFd6OJzbgl8zhXl3K/lheK/K29CgeF/iKck+sXFuLe8JNOYezQLausMNI1wDZUJHFD5KdK4sHw2az'\n",
    "        'IQiSnxf95ptvysrKXnvttZdeemn9+vUdHR3nDH6DNYosfnjaEGbUA7fTGGyscJgljYF7+V9ctWPuRm2FTL5LriirymmEAlxtw3fq'\n",
    "        'pv7eM/ZnjfvnNhgRTC4Vi4Q4CmkhASZkEnoz7gkRjjolJFVKOVvEqlsWMq/7aNeE2R8aJlxjn3WLQ1ZGaZ+SHqwGEROCA0qNQelq'\n",
    "        'QnMydIA+ixwhlqFWaK631KWbEjkpuZ6GTfTZkkL0Wn+Mo6/hmoMQmS1/SjA9z82jCm9ivS76zDrpTlMMJtOrYlJf0hJqLyiJKqTw'\n",
    "        'UZkryjLUSW1Bf3N7DHD2QmUq8kUfClr/1dZ/Fu/1egFy5qdAAYRWVla+8cYbL7zwwqpVq1pbWwcN+c5pFFn8MDXA4r85Aa52oaBc'\n",
    "        '/kU42a2pijHVPpTQ4sIKHYAdNNssY8x6xj+nTT8w/VHrvmUESrd7w/QQDxKyhJASstbW0Yn02Sj8SfrDZHp8slXgdvLr/I+JN1+x'\n",
    "        'dc5St5LjslnDkVQqV3dDUfh4+pA32MozNYrVVlgmVMs4akxOnwM4onP3XM2EX4km3XrrR1/+aubukgM4cKF1sAATVxIGG5btXBxV'\n",
    "        'uGNsQ4PY0uRrao+TqiBDA0FFFj8INgAWX1tbC8NwYQsPkUj01ltv/fWvf122bFkymRwc5DvXUWTxw9TSHUePfedyOTnlewkZlyAz'\n",
    "        'lGRKDN4lUb44vVTywf/ZPrjRxfocwBR4iy8SAvCsVYmiVa6WZGuCulPfyxfKBOKpCrtJVlu1PWC9YeeC3zCWC5oColqfwqqqMikS'\n",
    "        'RlnEoY6QsvOqqEObtGEJ0WrnpGstE69PSz5P2PGs2J1dG7bgKjFLKEfl9ibg16HZRvBh+gWe07J7cA10yWz2zUvEK/Gg3Js8zesj'\n",
    "        'A0BiZ5ipC6j98aZEViUgcdKF6jqJxQ/sN73I4gfJzpXFA87+xBNP/Otf/8qvIQjitttuGzVq1J133glezJs375zBb7BGkcUPTxsy'\n",
    "        'Fp/MRFozcq+bX+Nl1rl/vGfeHZtn78PLFNKdWq0g7MhiZodF7F/1kmPspXWf/zVoUCBSMaDwShTWIDKSj2OoylVPBuL1VoWgcrtI'\n",
    "        '+buZOy6ezX7ls7Jdpa9Yxl9hKftYi4jJLHpKsh4HbiokVrkaaDV4AMJyF9kfhGus0waSjclDyXR3OlvmmaG07LIKz7H0QW9Tq8za'\n",
    "        'yFBXyT1x+FRMDufAnFQpEfpa5wu9V8yquGwW663NMEB1jHrX2tyG5JRL873tYHdU4ggzVFWYNxpMfA8x0v9q6yeLB+SdJuz5NT6f'\n",
    "        'b+TIkXnkHD9+/PBMGS2y+GFq6cyxb77LdBzKuZRZrAAvAFYYA3GWxofZqglhuRoSaJGsLDyOIbP3wveWbJbKBEaYD3AMvEVW+ggZ'\n",
    "        'PLEUNvvr4n01XgdveWOJ/RYDp7H6it3zf/nlnK11dp7dWtfW0VOZToGVq6GFo68TmupwFMZFldrsNCaZtuqWlenm3EtM/NWY8W9e'\n",
    "        'XsJZxlErlGpyMkHEBO/SFJ6eV9yv9MGuaEP8UEFe0BBc6iKLHwQbAIufOXPm448//vXXX9OLDQ0NI6lBI+dLL700PHt0Fln88DRS'\n",
    "        'lS6ZFPMrUQkHuGQ0BgoJw4sryh6etgSf+BvjhokmmEtgEArJpBJxAOc029St8cSAGETy5EJycFBdYwPbbZM11sw1y3++q+Rf8D55'\n",
    "        'Y4DjNGrMcA3BjduUMUqRnlJhIjLaCtvMkZ6xP2/cNbnFpgCOKGD3EYc2aFUpefs5PD7mqEdOysMM52PrGw3xm+YwLpnFvm2JqMyT'\n",
    "        'odp0nhq4oToQRZjagC6QiPY0++i1Z9z3syKLHyQ7Vxbf2tr60EMPrV27lnY4gWv65JNPAjjVaDShUGjq1Kn33Xdfvl/ScHNKiyx+'\n",
    "        'eNoFYPG9ah+BlVXxhMBlFwcDsxDWiPIF7+39RKzcDyn2eiwIXZoUsxONu6bYxl1un/JrP8yUSOUSKVm8qUGlKilHLWErbQGAnCp7'\n",
    "        'NQTJt1Zyf7VINKJU/spGiRiCnNyN+u0lGkDhMUhNaTJrICEhYeJmL0bJwgP+XqEjxUWV/kR9lNQFTacyPXrL6ey/iXRXMNah9cfK'\n",
    "        'dXUcSwhy00L02Sr4bKNPT1aUHuD5fkvk6X8j/zNP+qP58jcYLoYzDXvidMGUJdSWLTV1Z3vPgRcsYyPHFDTXtUSTWbXnC5yw+oO2'\n",
    "        'frJ44II+88wzJSUl9CJAzmeffRa4oBiGRaPRBQsWjB49+uDBg4OJf99zFFn8MDWSxR/PdHSnUz1F4qQPlszY6tKV+jq5pQZXyAzi'\n",
    "        '/bm2bpAOkai5ewywkCWFIVxJanRQzFojYQp4lQqDOxDO3rV0sveDxls69fX15V7bSiM6Yu+ch8tWMupckNcTbu0Brniq21qbZOpq'\n",
    "        'efaoSmvEBAwtJFShcPZYiNT02SvmCVd+OeXRX80qW1pJqMkTk6plXFzCJazVdIoR39rENDRoqpOReKYl25gj+1df+EtdZPGDYANg'\n",
    "        '8f/617/eeecdOosJeJVvvPEGQE6ZTAaQc/Xq1XfccUcwGBxMCPyeo8jih4PlEuC7UrlmFolUxqDBJZx9KjI7CCJF7VD5h2XIxbPZ'\n",
    "        'v1tQKeYyyNofRIGhkJDHtuDyqJqbbGpOJTv6f9Bkii4vyi2mO0OJNkGVWx7w85trHjqw5qe7S9aaMEVdtcAIm1W8hEkRdmjjZM68'\n",
    "        'KmLXtZlErhXPV70/onbFn1M2GJB3Ope+3qRUiZl8dgVm9qEn6xrRefUKb2o+13HlQtmP5oif22Zg2uMqV5B2807WvgvzbSGWscFS'\n",
    "        '3xKnpJLzp50qsvjhbufK4iORyL333stgMOjF2traW2+99cMPP6QXfT4fWDSbzecKf4Mziix+eNqFicWfPs0IYFYXbOS5bNymqj8e'\n",
    "        'WPWjvXM2yjbLCAaElAddJIUPO3Qd2GbX1ButH9xQJ1gnEItlEiGdFKqBBCifQejtABhJsXetccUB0TUlFT8qlf1zHUeMqVEMg3FC'\n",
    "        'icIEJiej9qT7KkYF5WqlEkCo3B3hADdVXwcANtDcXlByflpybLqrIZaR2EMMXa3M1ZM5TzVgIgug8gAOXig80eV482+XykeUSH63'\n",
    "        'VLZC6oW8cUqSlEq290YszR2UnkmUngSQuiIVhkapramquY1UNTn50P/ljeD7af1k8d3d3X/605/WrVtHL4bDYQCV48ePpxfr6urA'\n",
    "        'olKpHCzsO4dRZPHD1LKx+GxdfDLH5T1NbSxjvdTWgKs0KG+fGiYT5rWIbJcI2755LTr1NuvaN00wX4uQfTTUqEILiWXsvRLC2BBu'\n",
    "        'JfNw0tnC814PGmrJAM7ObvC9JtwxYm/JXKO03GPVNdRT0EpuGE11GQLJSkO92BFSWvxqMZNq4SSnyuFJh9nOXO2acGXl5NGvTP1o'\n",
    "        'JU+jh0VKFAHUHhWxCY0O8QC8CnGtIZ6pwdGQpjo6Zf8uuk4/MRTPVZHFD4INgMU/88wzc+fOpV+3tLTcf//9gMjTi6FQCCAnh8MZ'\n",
    "        'FOw7t1Fk8cPBClk8bX6vXyFgahERqUiPiFQoxEB0j83dOHLGhtVigxEWUJmWcqlUgslFtRg76ne2pNoL99mfGEd+WpXqK9TpC0XL'\n",
    "        'PTasJrDBb7xuU8kvdy0U1fglAReMswJaQcJGtpaLk7r0moRN2bxrqnPsJc6Pbk6qmaQovU0dtalrzCpUyhMzy3C9DficNDHP03Pg'\n",
    "        '1wldiQlM54h5isvmCt7boxd5yI5ykC9GhemjedYPe6JcS4hlaHDlAJZSPTrvV77I4gfJzpXFA8y85557mEzmCWpSVCwWAwgFTgL9'\n",
    "        '7tdffw0WeTzeeUDAQRhFFj887cKx+JPXRFMd8mqf0O8qa3DdWPbx78tKeeoKCbxPqxGEnGR3uZRBaJ52s3n8laZ1b8t4DEghU1Ly'\n",
    "        'UMABRkVMAkMwVzNg06ircX4F8atZey6Zwxr7FV+OEaodi3zCr8DPQT6JVINKSeEmhQRzNLAtpIQd4mz2h9qjlF5TPlM0mQ2BZdNH'\n",
    "        'wTk3JboUzhDL2AgViM/nUuhDuSJ3UogevAA0/5FP+Vd8xHh0LXTAkZZ740gOvRE3KUEPWDya6yIqdEQYmoDKF8nJ6BU5+/exfrL4'\n",
    "        'rq6uhx9+eMOGDfSiwWAAUFleXk4vHjlyBCzu27dvsLDvHEaRxQ9TI1k8WRefJi87xXbT3YFQG8fcJLQFlUY7KuYYYB6OIYCzV2g9'\n",
    "        'f5/72eopz3jG/Ey3bgzlu9KRcZmMs18ik9eH0knSnevq20GtiqeELntluGp0+arLyubvj1azXTZnJJqm8CqS6lL740xtAAAR4QoS'\n",
    "        'sAwXAW852yCezF+ChNqpNxOTblo2+W87RSjwHJQYrEFlKhEThxUqVz3iiYHzF5kaAuGORKq7BwlT1KTi2U5vkKzI4gfBBsDin3ji'\n",
    "        'iQULFpygfM5AIHDHHXfkgfTo0aMAOb/88svBgr9zGEUWPwwtGm1FFVI1LNBgUgLDNIgUwtVrFk7dNu3xvfNewWEx3W8ORVGZkOtS'\n",
    "        'isMWLBVPf++fM3r6MdbSqaqtqfTY4PrAe1jFL7aVvKUsR2vrxBZUKd8bscIUf1fHSCEmTYd8nWnSjbaJ16ak6wGjp+s6fQZCIeZK'\n",
    "        'K8twJaFyN+VFjOkcS5LCV3W8utNw0RzeFXM4n8hrxL40nPMYczIjlISyJ8Y01AvMDdWh9ni6O9kTP6JO+HwGboosfpDsXFl8Mpl8'\n",
    "        '4IEH1qxZQy8uXbr0rrvuyqczpdNpgKhyufxc4W9wRpHFD08bqrr4+mQLy24W1/uX2rGf7i75e/lyuZ4rUexzmOQxuyoNEHfjm46x'\n",
    "        'l2gWPk6wNkMQqU1H+b1ylZSNyUVqRzWZwuSJzWFbbiotv2Y24/3tChmG2/ib1VP/Dyl5zKYATB9Wk4F4SAcLITFXRhg5+lqpLegK'\n",
    "        'tjaT3JmeAs3kZxhyPmp26jiSOqjxx8q1NQo3TcZ79Ejp5PlsczpfkuVMQN44eL3FGJ3DdfCqOvIx+izrpyLyluZ2Gsm5pgaeodZa'\n",
    "        'lya16NO5Q6eLEnYDtn6y+EOHDgFfdM6cOfTipk2bRo4cabVa6cW2trZhG1EqsvhhalmN+qy6XTLdVR/rlFgbK03NhKMGU0gJCUtD'\n",
    "        '1rxDQlT5wsryCZPeUkz+P9O0/2cU7aH06sk8UkzKFbIZrqrGxJl/HAvygjrNTc0sl3VP2HtV2YK7mKtYoWqR21GXbGlNkhReWxUD'\n",
    "        'FF7ijODuJkJjJIQMLSymGsQrlCiMofKKJe+4xl7EmPIgh7EdxgmyKBWDdRAfE3PURgcAK665UWAOBkIdOWzM/mlDW+BTZPGDYANg'\n",
    "        '8S+//PK7775LZ9RXVlYCqFQoFPRbmUwGLO7YsWOw4O8cRpHFDxNL5hoSpdKdVVX1nAO7zBpIjckAW9chEr2Cq1n4F83EG3UrXjZA'\n",
    "        'fIBIKkQuEPD1Cn6tRtYSrD8X8KFj8U3pdq7HIQ/4BM0191euvWbn/M21NqzKJ5CVeTX8mJ2IZdsh6dq15fbZt1vGX928bULCikTJ'\n",
    "        'Nscap06pEPEkvArwn9JegxUo1NFuIdefeX6z+tJZlb+cx/0Ma5R5Eyf1LaIy6hGyo1yUpScVjMk50iyo5mH/vINbkcUPkp0riz9y'\n",
    "        '5Mizzz774IMPeqhx//33P/74411dXfS7GIYBRK2trT0fEHj+R5HFD0+7kCyemhqlSr/TncamJq7Lxm8OPMfa+D97Zq8QbpHrODBa'\n",
    "        'UWPD01YkxP3MPebn6sn/T7VnOQbL6eIpYICPoyK2Sm+G3RGAlotkgatmVVw9u+K9rXKFUq2HhbbVrwLub1/1shERZKuuEKmCX84X'\n",
    "        'iuWmgKk2HUrRxJmuQO867fQ6aQCMp7sttalKbUDuSeT4ezinYZJl8aTf62mZJwncvYDBtMfo7p85dh8tiNpna+fNzR0Kd4SprZHa'\n",
    "        'GqvDmbyQ3Un97Ib6efhhWT9Z/LfffvvOO+/cd999TqfT5/MBCL3rrrvS6TT9rtFoBMjpdruHm5bIiSKLH7ZGsvjjHR0Hk1SlZzDR'\n",
    "        'CdmDTGM98NmUOI6RgnISJQphKDp2t/LhSXP3TfmDZcLVvvLFOIbQE5JqWMSr2GMyGOOp7jOl4tCVkkmqUj6azqCBqsoq53yL4sd7'\n",
    "        'Sl4VbmPWuNAqf6QVfPKguTbB1NXJ3WQCp8riRcU8nYxN6YEolBgiRvBFC2cT46/XT7zRUL6Wng4lUFgHizBBOU6ole4mgTXENzf6'\n",
    "        'mtvpNKQedCqy+P9A6y+LB5A4a9as0aNHGwyG6urqhx9+eOTIkeFwmH4XYOYtt9ySTwcdVqPI4oeJ5dpldiaSGRxFJay9NoNSRZU6'\n",
    "        'KlGFc9t0x7jLdDPv8km2q0kVYjkEKRAx14OL4l5rOtl+joeOt3Q6m8LlXjtRE9jS5Lp2a+kdjM+E9T65GYNF25ptdC8kTcyuTlqh'\n",
    "        '6lXP28ddXvXpMxmLOOLQNts1VhUsFnAVIi4sZKlNjoK2RFGMkkeudCb/uFp+8SzO7xYLt9pbs/zdHc4pHkdJHSRPFFD4Sl0t5Aw1'\n",
    "        'JigplVMqTHs6hJ6vy15k8YNk56HTnNVqBf4nra4MPE8ul0uvB2A7bdo0wOuHbWfPIosfnnaBMupPfh1NdUgDPrHfs7PO/puvSq7Y'\n",
    "        'PlNEcMQEU0Nwwg6iU1dh++iWqjE/IjbNUkMimsKT0StEgvL344RK6QrKfMlZlaZL5oouncX6sAyGMKUWkepZX9rGX0VM+p2Tu0GJ'\n",
    "        'wXpEKIMxKXu/iM+2egLBOJm4nu4JvucfyJ66pGSyk/pMp6+pg62vFTmoqdQCMl6YV890pp5YD/98Dh/YUrGT6ihH51mFs+J11CI5'\n",
    "        'E0sRfLy2pVxbo/LFmhKd6d6g9ZRkgKKd1QbUaQ74onRHD/BvYf78smXLwFt5EeZhNYosfpgaVRff0XGI7iun9IQZ2hrIHVEZHCiP'\n",
    "        'oYGEKkyBYuiSPfxrZpevmvqsfsK1lqVP62EBFaCXE4hcxDpAwLJYtKVXRY5UXkuE+rcl2Rls6eA7rMwm/2P71vyorGS5QbHPaTIH'\n",
    "        'm6ItXd7GNNNQJ3aEEE9M5ajDEFgtrlAjMgxDdYich2rGf7Jy5YyXI2+P0Kx93wRxKcE9YJBGUonLhSp7gGsJcs1Bf6gjlT6/Usnn'\n",
    "        'wYosfhBsACy+trb23nvvBT7n7bffDnzOr776Kj/buWXLljvvvLO5uXkwIfB7jiKLHw6WzLP4dJcv0ChiH9DAIpuBUOIwghMr131u'\n",
    "        '+eAG/YTrHHs/JtMsUYUSUfAEfAvMCVqJtlg8QfYMOqcvfjjdgVVXsardeE31K4rdV2yb8yaynwh4hdAuE8IIO1QxsiJenbKhdWVz'\n",
    "        'fGN/appxSzuxJ+LQhewak1LB4fFRuRATVaoJFVUFH86n00PeONsevX+V4idzxLcul281Jwv7CBfEfcIyV5RsCu8Fjh/lf57pWhU1'\n",
    "        '6n8Adh5YPBh2ux24nQsXLoRhOL8SuKAff/zx6tWrh2E4iR5FFj887cKw+EQBOgEQq4kmWR4HVOMvNYiv3Dr7L+yVmEYggHZbTWiL'\n",
    "        'ke9e8mjVmBG6pc/pIR5F4Ul5OjWi0EvKEblYY/NL3bHpbNeIBdgVc7mlZXIUw9RUH2TP0j+7x/zM+u/3zTAXQVGRRCwW8HSi/fUe'\n",
    "        'VzrVkUxnsj5qLh/g5OlQarqYfJ2pi7TzLUGepRnxnN4lJEwG4l2hxYqa6xaTQna/Xyb9DK5FyM6hdBS+B8kxsmSeXFR4Y0xzE1SV'\n",
    "        'cNTFY2T1fSbVE+rqzCfVJwqnF4oPfz+s/yweDL/fv2LFigULFohEosL1K1euXLp06fCc/yyy+GFqVCy+s707kezS+BMV+jq5J4rb'\n",
    "        '6zRSLiHlUrOOikql+aqPFXfO+gL54LeGGSNdwq10dhB4Cxaz5HxmsLaOUrTL0MoYVMvgXn4laRbviES5DuuuetevN5Zcsnc+q8a9'\n",
    "        'z6avjidrQh0cUwPf2gx7yHQgQqPHBOV6WADjSpuC1FN+YWXFO5PHWcZd5p39vyYFW0Oq6pHZTVpYpBPsQ/UOnqWRa6r3NrXRj03O'\n",
    "        'bR4uE4lFFj8INoCMejAaGxsBSM6fP7+ysrIQJzds2DBv3rzu7u5BQL5zHUUWPxyMcm8ytMQcTqillXsA+tn1ShUGMfduY0wcVfP+'\n",
    "        'CMO6d00wl5bvEEmlKim7ViNJNdadHHMZ+KEpHKtNpNkOi7TGL6z2/nrXwuu3zdtSayHMuFi8IWBSRMnWcrq4XROTb62bdJFr4lUp'\n",
    "        '8dqEXRm0qtUYzBcKcUiqEpUrYRnhaqR9PKoQPoR5Qvus0VGr8RFzodGfSneZ6EbDWeFi1N0Tshc6IuW6Bn1VLJygT6yr4AwH78oX'\n",
    "        'Wfwg2flh8X2MYUvhTxRZ/HC1IWDx6U5TczPDapDXe17kf3nltlmLiQOEkimEGE1WeWj3NMu4K/TTbrbIKzRkAamCbtWkg8UYv1xp'\n",
    "        'col9LRPY3otnc66asXdxmRCmejbpYYmP+4Vr3GXG6f/rEG7HUUjAY6lgeS3OaXLoW+OpQtacfXEaitKt4UOJTrkzzNLXwZ746Y0+'\n",
    "        'gUl8LX/faQAncNlM1jNfwNzqTsiX6PWT2c7L7thewi+3N6S7v8kJ2fU0Xik8jWEVAvtB2IBYfH7QOJlHy+EMm0UWP0yNqovv6Dhk'\n",
    "        'rElXqKvknhhw8wgcwwUMLZ0wj8ohXPXe+oqpa3dZKtcbGGv0aFbUDoMk3P3bfXZrdmoxDwK95a7nuyah9TV8r3OJE79ya8kjwi/5'\n",
    "        'tV6Bx+GJZ2TWYKWpgSrhiWktLkTM0Sp4KlIPBOag2js/Zj49cTp72r3G8Veb9y/XUDmrKrI6SaoUMHAUk1gb+MZab3NrglZbSvfV'\n",
    "        'sH5IrMjiB8EGxuJ/iKPI4ofw6cr+ZlH8nZYeamiOCVj7VXI+gSpsRtV+RPvUh59UTH9AXfIHp2y/ipzblOOoQiziOyFmyGtrS7VS'\n",
    "        'v2iZ5EC++D0xkTQpjx9v6TQGgxUOM1YbWOvRXb6j5FH2F7J6mxzai0K7wy51zK6O24hOLcP60Sj/+z/yb/6gxQbV2XSAtvN5XBxR'\n",
    "        'aOVcVCpQWTx0QibsjQL+rvDGt9lbr5+5/yclwj8s53P8HXSDzlPCPaSIsT1Urq0xB2LR9MFeZ2h77DzjW5HFD5INOosfzqPI4oen'\n",
    "        'XTCN+nzTIgCt0hq/2GNn+DWjdsz71c6SMjVbge3HCEEa32Ka+nvTpBvc+z8GXqgaof1hstUyLqxQK5VSf+r1MtMvZjGvnblv6R4e'\n",
    "        'jGFqRAo+Y4CF8lXjreOuMG4Yr4GFQpFQj0gaTFhEI0g3BdNkv+PMWdGMkjM9rPHFKnV1kCdG503lVUqoPPkIBli8J3H/Z5JfzmXN'\n",
    "        'FlXzvGkK2E8FcDoQD3tiAmszW1+r9seC8cw3335HPdIUix9mrvIP1L4fiz9f4wLQ/yKLHyaW7Gm0kf3+Hjl2wh9uq9QGxA5SiFip'\n",
    "        'tyiF5WpSUE6OYRiOIRpUBqOoFCV0qFiHiGj6jMNyMXufEZcnItG8i5uk0ixPr47PO6XNiTah3y2o872PV1y6o2S6UcTzuxQ19XJP'\n",
    "        'iK2rk5NR+IjS0QCcT6WEpUEl4OgVcuV9n4punrZ+2dS/6iZc61z1khqR0fOi4Ew0CgEm4Qq0HoGhxttMCian6BMYZun0qSKLHxQr'\n",
    "        'svhTL0iRxQ/GY0Zz8Fiyg1Brpey9AIIA+Cgtjn9sFF03Y9fypaUm9pc6REwlKSkEfI5WxglasNZYLBvjIFnD92PxXelkZ3O6Q+73'\n",
    "        'CGq8gMX/E9132fbSGRoObIF53A1WnTDsUEcd2g6z2LfmFc/Yi6pWPNlukQRMBKaQikQCQOE1kAgVVBB6M9laLq8z742tUYVuWSK6'\n",
    "        'eBbniU2acnsC9sTyikloVgA5CntjfGuQY6iz1adj/cprKrL4H4QNLxZ/gSNQRRY/PO2CqdtlWyqnOxsSLUyvTemzfIzv/+WmD0fv'\n",
    "        'WQhpeHzsgEvNdq142jT+GtOKvxlgnjJbDk/2Y1JJ2YRcJLY1vlFmumwW8zdzyz/jqpRSbr5kXoNKPYr9rk2TTHIm+C1Qo4pmm6pe'\n",
    "        'yYt7LS2pdiqXvi8WT3vRsXS3tTZJikS5IqfMrAKqzvO0VFhjECVAul4T2mpJynxJSsCkoBjK3dNTXuGO8kwNfGO9raE1lj4MDnEs'\n",
    "        'y+KH/qb/x9jQsvgLMIosfgitMJkzm/Geu86JdGes44jQHhRam2BPlLD6UJlII2NrEZlUqftoE2sbHzKwNjq2f6RXcNWojFa0A56q'\n",
    "        'hMdSiSqijXUpEpc68z0ykr21m6Sd0nSq0x9NMO0mVnPVQ+VrLt9ZutGrr3DbKx015boA5I4DtMFdQUKtg/nlWliIYug+2PDwsvKf'\n",
    "        'z+aOmzZONuVW40cjvaLNKCUeosIgDSxBhJVSRMkz1rsbW+Ppg0N+qfuwIosfBCuy+FMvSJHFn3ej8S2R6qpriHDZlUoJS0XlAm3n'\n",
    "        'im6d8vmvShh7pcqcC6dA5FJIzAsQ/ERDTQsZdsm2uRzoEbNKegA2013eaJzrsskbAsI6/w17Fly3qXSbA4YQhlS2rcqMROzquF0V'\n",
    "        'Yy8xjL/OOe2mGHGgxojDUrFYJCRbcCJSQliuxDHCWZ9XRlJ4Y+t10d8u4Fw2h/34v3GWO51vJUx7fTSLhzwxnjnIM9a5gm1UjtOF'\n",
    "        'v/hFFj9INrxY/AUeRRY/PO0CsPhsHzdqjjSe7rQ0NVd6LYhe8sKBJddvnvGBfJuWYLOxirBkjX3C1cYZt7mlu8iGI5TrS0rTK/iI'\n",
    "        'qBKx+F/cqvnZbP71c9nrFTaUt08HC+kiUw0ZjifjXyiCcQRCNQo12jQRoyJihJKxZE5f5SzPUiLd5WtuY+oCQkdBLTxV1Q57EwxH'\n",
    "        '4sFPRY9/yhf4O5TuZoDYhCuIeUJ54XrM3dN8hGyB544wtLUKR6gm2hlP0snzmW+PfZfKBt2G/r7/Z9h/BovvY0K1yOKH0AqkM+im'\n",
    "        '8FkZTFLRLtWtrUnwHOR0n9LdCLCHEByg8Wp2ueaamYzn56yQfPgH97hLsL1raYACYCUTCyDOvqDD0JJso/fWt6Bl/gT0TUGWw7y1'\n",
    "        '0fHLzaXXbZ/Pq/H926DfpvJKXbScZkhpdBCiSi0kUGLQXkh/97yyEXOhx+eul02/wzj+Ks+eEgoqIRUZjpcrJRyZRCDQ+92NHQP1'\n",
    "        'ky+8FVn8INiwYPHfL5DUz62KLH5I7JQKwXQauHwHdXozt3y3hspT0qKilQsmjp8+aRULoaQ+ydQgJQKJeJV6OTvt0adICk/vitQZ'\n",
    "        'TqV6lwLu/eg5Fk9X4msa61kuC9QQWK6T/6is5NG9n4mtEoVoC6qsaLKpyO7wFoln8Z8c4y5L8j5x6rVSiUgmkypRWIPKlBI2IeOo'\n",
    "        'nLW5FkURyBtfCQeuKuX+fDbnpZ0Gvq9F5QpSkfdCCh+BPVGmrk5oCfrDmQT4W04GrvQFuhFFFj9IVmTx/b1WRRZ/wWywWXx2XjSr'\n",
    "        '0ZSJpDJwoFpgwbnwzpE7Z/9m2+xdViGOMsTwPsfMWyzjrrJsnqxGZVoq85MgNetEuIipUOmf3aQGfulNC3hfIh5EIdXKmCiGgl8B'\n",
    "        'NSolyjfoGWt0EE8kIiWggzZt3IbVqQTpWh8VZsqkziAb1WPpTG2kXWJp5FhCSlcYcceBY4xQnUQgb2yR2H/TEsWIufBtn0J7rAnc'\n",
    "        'E1Z4k1QlVDSvd5fLpyJ7i/BszeX6BrU/Ho5lehLD0h3HaBaf9cy7CrXxi/b97D+Dxfcxiix+GFoi3e1rbhc5w6oq0oVTa3WYiOwO'\n",
    "        'r0SRdWz4slmVN87eu2bRBN/7P7Et/pNFwQEYRQebJLzKakKQDEfpmH6vHt0pKwFWxNIZScAr9rsna3lXbZ3zF9HW/XbHIqVO6ArR'\n",
    "        'k41KW41axlFKWVpYskOsvGsJG0Dln1YJVcv+5h57kenTl4wwX4PI1BhZLK+H+GJepRjTuxraWhJtyWzt6vC1IosfBBsWLH5QR5HF'\n",
    "        'D4md4t4k0l21wbhYKFBKWIAdoxhu3b/CNvYy19RfuqW7UByjibxELFCK2c0mOBlJ5AMulM/WLx/pdMxsSXaGWjJij1NU7ZEGAy8J'\n",
    "        'tozYO2+ljiNH9ytkOwx6acKmCjt0ceY867grnCV3uXGhSCKWyCWUkLJMCwlUIgZmdOViNGQt/EKB86KF8P+UiN7fZ5Z5aD+QzINC'\n",
    "        'vPlc+ojCHSk3BqX2UF24I03mIXSe8icUWfwP3IYXiz969Ggmk+no6Dh06NCANvzuu+/AJh3UOHgQ0O3j/dmqyOKHp12QWDyVHNVC'\n",
    "        'ljg1plp5DiOCMTYhO6/fPvNRxlKRUSBRlGm3jHOP/Zlm7sMu+X4qbCRXk1rKMkLMZCmwR1fyf1Qi/n8fC/c7WzGtCRUydYgIeKQ4'\n",
    "        'CtsVDOO8B9WTfgvvWU1gcKNdF7WrQ3pJyIK3JtKpk3uy0y7raaHwjlD6IOwMVerqELLCNAqMEnwOyTzxaWznj+cILy7hP7NewXK3'\n",
    "        'FuiUhtFcg/h8a3iFJ1ZpbCAzqRrSZCZV9lh0Mn/m2LFvwbGKsfjzaBeexQO46+7ubm9v7+zsPHbs2IC2Bch5+PBhGjnBTvqjil9k'\n",
    "        '8cPHKMFkknpHUweVrhBUnSYCSZWtGpHw1VKOCoUq5dg1C4SXz2R+umYFNul31glXG7ibySJ0TI4ikIRbaRCVx2v9Lal+NUHOyzTV'\n",
    "        'xlIcj13aEPgT54srtpWW+HTLFfh6nYNCnhjuqlciMCEq1yGSPajl1oXMi+ZwHv1kr3zPKufYi/Ept7j5X1L5/KQ8PvCZpVwG8Fa9'\n",
    "        'dbGsMP6wh6Miix8EGwIWD9APuIsA+oDb+c03Az46jZwAeAFy9gd4iyx+SCyZtWxX31j6kN5k5bEO6BAxcOf0MFc36y7t+Outm6eq'\n",
    "        'MJgsk0cUCAIr+BV2VJBurE2QAh2ZnAJwFzXVOYBAfP4F1dQjwnXZFPXVnFD1bw58ctO+xSw9C4bLpPI9dTY05DC26lnWGbcYJ1wf'\n",
    "        'OLCIyxchCpLCExjZvAPll5Mdjd1NCOXpSTypubK6i0oFF5cIpzBtEl8L4o0WNiBGs8H62H5dPeoKNScOJuk/JN1bO6QLYUUWP0g2'\n",
    "        'jFg8QRD//Oc/H3nkkT/+8Y/PPffcmjVrjhw50p8NAZZ+8sknzz///B+p8cwzz4wZMyaVSp11wyKLH542qCz+pNyqVCae7nQ3N3HU'\n",
    "        'IpVsxzjJxqu2zhon/hJXs2HB544p1xsn3eBiLAO+qJpUcpaTgXhIcECKPv4Z6+ezuSOXSbYY40p7LSoRauR8MjWLmsX1bJ9mnHCt'\n",
    "        'btY9NnlFo00bsWuTNqxRI0nW+mgGnaftBYsFzT7SmViyi/DHWPpahZuKrbtJ3MbJGqjECrz58hLuFaW8ubJaga8lp0QaRtyndKAj'\n",
    "        'Q/ASd5SpDcDO5tpYZzzVS5XrsWPHi4h6fu0Cs3gAkosWLXrqqaceeuihxx577L333qurq+vntoD+r1q16q9//SuNnGAn77zzzllb'\n",
    "        'LRdZ/JDaSV/hdNa97AxEOtn6Gk1jh8YfJBCIEFcCB5VF2B5YVjmiRP7BZ+vlpY8axl/r3TxeiUJaVIphiETA0UnZTTZNOp4+a3UP'\n",
    "        'XQufyLF4a3OI77Aymv237Ft2054lC+yGJZCKYQ+gnqjK1aTU6FA+Q4VINos1v19Q+YuZ5c+tZqMKoW3mbfbxlzv3lBpgUheaUoGG'\n",
    "        'UBFLxK30V9fFc97yMKfwqSKLHxS7ECy+MPX96NGjy5cvB+7igw8++Oijj77++utOp7Of+wHIuWHDhhdffPHhhx8GwPvkk0++9dZb'\n",
    "        'NTU1fW9VZPFDZj1VSJ0NkXaxSAgLK6mqIhnB3mQZf4V+9t1u2W4limgQOY4iIi5TJ2WFPdZ0ojWRpsvh83vrSvW72Vyht5lIZrDa'\n",
    "        'AN/rlDcGltvQEWVznt27VADvhOAyVMmO2JWAxaf2TbWNv8K85Bk1v0wGIbQ/SaZUiVlkazlHHeIlXTuRv21chfOy2ezLZnNKBF6J'\n",
    "        'L52vf0cKFO2k7mi5NkD4os2JnO9HyTEVyKJ2ZldeiLtQZPGDZOfK4gEqtrW1HTx4sNd3v/7665aWlv7sx2Qy3XPPPffff//MmTM/'\n",
    "        '/vjjl19++bbbblu8ePFZC47C4TCg/LfeeivwRadNmzZ9+nQApwBaGxoaznrQIosfnja4LD6rzpTJptO3ZDQeqwgqQ9D9t+ya98tN'\n",
    "        'H61RVRiR3eJPn69/d4Rq2UtWBZPuOUIaIi0TyB5dduDSWcxbl0m2m0gGrcKVuIithSUqUhRFYZLs1039X/2EG6rLSpocOlKrxK4K'\n",
    "        'acUhq7otkaR+EXr9Ceh5FIGrbK1Ll2uqpVlFO3pyNUpOwHpTjy3nXjqL/SHXLfOmkJ6wO/hMrOB1BPJEBdbmSm1AVx1vSnQnzyDM'\n",
    "        'QmbUU6g+5Df9P8b6z+I7Ojq6urp6fQtwc4CcZ0K//HoAvK+99hqASuCCLl26dMqUKXfcccd9993n8/nOevR0Ov3SSy8B5Hz++een'\n",
    "        'Tp364YcfAgoPPNKzurJFFj+kdtJXOEnlRsbTB/WBBHDYzME2ncmICCq0kBDD0NJtnCtmMu5bIYS/+kg34TrjwkccCgaOISpEJhIJ'\n",
    "        'CQm7Si1rbWpMFRRvnnKIfFg8QaElzeJj6QxSH5A47eub7Ndum3snY90CtfpztVHoCuLukNroQMVcDSTYJVffuqAcQOVf1wnlCKJd'\n",
    "        '/Vb1+yO0Hz9plR2g2ttR+lFSoahit9tuT2bren4YD0mRxQ+CDYDFZ6jR61vffPMNQM6z5hQdO3Zs0qRJADn/8Y9/fPLJJ8BvvOuu'\n",
    "        'u4ALarVaz3r0zs5OAJUAOZ9++unJkycD5Hz//fcfeeQRtVrd94ZFFj9URoMYGYhPdRttHgG7XAMJAf7gkIgx48/WcZf7d0wxoEJa'\n",
    "        'l1guk6G8A9UGvDUSyRHeUxynAbSMz0NoQ6KF47BKAz5BsPqxvatH7JvzqWAjhO+TQXtNekncTiQ0XPvUm3QTbjDv+ZjE51x7UI2M'\n",
    "        'h0oEarOLDtDwvS1v7bNePrPy6lLufHkd5I0XxN+jlJoxFcFxRpi6GnVVIpTMpZ5m4++ZU0+vyOJ/2HauLP7QoUNPPvnkhg0ben2X'\n",
    "        'x+PdeeedZ90JAOS7774boCLg8rSDCpzbxx57DKxRKpV9bztx4kQAxTt27ADo/R01AIADH/jo0bP70kUWPzztgrB42i/tbIwnpDgf'\n",
    "        'kW3fhOy7fPuse7aWcM0C04GF2snX+CZd65bu1iJSDdldDlJiCFMsGzVry8Wz2bevkFb6M5g7orL6MBFbrRCQYEsliLq2z7CPu9S5'\n",
    "        '+LFWqyTs0Ebt6pgVqycEqfoAncTea//lgtPr8jemWMYGmSvbVA7zkv/CVJs5uTe5w5J6c7tSRlY/ZROo8FwXObSAwpfrAjxz0BVs'\n",
    "        'i6e6qbqnrmRP0WuPNj5g8ckiiz+v1k8WD/AKEPAFCxb0+i6CIAA5z5qMJBAIAEjOmDGD9loB+gHAHDly5Pjx4896ArNnzwbbfv75'\n",
    "        '53nkPH78+BFq9L1hkcUPsRWUjQP+DlzTYOqQ0FQnc0Us1UGNgq2mHFQMwypx4/OfMfbDOttXk2RTbvexVipRVItIJAoYkfA8mDDu'\n",
    "        's7cks7n0BdWjhXlBPdJMZE0ldejmlg62zw5Ved5UMa/cWvqUYM/nestXBgvAKK2jBpVLlBKOhNA9sJz9kznCp1exxUqtp3y5YdKN'\n",
    "        'rolX2EU7NDCZ2kQACg9JRZVldjWSSrTks5KG/vL2w4osfhBsACx+ypQp48aN63WS02AwAORsamrqew9arRb4je+9914eOb1e76hR'\n",
    "        'owCpP2s95pIlSwByAugu9DmBw3n48OG+Nyyy+KEyuhVRKt1RF24Xi8WQiA38OuDRbd78hWrCjcSkX1crdmI4KWqEIoiIzbDIOcmG'\n",
    "        '2qyCEKD/ZJpQAVkYeL944HpZQ6Fyix6uD2wPWG/aMveaslIxsgfVsBXwgYAVSdqwhk1jnGMvNq74G87dA+NKLSIGGK6DhAifSWgN'\n",
    "        'uLsZAKzUm3rhS/zi2dxr5/LWm1opHdEeCo+6o3RZpcITL9cENNXJKOn+ZZLZSqUz9hy5IHehyOIHyc6VxR88eBDQ7fXr1/f6LofD'\n",
    "        'AXB31p1oNBqAqMAXLVwJGD3Y9t133+1jWhW4rGDDf/7zn19//fVAz/xEkcUPV7sAdfHpZHechNYuT8DJE2zS4gfelW6+dMes8eLN'\n",
    "        'GLYTmXNfzfsjDBsn6xAx4O8A8NWInCGQjlrCG1Eq++N65T5zBHeHEHdUA7xlEZWahcg1iEwv2u+acq15/JVx4cqIQxOzqwCLD+sE'\n",
    "        'IbumNZ5KprspT/ikNh/UfEJOGjrd1RDN8K1BriVIBt9z6fGk2rwbHDEMkBwY5g7R+vPUv9Gcol22EkrkCDP09QpXpD7UVvDT05UL'\n",
    "        'x590HQCLB6d0oeRN/ius/yz+73//e2lpaa/vQhAE0K9vQg2A8S9/+Qv4mM1my68ESPjss88CPzadTp9pQ+B2AnQFyPnkk0/QaVQD'\n",
    "        'UmYusvghtySljZlMk2DSkuq01bey9HWou8lg0JmkDA3VhF1HTT8SCEylicqU4gqAZuA1qhBzRRIvxm0y4a3ReIHqcuEhunvFBHBE'\n",
    "        'AJu+aKLCZZbVVt28a/FVW+dO1irWYtoddh9hbybbIQkZChh9aS2ASuie5TwepnNIyrSlD1S/P8K4aboGllKBeAhWyMV8thuqTDQ1'\n",
    "        'U/w9h1TpjiG/vGe1IosfBBsAi584cSIg4L3Sbb1eDyAxGAz2sTnY8OmnnwYfK4yeAwx8++23b7/99mg02se2Ho9n5MiRf/7zn8+U'\n",
    "        'DNDHKLL4IXy6qMnPbr2rjlexT60QAo8Owokxi5ZzJ96GfPqGTycjMEiHSPhiuY6/p9ljbYm30NU9tBJybj8ndQbpwwrxk06nl9X4'\n",
    "        'RX43YPFzTfJLd8z5G+tTNVwmUTJxJSvsIFr03PrJv7B9cIP6wBqFXEomdiJUIF64F8cwwlGHesJCV+yZr7QjShW//li0Bm/ocQ5P'\n",
    "        'lkISOSPAAzQEktFkoQTT6T1Heu9CMmhWZPGDZIPL4vfu3Ttq1Kiz7uSLL7645ZZbBALBKesffvhhgJZnSjoFqAs4PoBinU5HL/ZT'\n",
    "        '1C4/iix+eNoFiMWnyIr4LgDTahVfLNkq0/NHsz+9ZsfsTVqmdtMY44QrzTNG6SCOioywyzAM3aEw3rqQ+ZMS8R9XCCocSUpoLkwY'\n",
    "        '3YSIqSGr5imlJkQm3LLEOeFy89Ln2i2SiF1LsngL1kDwUsGGdLZZSS9Vn8ms9mlXMN4FOUOVxmAWn+kUKep1ibzxnzv0Fa4WxB2G'\n",
    "        'yQnYwhL4KA3mlBZ9mKWrMVbHI8mDp0Nl9tB0q3rSshr1Q37H/5PsvLB4AIbAV+ybxdfX1wP0u+eee06Z55w/fz5YX1ZW1se24Ljg'\n",
    "        'MyiKnqCQsz+idvlRZPFDbsmeHNHOcKJbbg/xTQ1qq1cPC6wo/0vI+vfPmbsRsx4WGYV7dLAIuKykT4jIlYiCLxTaMXENIUg21PT/'\n",
    "        'iHRHj3SyM9baqa2r4/icax2GK7aV/nb7J8ud5s9hguWp1at1KP8AjMBT9mAXzebePK9in0KtQ0T2ta+bx1+pn3OvTiFQU50+IIVc'\n",
    "        'wmMZpcyYz5YPeCUHIhs1tFZk8YNgA2bxvc494jh+22239R2Lj0QiAP1Gjx59iiQd8GPB+o0bN/ax7bp168BnWCwWvTggn7PI4ofI'\n",
    "        '6HzyroZohxwCCFiuQyUohq8XGy+fVf7Coo0qWOTQ40ocUUJiMa+8SiVticbzm59jpiLdYK42nKjw25W1NbzmwGPsf1+99aPloo0a'\n",
    "        'FZsvL7Ma5a0WqevzfwTfGSFf8RaAUKphPaDwCq2UickEhL0a9kYYrtT967AflwhvXsTdbIhCnng2fEMJImVr4b0xsTNSrqszV8ej'\n",
    "        'qW4qi6Cw7Ug2FzSRPqlgvxiL/4Hb92TxALva2tpaW1vD4fCf/vSnzz77rJUa9Erwb0tLS1VV1Ysvvgg4/ln3BjAZAKPRaDxl/b/+'\n",
    "        '9a977733TJX1hw4deuqpp8AHABTLZLJ33nnnb3/725QpU07fz+mDxv8BsfiOIos//9b79f/66286uw4P2hGzJUIka65xSoXbUHUF'\n",
    "        'wyi4fHfJLTsXCOX/Vs24zTTxas/ej5UYWbypxKCvxJr/K90H/NLH/42xPK2AwgPkVLkalcArFjMpvxTCEZjP4xgVnJRkbYumMmHD'\n",
    "        'o3YyFt+sFUQcutZEC30CyZ5Z3IKJUIrCR9OHNL7YAVWVIqc5T6VIkS1BN6mDV84XXffh3nVIDZldT4Xm8yp2lEUVnniFvlZsafA0'\n",
    "        'tcVS3WfruUzjOfn1LyLq+bW+WTxAno6ODgCSyWQSwONHH33UetoA9Pytt9566KGH+pZNxjAMwCbwZk9ZDzxMsH7y5Ml9nAOA1rvv'\n",
    "        'vvvo0aNKpXLMmDEAOSdMmABe9ycoP1AW35HJs/jh3gf8B2TJHK32hzMVmgDiCuFKwozyeYgS0OfrZ+z+aFOFR7hZN2OUav0kIywg'\n",
    "        'a4JQmMflqhB5o5ofdpla4qkClOjK36/TFsnXWWm7ZGcw1Sb1ew+4Pe/A3It3lj4h2LHKbNpI6KVmm1pUqYQkHzOx62cf+MVMxloO'\n",
    "        'huB4gL/OMOU3pim/9nHWghNQo3IIUkgFPBsqbDIjqVi+i1Mm2XPcYW5dbW3dgP+l0z+UEx7eliURZ2fxmUyGRkgAWW+++SbwDE9B'\n",
    "        'zmAwCDzAe+65Jx6P97Efm80GEPK11147cXIaklwuz68/05g0adIdd9wB/F6TyTRu3DiA4WPHjgX+Z3/o/KGDR/r9wJAf6+4+0jVY'\n",
    "        'jtB/tp2MY5Sfn0h1mTwNQjZDDUs0iFSIax8s2fSz2dwF+4CPB9sMBPD0RGyGQc5O1AXSqY6zNAI+q+XV6VOdsZZOU0Pjfo9FWRP4'\n",
    "        'qtZ6w5bSX385XYDvR1RcKXQgYEXbkS2WD250TL4Oq/hKiUjohvVaSKQSMZQGB+YJ7XGk71wq+Pkc/sgVil32tNybyEvYoTlFO+CX'\n",
    "        'ih1hlqHeXJOIpg4BV5PK1+qFpBeuSaYuNIs/9u2JnltTtPNwVTPfj8Wn0+k//OEPt/ZjLF68+Kx7A0gIPunxeE5ZP378+FGjRp0J'\n",
    "        'kNvb2+lg/SeffDJy5Minn3765ZdfBgB7++23r1ixoj859qmWbFAy3afRn+no6KZYfEd+Td9bFa0f1pkquMK5qw1YPDkFfV4Ocdqd'\n",
    "        '6qSsI9GSaY9ELBq+QrIN0nNnijb9eE/Jy/uXylb/1Tj+as3CR8xyFo6RufQVuPEPixmXzmY/vVnFdicQL5norvQ0q0w2peCAGhap'\n",
    "        'UQWOKKRCjh4VN9rUcQcBLOpQxxzquA1r0vJTwbqWVHv2fFo6C06j5/QS6S5rXYqtC8gBLHsjqDdM93wHh2P52u9cIftZifDtMpPY'\n",
    "        '10rVv4cL/0W8EYkjVKmvxdzNddGOZEtXvy9Lx7fHjpMprMVH+jwZuIaHDx8BvuGZMIeeewRwd9ttt/WNnNOnT+/bM2Sz2eBj8+fP'\n",
    "        'P2W9Wq0G61944YUzbQgc12eeeeahhx5auXIlANgnn3zylVdeGT16NHi9YMGCM0mV5rc+cvRbGgb7d0E6M5nur7/+Jp17zIb8Hv2g'\n",
    "        'rQAnyVwa4IMpvVGeuZGwVaEyIaFVPb1Ocuks1lOrOAq5gJj3mGfM/6jWjTfCfOCjyqRiWCqq1cqa9dLWSDidu4nUPgtTdMi7lr99'\n",
    "        '2SOmMgAzwb9VieQ+m2WNznQ/Z9MlO0vHq8VrtfrdWg2qEKolzB2Q4eb55dfMKZ+xH8cxxChj6kvuN064xrr2dT0sIFA5DMnEAp5D'\n",
    "        'KanRiNP1PrpYtfC4w/MJOeXiULH479ItHenchSrauV/b3lj8SUD6j3/8oz8+59tvv923+4fjOA2wp6y3Wq1g/f3339/HtgAq7733'\n",
    "        '3mXLlgFX8/HHH6cXAZjPnDmzs7OzT+SkYvE936xM3vk55WpQL8gvwsGDR8hY/FDfoB+GpU56lnL+VScNKQBnQvF2CaxU8Bk6RATA'\n",
    "        '8ABj9wcfTnytZJEcw9WozGJQwTK+nL2vyalrSbael5+q/MlEWjNiv0tQ7ULqq8fizKu3zvob+zODslKsqlQpuSmr2L/6ZfeYi4g1'\n",
    "        '7+AyrpJM7JRpYTEurFATGPDxtppi966UXTKL/cAaxQ5zHCZd0DBwEQG7p+M4mJeMwgvtzSxdwFqfJpt95P7wIf/NPRk5M8AZIFk8'\n",
    "        'hflD/8z8kC13f0k6Q7H4ARP5trY2gKjPPfcc8AaB7/fAAw88e/IAb7333nscDqc/wR26Rqm6uvqU9ZMnTwbrY7FYr1u1traC4wL8'\n",
    "        'BCeQz8ZvaGgA1B6shCCojyPSZ3X8O9K+65+doP7t/+eL1h87/XoeL7jag2ffnjhxJOw3aCqMBg7mxx7etfDHZSVbBcu1U2/QTb6p'\n",
    "        'Ad1mM+lsJo3ZZHhzi+yyWRV3LBPi4aOu5jZbKGMNd7kbY2aDykWIbCatxaTFEakXY3Zpdx+vVR8Mug4GneDfw42Odhd2qMl74vjx'\n",
    "        'U0/gOGW5vxdY6vAJhSesami3hjvB/m3hDPWik4h+8/QX8hEl0ke+QInoMVuoE7wFzB7utIe7wAfM4S6irlXuiVSljx4d+HWgvgtF'\n",
    "        'O29GPr3URT0T8hw+fHjMmDE0SN5555333Xff6cj51ltvMRiMsyLngQMHANCtWLHilPV0pOnRRx8904bHjx//85//TM8k5BPvw+Ew'\n",
    "        'LSi6f//+Pg97/LuBPDOFX+cieJ6fB6zgdcehE2hVyhjscPl8KCaf8GXliFLFLaV7JTpT1Z5ZlnFX2GbeWqMVOkyEXqciMEW82trh'\n",
    "        'gI6mwyeO9+zq+GmH6PVOHT9BwmZVZ2a9Xrfa7rqufPl12xes8Fl2W0wiPWJHeXK98eY5uy+dxfzXZrneYvEZEP/eEse4S03zHghq'\n",
    "        'uRaz3qgjYBiqd2hbPMShJs+Jb4/389DDwY4X2JCfzH+Y0Ve1t3HS2g8//JAGydGjR999992nI+cbb7yxa9eus4bFadWRuXPnnrLe'\n",
    "        '5/OB9bfccksf29IdkcD44osv6DXJZJLWJzlTYWnhX3Mmh+fURco9IGHzRPF5G/CDdPriNydONMZaEUhqVSvcRtxi1kGb5sAf3Kz4'\n",
    "        '5CWvAXGYVFaTGpOyG+3qE4e7z+N3nN5Vy9GjkuZqRzpGdMYf4X5xw5aPdgbgaoscMnEbfKqD+Eb9hOsNE29Uy9l2kwa4nU4jYVXJ'\n",
    "        '7DrcGkxz6r6+eRHnotmc0StliqYjjnCHPZSh/EDaFSRfWMJdwHVUeKMN7SSfyx96yG/HKWdyPMc1h/yU/gMMXMxv8/7VaVA5oNFH'\n",
    "        'XXz/FZOef/55gIF+v/+U9XQrkDOx+La2tgcffJDOHS2sb6LTot58882zHre1rRNY21msi7LOrq6DAFrbydfd+ZVFOzfrOs3AHek6'\n",
    "        'euSbQwcPn8M+u1uztylvXa09d627va2zJRwK6vhypAzTsMuM3Jt2lt5UNk/8yYOW8ZdpV72qU0p0SliHy7YqTNeVsn61kL/XnlT5'\n",
    "        'w1hVXOmPqfwRjdGCCQ7oMYkSh4VCrhXjeTe+4xx3cbBiUdKlTrhVCbc6acciOlFLONxOnlV37rHJnmFba/bcWtoONic6xI4moaMJ'\n",
    "        'r4oq/WGlP0r4I0p/BK5OTuO5fzaH95ulcIW1Ga+KgaPT76rIFxHEH2OZ6yXO5qpIe2tLJve3d7e1d/fzcn377fGeU+o5w6J9byPj'\n",
    "        'zv0Bvb7r4vszKioqek12MhqNYP0TTzxxpg2Bl0u7na+//nph0r7ZbL799ttfeeWVPg/73dFvvj3rRSgAye6urkNHjhwrYuZ5sVb6'\n",
    "        '2lLo0dJ+0FqXqjDUab0NGAZvFSK/KOVcu0i0Xa5xCjfpp/3eMf4KG+MzNQ4TSkQsETh1SEgvijuVrS1t1N7ykJv/HexqzS3m1xSC'\n",
    "        'QyxzsMxqn48R81T4iL1zRm1d9rnTvFnClor3KlH4yXWCEXNET63mCpVaAy4zczbaJ19nHH+t68ASrRIiEIlQKrFr0YRVETJBHbEw'\n",
    "        'tc/OtpN+UoftQ5KDVuoMM5ku4C6TzkBrETPPg9HP29GjA6iLf/fddwekyVk4EAQB6Ddr1qxT1rtcLrD+9LZKhQd64YUXwGdeffXV'\n",
    "        'QtGS+vr6e+65BxD8vo975PDXPX5IK/1vd+4Ryn7Lsh8g3+08fPjIwYOHWosPWP8eoZPdvPz1JF+Hkh2wSg8JGAZMTBCYHeOYF//Z'\n",
    "        'O+annj0lelyiImAlLFBLmK2N1cAfa2/NIVLruZxSF0UWOlPtnYaGelatU19btyvmu2H7vHv2LBJYRVoVS4QfiDskVcv+TDas//cE'\n",
    "        'BEO1uEyrVOhQISZhaeyeL9X1v/1E/JM5wie/0vA9KbUPuKAJ0gmsov3AKF4VJ/xhoTPEp0opwcmDc2499QrkgevC35dCx5K8O93d'\n",
    "        'hwBy5p/won3vC0ve1nb6ge+k5i2/P4sH+NbZ2UnnL31vUH377bdvPVlpOb/+rrvuSqVSvW6VyWQeffRRsKFKpSo8H1q6ZNSoUadI'\n",
    "        'l5w+Uv2qB8mW2LRnM+ozBdWCxcqOc6/p6Dr9en799bGuc1K3O323heWfXa2J1qhd40QZAsVeVMtdhu/9yZ7SKStfNEy8DJ5+q5q1'\n",
    "        'HsVRLSIVQcjIxexLZlWOZVhhUkskpnSFYXdUZQ+gcolWxsYQmC8SaVAorvhSP/FG54Qro3hFwqaK2nVxm6pZJ425DMlkZ/7oeRU7'\n",
    "        '2pKprkS6K5ToUjhjFbo6styeLHGKoZROHeKJ7LUlfltacXGJYB1aA9YjVEsRJNtYJCZ0RA9o6zBPpCGaoXbVmZPOO+uTmT+HzLek'\n",
    "        'ut0pK4f8qfhh2xnq4ntJeeoC/PbQobOA45mHVCoFQDdlypRT1kskEjqt9EwbApCkfVGZTFa4vrW19d577wXI2Xc9PplRfxYthcKy'\n",
    "        'RLIu/vDX3+YWh/4G/bAtnZVzB9/05tQhsaWO60zoDWbwMLy+tvwnJcIJu2A9xLUu/KN13OWW5S+Qqh2IlC/g6zBFsxlpVAsTzU3J'\n",
    "        '3lWLT0eA/JpugFTJRBdWG1mqIFZZ7S9z94zYV/KqYN9GQrabuRWCxe99JRlRKrt17r4yuYbAIKu83DHnDt+Yn+g/f8cM8yAI5vN5'\n",
    "        'FhUWs6L1Sl4i4GlJdhQcpedYVFOkob7IvVvPedJ18bTUw9kUSIrWTxuAul03Nfr54dMHrWM/ZsyYU9YTBAHW903GX3vtNfAZBoNR'\n",
    "        'uJKukxo5cmTfyFlQF991ymPf25pOSt3ucBE2+22nen0ATABwxdOHHP4mFoenBtQYkROowsdYrJ1wvW7q79QyDliDIzJczKyx6VqS'\n",
    "        'bVTDoK5k8lx9oRyOdTUkWkWu/8/ed8C3UZ/vh7aUFTallPKDLkgIu0AhpCQtkLbMtv+2lNFAnAFJAMcrCWTvnRDiOInteNuy9tbp'\n",
    "        'hsZpb2t4xEO29vZ22AX+N2TFcUKwYylx6H0/z8cf6WSd5Dv50fvc+77Pa2W3u9Qtx/+FVF93JPdl5m4ZyhLD1YiSG+dtNC24Qb38'\n",
    "        'bhT3oodwXzvsHfLrZQiyC267bq30hwXC5w/J2c4YbohE1tITdklJOP0Mi4+ha3d0JvB3Hj9pu0Q2xU+CM3LKqemj+uLTfGxx98Lx'\n",
    "        'mBOfeQWDQZPJdPqszK+++srhcLS2tn7nHlavXo0RIwRBo7bPnTt35syZvb29Z3wWOVPp9FL8np4esizq28ztU2tsKj4Zr45Q8dQn'\n",
    "        'MI2fw9Ts8pOHdMLudiOYPBnx9qdsOROx3nBrk0/BRFEGCNfyDLyXqjfdcXA+/93b9IuvBT5aDEkYKAxgQn5RMfDjXPbDG1nsxgQ5'\n",
    "        'hx1yBBCHX4mqYF49CkuwuFQJQzGzpGnrn01Z1/kP/8dn00VJXzuj1I3yu/2+kYEx6cM8fBd3cwrGT2iaw7UatxRvhyet5v3kDFAM'\n",
    "        'Yld0N9y2iuci/O5Slne4ux3D2EXXtBmORwKxE8MeJuMyqSNdX/q+/PKrEYqMUvFpwBg96rEViUQw5jxjH3oTsc5+XdRms2FE94c/'\n",
    "        '/GHUdtJpeevWrd/2RGy3r776KvY7drt95HYsMH744Yex7WcfooS7243VERH/OBF98ZRHfdoQJdrisJjN1hGv17shhx9FEEDILQPQ'\n",
    "        'l7eVsxCNjrZXvvgOde5DTnGZHAb5QqEMEHSZ5W4VP+g0nGEy+yjqGM0kuIrHXtTZ2XdQadmCaHaYTfdW7PhB2YqtOmkh42gFt3oD'\n",
    "        'U3FFHvuWFfRyxATJZBagTr3pRdebl+oKHrVKqiEpwGOzTAo4YEUDWp7XrOwJR04z1htIXducvBayw9/+PT2DeCya6KM4M30Yh4pP'\n",
    "        'JBIYc56xDx0LOLGw8+xDN7DfmTZt2unGy+Xl5WestB+53nnnnbuGp3ucpMTPPiMLSrHg8yzPJVT8wAgmPC0ldEqSaLgvnvqAjQUj'\n",
    "        'Dh0xHT4Z+GHE1RUZhBQaIbteLeXiYRusqH13lmbhza7CLHy0EAwKWdU2lTQR8BPP6ktR04RUMPFcLOxs8AeqTRqg/bi4peGnR1f+'\n",
    "        '/OB7+zV0mYrNg6qdylrTe7/RLrhZ+9HbhKOdWAlLNFKuSCTcBTRcu4L74zz2P4tVnMZuKBn++XHTpOG5cqAzSDd2sgwdTb7ecFK/'\n",
    "        '96fIMzr64FyQ8zL6o4u721Ee9Wk+tv0TVPFffvnlX//61xdeeOH0gBPbUlBQgMnw72xT4nK5GAHu2bNn5MZYLDZjxoznnnvu28Yt'\n",
    "        'YftfsmQJ9kQOhzNyu9vtJi1KvrM2YGwe9aNU/AU/d98z9J/+H51+j/o4GbXir5UIBjsNkBdl8uX1qIxWouf8ds/CNzf/oenNHwIr'\n",
    "        'HuHRD0C4uwh4SKC8aSXnpty6/cqu4VmcuL5GrS2QiC0Ts7lcthYWtFn0H8Mfmt++1bJ82pCuDlPxIasyZJV1qvghpyEe7T3jB4bw'\n",
    "        'dOoPxYYs7fF6TauoYXhQCKnTHX5hYxxwRUBnCPspcUVIF3qIuAaL/WQZOvmmTqe3NxQ/Qf4vk3/duMe+x/upSXPpRv8YVTzGiosW'\n",
    "        'LXr66afPSFM7d+585JFHzu7RhInu++67D+O6QCCQ2oiFry+//PLpCn3kwl5xw4YN2O9UV1eP3B6JRB588MGHHnrorIxNutuN/TMz'\n",
    "        '2Eep+AzAHz0B2jx0kx+1NEN8pgbg4LPaDSY5qjQB9fqj+fqKjWpIKBaLxEJ+m1Hh1Qo9RrgnFIoS8d6p+e7+ET8HTjlTcSIkjg21'\n",
    "        '+HqwcHGfyrIT1W0w624qX3NH1caDcF1h7aE1dOEty8uvymOuqZZiEl4H8mwlucYFN5iW/aKBsU8mFfF5XJMC9No0YSPgVvHiXe7E'\n",
    "        '6IEFo7TwpP2oJN8YruK/JNxxL/xb+t5gHCp+9erVTzzxxBkLmY4dO/bAAw/4/f6zPB174v33348RYGdn58jt77777l1nGpY0ch06'\n",
    "        'dAj7nYMHD47cODg4OGfOHOx1zx7rnuZRf/rnZ+QVdVLFUx71Y0KUiPHI9Deh4smMCXG187iPw+PLBPUYHwJydNuGAsmiXxjevdMl'\n",
    "        'PqaApYhUzK05GnE398TJRHz/SRU/sesnWDwWTAwgx1uYjTZ5W+t+Ezi1OG9W2RqOkS9DWSKk1l2bb11wjWrFTLOoUo5Pl5OgsAji'\n",
    "        '0fZxZD/LrboslzW/xsJvSkp46ORAIvyG1BlkGjq5xs5GL/a2T5z2+ZmkoFR8BjDRefGJROKxxx7bvn37GR81Go0Y4zU3N6e2nDFk'\n",
    "        'xbgUE+yPP/54X18fuQWLRfPy8rDn7t+/P/Vr8Xhcq9U2NDSktmB8O3369FFKv6qqCnviWBpOxzkvnlLx5wmZmBefTMRHewKNtg4F'\n",
    "        's1knYIM1CiVzteTI3K1/rV/+84YFV/OO5bMENBkC8hD179bVXJIvevUwLHZFyVHsRKLcJ5fJQAFDyGMoEanXrAibZdaVvzNmXd95'\n",
    "        'OCtsVUasioBNHTFJO7VAt8/7LdWheMgaiQ+6PD1MbRvPlrw+QM4NwZS7xBV6o9b2PtfBI8qoiEfJGvsg5AgIrLgdfZO3NxIfVZt3'\n",
    "        'DuinGDXNiI9VxX/yySdz587Nyck5IyU6HI5p06ZZrdaz72TdunUY1x05ciS1xev1Pvzww3/6059SW7DAEuNMjDlHPhHT+HfffTdG'\n",
    "        '3SMrASQSCUanZxlRR+7vs8+/xD1mx3pMUhX11McsbcBkdWtgsE7VLHREVKhSIOALpRCCIA1q2CgXYqGpCharIDECAnwep0GNhCxI'\n",
    "        'p4ofa28aPgtDY+igIfX7YCQ22BUeFFo81frWPSrjHp3hXTX4w7KCuRWbDrKLtjBYd71fcWUOM6sUxt4AFog6WPuUS++0ZE21lhbI'\n",
    "        'AQGbxTRgEr5BE7YqvEpW0GXCSDh68tpj8rUuroRjsqJ+0tYMXJQYh4r/5z//+dprr51RMre1tWGUeHZzY2zt3r0b+7UtW7aktgwM'\n",
    "        'DMyaNevJJ58cmcd3Op0ajWZknXxraysWrP7ud78bWQlgNpuxjWdpYiLXOCfN9Q9X1F/wU3MRIHpy9Png8N3BRGzAGz0BoQYeh6kB'\n",
    "        'uSgsLhJpFr71BnfJ/Yatf1PBQiUskfCYMn7dZwO9icRA9JQGmQmSEv7c1kic62iQdLYqW1z/Eh+++mjOMnERqGFL4Ro1dKzhvV9o'\n",
    "        'F/7EVLKCyMKLMd5WA2wOAM3Zxrw8n/tmvUviiqYy7+QNhCwKdYXYRkzCu5v9+Hgj/G1HT3ndaHzUddrJwq6Uis8AJqri/X7/Qw89'\n",
    "        'NCqnk1q9vb0YVQoEgrPvBGPjrVu3kp4hWODa1dW1fft2LMh89tlnP/7441SUS6bsMc2eeiL2UG5uLhZ5Ll26FIt7fT7f3r17sfeD'\n",
    "        'MerISwfftsah4uP9p1bUU8gA4slyoPSq+OjJn4PRrs5OjThikijUAqm0kq8XvFX2/qo1v2t5Ywq47cXi+o/EIA+SyfKr4B8VCO7b'\n",
    "        'LODayUKmIILX0gfk5maIT+exaCgCeCyo36oOgGXaRbeY8+47oa312PT4mHgb6pYzQo3mRKyX+KNGfylE4kPx2EB7cIBv6mSavMn8'\n",
    "        'O1FOjwFwhd9nW6esAm/JrigzEa9OvDQp88WOYJ36uKE9Fo32j/z0nmMnKV5RT+Xi04qzqfhTmHZoaOiJJ57AgslTfoNY3xCmHxjX'\n",
    "        '1dXVnZ3BMPrFNDvGeIcOHQoEApiM+uMf/ziqbfOzzz4jfZVHvdCmTZuwjVlZWRjlBoPBoqIibFfTpk0zGAxnfc2vx6zik//OI+bF'\n",
    "        'X+iz871APNYfin+MNuK5GKndqxYz11cKZq44vK6Uidbutx7L1xHxqgwCWGy2QQH5rWiXghVw6Lqj8SjeRpdMNkXP2tNNjBvGo0F/'\n",
    "        'dAix+2g6D8Pevh1R77FYn6EVXVK+Iqd8/W4u7f71VZfnMp/cyZOCoByBLFKa4f3HrVlX2ba9IANFHC5bLwc9VnXIqvTrJAGdOB4M'\n",
    "        'k81EZxxkHDtnKjtvID7Swyr+Qr+Z7xXGoeKffvrpvLy8Mz6E8SpGaxibnX0PGMHOnj37/vvvxyJGLG5Uq9Vz58698847RyXZybqm'\n",
    "        'kU2dGHMeOHAA2/jqq68ajUaMOcvLyx999FGyJ/Ts9Z/4pLnxfNKoXPx4QfQV4lPnyKYhLNCytEX5AiEkYGhgkQwBXz8K/fqd/Vt2'\n",
    "        'bNZzS+SIVAmK+PTKJqPqv59/HksMEs8ajKfpqyoSHzB6uuh2k9TdLG5Af1a+4mcHsz9E62QoUyQ8oipa1DpvCrJytllSK4elmIrH'\n",
    "        'SFvBq11SLJyaW/+bDUJuQwhKZt7xEJRAckZ8vc7NN3W1Bvvx+v/Rgp08DsShmHxqBVPx/6VUfLqQPL8TVfFY6IjFkKWlpWd8FKM4'\n",
    "        'jNz4fP5YdrVu3TqyzAlbmDD/xz/+Mcq1nlTxo+YgJxKJZcuW3XvvvalpodgvyGSysbziOHPxJygVn24MnXF72irqySIrgpbD8RO9'\n",
    "        'kVjApvIouT6rgienowitzMBdteEvonduNi++5Vj9gTJOOQIJC4Xan+ZUXp7P3cfXQcPMiUHm8MohkFVXroGFbosKi0vx/nfsp/Ro'\n",
    "        'u7A4YpFjdwNWVdggcWuBuM8X+/avA19kSGoP0PVucES3O+z0g67QYUP4J2vEl68SrhM3AXgtPXEl1oWXAUid4Xptu7IRi4NH6Pc4'\n",
    "        '6Zh3joeIUvFpxxhz8Vi0OWvWrJHJoFOoKRYbi4rHllwuTw0/IjuJPvroo5FZqjOq+G+IODY3NzdFudh65plnRCLRd74i3hc/vor6'\n",
    "        'lIqfLBmBixz9bcF+rsEtagiiWrOIQ39oI/3a5dX7K6v17/3GufAqK6dIAQNCAV8BAR4zGtIL3RoggTESIZ/xPRCnj6hBPfN5jJPV'\n",
    "        'pLiEP6FsitRqOsCGQInZuUep22TR31b4wdTinJ30oll7eZflMh/dUM+Ra9WQQAFJHLv+YZ0/VV/wiAWgsQV8FQz4rWqcJ82IW86K'\n",
    "        'tDUTcfIZuqhSrxs5U1A6yTA4QsWf+SuMwvgxDhWPMdXp097J1d3dPRYVjy2DwfDCCy9MmzaNZD+MCXfu3DmqoZ70shtlzfTJJ5+s'\n",
    "        'XbsWi3tTzDl79mw6nf6dr/jxic/HnOEd6W53wU/NRYMI2ThJXiGM93WGhyC9Q8iuVxENR0xQcf1q4U9yag4J1UoYkMOgiMdTcqrC'\n",
    "        'nk4sEIon0vlO4tGBQKJf0uziNDXArfbtkpJLyvNmHsrnGLgyOU0t3Gt/9+e2RTdY6PvVkAiFJQgCGgUVB7mynxXU3bSCsRP1yx1e'\n",
    "        'qSuM4BGgnygExaNEqSNQr+8UWzytfrJ/f5h/4gOxUVYnxEz2C35GRgD/5FMqPgNHtX+CKh7jzMcff/zdd98946OkW0hbW9sY94ZF'\n",
    "        'tlgYyWQyx/4UcmE0KxQKsaB3LGZ6qUWp+MkJQsWnJxdPBoS4mo6fiLc1uVF+2IK49CAfrpKi3ML6bcey79QuuhYtzDrEKa0X1PLk'\n",
    "        'qj/t5FyRy/jXURno8EDJq6C4iIYNLl5duRYUdJoxtY6HpkEr6repIlZZxCoPWVHsLibqvSg70Gjrjvae8csaez+R2KCyMVSnbsEo'\n",
    "        'OiXhETwX76+xx+/Ir/5BvuDlYpWwKQENPwoRriZ0A8beXZ7oiVE7nEjQS6n4tGOMKv7TTz/FxPXrr79+xkc5HM7Ze9tHrq+//hr7'\n",
    "        'TRqNplAozm7rdPoaHBwUi8W1tbWNjY1jfMp4VHzyi5vKxY8d35akTiESHzK1xWrQZtjhV4PCoxzJDQX1D66plJVvbJh/uW3dkwaQ'\n",
    "        'LRTyQRG33aqLWGQeJTPY4uyO9Yx+oZHUMfKE4hEg3goUjg8Z2+M1aIvYEQQdvn1a8wGtaZlKesPhlb8uX/PvUt4VufW35ZQdBU1Y'\n",
    "        'SKyAAVvFWuOC61SLb3fRdwj4XEgi6LKoQzZN2KLwaoRBqzIW7ol/V/560kt4HD09g1gsGh8u36WQDoxDxb/88svPP//855+fgWll'\n",
    "        'Mtnp7nNnXGTevKmpCRPgEAR950ijUevEiRMgCGIx58gez7Ov8eXikxX1H1/o83LRIB4bzmgk7dn7re5eFpeHJ+IhASRD8vcXP7Jk'\n",
    "        '3ctrP5TIUSUskcNSAb3agYI90TgWCCUSqevM6fmnbo3EaTYT2OYSW2V/rVz7g/L8D6QlgJajAEvgfS+3z5uiXPcXk5ShJHztcCHP'\n",
    "        'p83ezrkyh/7PcqOwMU6m3U9meRwB0Bmq07klFk9HeDASTzUOXBycSan4jGGiufivvvpq4cKF99xzT2Vl5ag2JUyJz5o1a+7cuec8'\n",
    "        'gS7Ti1LxkxNpqKgnk03JyWtEh1Qw7DXAfq3IZ1NoUb4AqWZI60vXPI28fZMs914W+2Ah5xgX4GZXITcsr/7lKhpNdxw+Wc4UQBo6'\n",
    "        '2Ty+ml/TZcHUuipsVfaYJb6q/F4dHVPxwaSER4N6SZdW0h0MEe+BMEpNfWDiZDv8kKkjXqc+LrYHoJNZePwqAa+59y+HVZflMn//'\n",
    "        'oZxtj5xC4K4A1+Zn69qafb0TybyfDkrFpx1jVPEYK65cuXLGjBlFRUWjAshwOIzR5u9///uzzy26UGvcKr6PUvHjwHeqeH/sY5HJ'\n",
    "        'zbN4FaZGJZ/27494WOCXfeAYnP2gNWuqtWoTBIhFfI5LKw9YVV4Vx29Bu8Ox73rd/lG3MfK0dfawdO0Cmx90BbkN7m2o7iO94e+i'\n",
    "        'iiuKV04rO3TVSs7Ny8s2MZWgTKGFBCbOUds7d+gX3Gg58p5cyBALBccNiqBNRbKiWyPq9nmiRDPRBT/CEwep4hNUMJBOjEPF79mz'\n",
    "        '5+677965c+coIY99yl966aVHHnnk28YTp32NK7ilVHxGEU1ZbRAUGogNSgwtYi5dCXAVMIBAks0Fi7hL7q7Z/g4m6hWIFBLzYFZV'\n",
    "        'oLU5EevFvoFxFZ90ep9oiBUlqgI0bjfTaZM3mWhqxm/KCm4tW1Vr4stUDFX9avmS25wLrzayD2PvRIlIlZBILuasKGZdmVP/6w+Y'\n",
    "        '5bY44vRjmh0LC1NRotQZomnagAafO0RerEhWNA37+E3+y4mUis8QJqrivyGcjZ944olp06bNnz+fyWTqdDoAANauXTt9+nSMaWk0'\n",
    "        '2jns8/wIf0rFT06kX8VjaLK2yzlhi6zDKgfgOiZEo1Vsgpfdhrz9U+DoO6XC2qPsshKp8o6VdTfl1q7hWRV2NzTMoqDdxwZVCLfO'\n",
    "        'a4QJwa6KWaAIe4tt/lTVtldjZpAorUdJ+6ZQcwP2pTBs3zSIzzoZLmSNxIaaPD10g5tvJe3sklcJQELFb5c235JdcesHnGNG/CFk'\n",
    "        '+FHsDYjsgTptm7UjRswTSecnkFLxacfYJ80lEok5c+bcddddr7zyCsaTer0egqDNmzdjXIox51iKQi/IolT8BcWgvbOboW2HHH6Z'\n",
    "        'QkVnMq7Pqf159rG6o9v0Wddb82ZoYBGHwzKjSMCmDptgj5of6+zE9Oa48jXYLx/397P1HRyzB3QEMQqqtrZuQxT7dOijlVt+VLr2'\n",
    "        'x+uLfrSCP7+QIZYrVJDIKqnRrP5j0xs/QNf9RSus4fO4Do2cpMqIRdaJciPN1nR1m04GUCo+AxiriseCw97e3qeffpp0UqqpqdFq'\n",
    "        'tQiC7Nq16/7778fCzi1btmQ0gDznnVMqPnMghPMg2TQUx63pBxvcUa5ULuXUqTGlDAMmgIasmt0xb4q9crUW4ssgCbe+skEuioei'\n",
    "        'mA76glTxadLC0Xi/J9LDb3ZKmhtAo3S7uPCHZfl/qlzP1wn0cKli258sWVPtO/+ugiUqYrqcApLUcnh3rOFck8/aovQDrojM4YNd'\n",
    "        'IcTpwx2TXAGJI1ivbZPafR2h5GdjxM+Bi8QdlFLxGUIaVDy2GhsbH3/88btOXffcc49AIBhvhecE17gIllLxkxMTVPGnxav9Ea/f'\n",
    "        'pxYGzYjfhjaaQLakooxfAa57Rrdoat2qmbXCkqPsY+VC5tO72Ffm1D+3Xyy1uUlPeExcg84QV+WApBKPRhQkbJqw8LhHQ0OX3Nk6'\n",
    "        'b0qIvTlmgYntaMAABnTiBJ72GvkhGbYMTQx2BAcExk4G7mg3Is9OzP2EnT5mY08ex/mRIYbYfcl+eYeffLRW265qDoeSI6LO6Ht/'\n",
    "        'jqBUfNoxdhWPrY6OjlmzZt112sJC0/PMnGNflIo/zxhZ+h6MDkJ2P8vYKbe2SkWCgqKaS/KFr+4sl2172ZR1nbcqmymBtZCgy6oN'\n",
    "        'WRQdMmbYZU5ECa+nMRz/4a75wc5Aj8DiYxm7pAQRgS7/RwZ7EYJsQFh3HMq55OjWH62q/v1uWr1YJEcAPcjWf7S4cf6lppwZFkmV'\n",
    "        'gMcyK6EA0XCEqXifhu81ynpC4UhsKBHrv3jqP88GSsVnAOPIxX9DODKRQj617rzzTuznoUOHxlsbf94WpeIzB4IkT86JC8QGQHOr'\n",
    "        'iF2vkHBUkEgNCZuYOx0LrtQUPGqQMuQICIu5Ikalv7GBaLfs/wLvi0+nim8KhKsseplDw1HSXjiaN6Xig/XcA4BGYKlZgb71U/WC'\n",
    "        'nxo5JSgE4PNEIJEQAF7cUDxlJTx3L8B3xcmZRLinsSs5VK5Ocxx0+LsiAxfz1yil4jOE9Kj4b4guIbFYvH///o0bN+7cubO+vv7s'\n",
    "        'Izsnw6JU/OTERFQ8FiVGCG9S0vYBo9NErCfYoPKgXEyA+xpQnUpQKSgvK17XNO/HjPdu21v03hFJ/ZH6w0sqBD/KY/26oKJY3qi0'\n",
    "        'd0pdYfxyqCPIM3tFkKIJYQdNSMCqDluUMQsSrHjPMf+y4xvnhCwo0SOPhi1Iu5wVPe6InmJKnyzuwg2pAn1Ci6fO0AU5ifw+aTrq'\n",
    "        'wKR6UGb3yR1eucMjx1+RmCeC3UgK/BBd1yG2B/2hPqLcK3lNIB4b+6ivs4FS8WnHuFQ8tj7//HMIgg4cOIAx544dO2pra7u6ujLE'\n",
    "        'eGlZlIo/z0jV2GORalugn6ZuFdv9Sq0J4tJXlLBuW82tpteg70w3vP1/ev4xqUzuNSlDVtSnFft1QCwYi0fHmqkhXygY7YdcwTpd'\n",
    "        'B8FReNWQ0OHbrtJUCOlv0XfeUJQ35eCeB7fS9jArJJBQCQPWqvX6rOubFlyprtnD5bLUMqmHoETsPYSMiFvJibpbU+M5osOfigt+'\n",
    "        'VCcCSsVnAONT8d8Q84jlcvnBgwc3bdq0bdu2ysrK8fopnedFqfiMgoj6hrDQCB/j2xWnS1E5t1oNi2BEVkerZm38d+d/pugOLjWB'\n",
    "        'TDkiFbLr9CA7FggSnva9hIpPT0wVI4hU3tZKdxqVam6JtPj2A+/cULaSqeLqFLXqtbPMC65p3P+KVKZUQ0IFDKJS0dZK7lV5rJs3'\n",
    "        'wDRLmGRdxOHHIkPY6QMcwVpNB+IM+ML9p7QjXXwDMigVnyGkTcWn1qTtgj99USp+ciIdufjBOEEaGKVH3W0eJSuESW8r2mGVCyF6'\n",
    "        'ef1+Vd5vDYt+nP3Bk9vYH5UKa7dzWbet40zNo61haiAbFr76ySp3sTPKlRt0sDBoAEhHep9NO6irN7x3t23+1LBwfxh3qsdN7QJ6'\n",
    "        'qV8PRYNR4j2cDFPJ3JM7ckJk8dRq2sCTWXhi7qczJHBG/3xYvUcTErmikMMPuUL4Q/hP/Hos1+xlGzrbA32REaPnqVz8ZMZ4VfxF'\n",
    "        'tygVf54xUsWrmkJ0vVtu70SkgFpEh2RyoUKlhgU21kfSovflCNBhUgSsmogJdqOCWHsTzhVj/pqLx3FHO3NbtEbnxpgKxOgIT8QH'\n",
    "        'WJbm/QCzhFn6yNFVVxxdc+v2DRtZvGOcMpkccPIPa7LvbZh/peXQUiGfIwOEbrOKdP4MWRV+lBVwGLsjCTxBFu0ji10v+PGcOCgV'\n",
    "        'nwGMW8VfdItS8RkFOUMTC/m8sRMyy3G+UKAS1qEIwFPo1+Qv4i+9p3HBVBTgoLAYkghEjGqvwxiLEv/CeC7+G8KjfkJXF0mijsQH'\n",
    "        'OqMJVqMdcWqk0orVkkNXH81/gblDohG2sVdrF92oz57hEJXJEBh7J5iQrxYh9+YX/zCPv4prJ0zpT9oxiRyBKlWr0hX0RYaGs0Jn'\n",
    "        '5pzvdFOZBKBUfIaQBhVPyvYvvvhCJpMVFhYeOHBgYGCA3P75559P2rrQbygVP1kx8b74YfePge5gyGOUBbUC0oCuwQBV1X9Uf2Bx'\n",
    "        'x39+sG/V9Je2zdsP1h7iMZ7YUXlJvuDpTTUcw3G5wwO6gogDdxdh6lplMNSqEoWtCrL5PWJFOg++as66xrnu92EzRKr4iEXWoeTH'\n",
    "        'jjsjsWTRe+qjhQWuHaEBsbWLqe8gy1Mhx8laekFj/OVi1SUFwt99UM214wROmJmQXfMBYUOArmm1e3pJs5QUS6fRmJRS8WnHeFX8'\n",
    "        'V199pVarDx06tGfPnpQpE0ank7YulFLxmccp2epUhNYV6OOaukT2gNJgB/lsFBIpYECOSGUIqIQloJBp0imjTk3QouhU8gJ2XU+U'\n",
    "        '8KUfc3SHEVdbcICla+dak65KGBGBLl+1Ul1EO/h2ZfX1hz644dCK94S1R5jHqkRMs7Rat/YZw4Ibde/PAnk0qYjbZlYHCJ7EL3hq'\n",
    "        'eD4D1I0PiB/5ElRFPYUz4lxUvMFgOHLkyO7du71eL7nlC2KlmfLStCgVn0GQE9JjuKWwqyvBhlQAt1YlFaCwZGsdsHzJv8G3ftm8'\n",
    "        '9x9yBFLCgIhVq5Zwe3yeKDmpLani+6Op/sfxvHQqHiPG2+GhmtXjpTXo5UoWT1HzbO2mqUfztoClKqQazf6NZuFPrAffUoMCBSzF'\n",
    "        '3huMQC/vpV+zvPaxvTKRfTjFgxdkBsWOUK2mXen0eyODyTdGjgcd9epEfudi4FVKxWcI6cnFgyBI2jSRA4tDodA3xFTNv/zlL/Pm'\n",
    "        'zZv4/jO0KBU/OZEGFU8wanesJ9xs75AzQxZZ2IL6bGoJzKo8skL07rSGrB/O3fHiG9XbCkHmuxWsK1fQ71hJOwZZZPZOMnbFBDXH'\n",
    "        'FuQjKptMEDTBRHYJTzDFzKBx7R/VS3/9sfKwz6bFglUMfo3Qa0R6wtFIfPQYOEzCS6weuq5NmixPDRBSHb9KIG6MrYU6r8tn3bhG'\n",
    "        'ctgQlboiSFLC4x3xgDNUr2nVtkTDxD6J4c4D0RF/HaXiJyfGpeJVKtVTTz1FMufdd9/d3NxMbn/llVdeeumlyXkJlFLxmccIFR8f'\n",
    "        'JK/gYYGcpT1Ro25DHF5Erqxm87JLReVCmYF71CwoRUE+h8PqajTFXZqQAejSgQmvh6gvHUezpzc6BDf46Ho3eRURIlt+bC1H2LUr'\n",
    "        'S8tvWL3rx0fXP1C29gDEKGYe4gIcR9Ei48KbtMvvbeAe4gqEjVrcUo+sWQoawS4NP+ZuxauhiJai4XKCdNp6XChQKj4DGJ+KN5vN'\n",
    "        'zz77bKopXq/Xk9uXLl06e/ZsMpE02Ral4jMHItMxlIj2+eOfKmxtbIFIKazXQCIBgs5aV/HnpfmMLW86WPtgGJaDIgm9ssWs7YnG'\n",
    "        'kyWO8T5y0lw02fgz1rx2KhKLpFR8bCCYGICPN3GMoExYXKKl3V6YfUtRNkNZbyzPNi+4UlXwqENcoYQBYsCcaA9b/vPcyltWcUst'\n",
    "        'ccQxwtC4wU/TtCkbQ/7o0MnCzjMFftH4xcKolIrPENKg4q1W67Rp0+65556NGzdu3rw5peKxtXfv3vvuu++byVpmT6n4yYk0qfhB'\n",
    "        'LI7t1AJRE4Dp94hZ2WrTVNZ+yN/5D+uCy3etmH5r0bJ10oqdItHt+Ud+nMspKGZD5maiIT1ENqTXqZr0iNCrkxCJ+OSA+IhF/omu'\n",
    "        'xsvZmbAAfpsqZEMJE2Z+rNU5PNVugBwCghG7NzIotnlr1W1JtzqCnxGnDyTS8Qd0weuX1/44l13AayL88PHZ9AhexYrL/DpNG2Tz'\n",
    "        '+GMniCmoQ2QYnPaiKUrFpx1jV/GNjY3TibVq1ar9+/djN1paWsiHysvLMUb97LPPMkZ+574oFZ954MctFZtFiJmV4fjHfIuPbfKq'\n",
    "        'Lc0CsWRpEeuyXNaSD2vQVb/nLv0tVL4TkgjjbdaEU9GG0KOtru5obzLTFBuMj+GbDh+CSUyHl2BclFTxIYWji6+Qb68q+cUq2pSt'\n",
    "        'By4vXvNC7bYSUV0xpxit2aZfeJNuwc22svdZLIZVBfvxq5q4o13ILGtF6OEWOz6tI34RTTQeKygVnwGMQ8W3t7djMScm3rOzs0tL'\n",
    "        'S2fMmJFS8Xw+/+677/Z4PJmivwksSsVnDkkVH+tzePsFMh0gYKlAng7k7QMbbsytfWh9PU+pM0rZoEwu4tQrBfSQuxUT78OT6fq+'\n",
    "        'wFV8si9+7FFWktxSILa4Yz1MqxaU05Rg+WLBRzcWLf9L/RatrEqb/UvDgmttpXlqfDo8oIAlAikwLf/YVcvr36i1Y2Q7XKXpB5zB'\n",
    "        'GrRJ2RwJxUYkbmLj6I2alKBUfIYwURX/6aefPvvss3PmzCF9RTAKHanibTYbxrRYsJoGBszAolT85MTE++IjRCI+aNd2odywRRmw'\n",
    "        'oX6LSgzx6B+9I1tym2zJtXcVZt1VvHKXlPnch+wf59F/v4kGIiqZw0s6zoHOIFPXBskUrXJ22CIja+mDxCw53IveqsJTTg2qoE2J'\n",
    "        '39YKvCZlN56IH8TtR4iqKuw9dIYHAZu/Tt8FEnajsCOIECl+qSsks3tprp4HtgOX5XH+VdWA2D1SohF+WMj7GGY/3+juCKY+bEMZ'\n",
    "        'OtSUik87xqji//vf/86bN2/mzJlNTU1ff/21RqMZqeKxjRhzms3mTPLfOS5KxZ8HkP2V0eRx7if8mnpqMTJxhDVKtJIP3ZlTjKn4'\n",
    "        'qpID9vmXyd+doak/YERlgx2WiFHgNaOJUJQI/4gM+BhOFvZCLYF+lt7NtWHi3Q/iEzpwhyW5zniEyXx4XcmUAvjSwh3XFxUs5RdV'\n",
    "        'cEppzAPOnF/Zsq7S7V8g5dBQmSxolvsxVrQpw1ZZl5oXsCoi4R7yWgRRR/S9OvuUis8AxqHic3NzH3nkEYweMeY8fvz4Pffck1Lx'\n",
    "        'brcbY04AADLGf+e+KBWfWcT7ArEhuaOLK5LIeHUoJEZg8A+ba25+rzS7VKyEpUoYgKSAiF7RqFd0RyLRxGDSpoOoqE8k+uOxpINc'\n",
    "        'fMwvSup3suIoEe0PxwdNbjdbI0DFRyUa9u+q1v/kSM5BPU394YLmN6ZI8x43i6vkMEjm4hcXiy/PYz22E+I6u/F2eEcAISqgGAa3'\n",
    "        '1O4LRk5Sd5ToFLjwR3hCoFR8hjBRFR8OhzHZvm/fPvLuKBXf29uLMapQKJwo/WVmUSp+cmKMKv7bctNJFe/tdKOCsAkKWNVRC2LV'\n",
    "        'qetqPpS8P1O9+LpDW+dMqVj17LE1uVzwptyqWwrqjgpRuaWFrGjCWFTS4GMpG5wIJ2CCyOxSkOiI93O2xxTVEYucHDnnx1P8YJuM'\n",
    "        'GetoIWl82Bt/sCs0CDX4ajXtoIPsdSIb3vFUu9QZljn8r5Vpp+bQ7tsqZtijCOFaTxTS478jtAVouo5GT3ck807OlIpPO8ao4k+c'\n",
    "        'ODFnzpwVK1aQd0ep+P7+/mnTptXX12eK+yawKBWfURC0hsveCFmITg5Oig7KHAGG0YM0dCFScW4x59rs6ie3sQ27XnHNv1S/P0vO'\n",
    "        'rWm3qAZaNCEdN9bVOVxIf4Ziy1MD1H7SdC4Q6Zc2BFiGTtAZwiS83OGRuCIak4MFQP9vd/Wl+YxbNtIvLVl3x8HcrTCtrm4fd9Nz'\n",
    "        '7v9MgVfMljGOyKUiTzILj8OvFXRpJb3BwMm/6CLo2RwfKBWfAYxDxT///PNvvvnmV1hA9s03o1T80NAQFnMeOXIkU/Q3gUWp+AyB'\n",
    "        'dCLqjnY3hj7hwWqBgKuWcnWQ4EOB/t03ny1c9pS8cgchnCVCIU/Grgq2tSRifSNIqf9LXMWP16OeINikiscrphKxQW+sD3GYRGCZ'\n",
    "        'RlpeZuLddjTvvorVEkWp4d1f2xdcbqnZpMGH10vkCFjGlVydS7sul7ZDSYwedhG5HmdAaA8y9W2Nvj7y4i35vfm9oFBKxWcIE1Xx'\n",
    "        'Pp/vwQcfrK2tJWvmR6n4RCKBMSqXy00DA2ZgUSp+cmKsKj5pJ9J/ho2RhN+GejWCsFXht2k8BoQtESEHsjSLbuKvuPvPe/4zpXLl'\n",
    "        'UlbF7Wvrrs+ufPMgG9aYkJPlTCG6okEjl3lRTsiqCNmShfQRpNy+8Bpk+e+iGnbApib3HFRzPBZVIhxJVVXF8PbSj0Gbn6Zukw4X'\n",
    "        '0iebTJ1BGTFARO7w1dm7l1Vpq+w9uGu9I+VKGpQ6I7WaDuPxSPjUFvsMgVLxaccYVfzg4ODMmTP37t1L3h2l4snrn9XV1Znivgks'\n",
    "        'SsVnFCO9klKK2x0epKmPixsCqNHGFIhmb669Jpd2mCVqevtG3du3KSu26RBJ0CaPmsWJ49Y4YWoXT17h7E+diFNeCK/SHyAtmiPx'\n",
    "        'IX1rrBY9LnGEU40/aEO7FFG8XcS5bnn1dflVf6suu7S0YHb5plLJMeG+eZaFU03v/krLOgSL2K0m0pEev9oZNUOdamGsvfn7fbop'\n",
    "        'FZ8BjEPF//GPf0xd/8RU/MiK+oGBAYw5CwsLM8J9E1uUis8QosOGG4jTL5AAsJChJsQyKJVIlt6jWPRzc+lKGQIpIDGfVedCpfFg'\n",
    "        'mHCzT/7/Yje+/OLr8av4AeIy6SDpqkcw6mBrIMhGmIjkqFrJWCQpuv5wzr9pm4A9rzS++QNk9R+MUpoCb4eXiBTq2VsZP8zjZ9WY'\n",
    "        'ha44ybpYCCp1BmtULfpWLPwj7exGkfZFTTiUis8QJqrio9HoI488snv3bvLuKBUPAADGqE6nc6L0l5lFqfjJiXFW1I8oOkpeGu2P'\n",
    "        'dra1K9hBE4QFln6rWoNA/LqDsnd/o15047FDr/38SP5NFe//pVR4RV79Y+sq6YgOtbXCDrIdPsg1tgNKfYucGzIjwWSCSdljEti3'\n",
    "        'vtg6b0pb0YJuMxDAs/OKkFnmUXKine2p6e0YjXvCA7DdR9e2A84wnEyv4770EF6kGgQdQX5jN+gMSV0hwBUBU79DpOwBR6he0464'\n",
    "        'QoHo4GgCzwwoFZ92jFHFf/zxx1gsmp+fT94lVXzK3U6lUmHMaTQaM8V9E1iUis80UkZJBPrD8SFtS7hO55Y5vFhoupcj/8nyyhnv'\n",
    "        'V0oLC9z/mQJ9MFfOLnfplSGTtNcp74tGY6ckblIq/rRXGbaba/H1MfVuYUOAGHNJDMF0+BRK1bpqyf/lVdyQV7OYBr5Qt+Py0vy3'\n",
    "        'uR8JyldAS25vyLpKdnSVhFPn0ikCNrLhSBW2yNxyVqjR0h1NXDyeS+cCSsVnAONQ8S+++OK8efPOmIu32Wx33nmnWCzOFP1NYFEq'\n",
    "        'PnPACKfZ28dFrRIhF5WwMZ5UwmJT+Vpz1jWa3IdcolIEQQA+S8atDTQ7EtGeKN7/mLTcnIiKJ89UlPARDSUGTE1WlrAYRarFKPPO'\n",
    "        'I7k/LczeTf9Atvh206KroIrNKCxUwgAok6+qlFyaz5++QUh39uCxHx4B+hFnkG32SKyezjC2z74zFZpe1IRDqfgMYaIq/rPPPnv6'\n",
    "        '6afnzJmDBaXfnKriP/3005deeunxxx9PDwNmYFEqfnLi3PriSRWP3YhHu/1mmU/DJ4vemzQwm8c37H9Nv/A6aM3MtazNl5a+P6Ns'\n",
    "        '14/yGT9ZfnRNFV+us8Bk67rTL3aGuAqzWQmF9QLCrEkZsKrDVtmgvMi26MbG934xYOKHkokn1I9yAjY1FrIOv4EBf2QQk/A1aDMw'\n",
    "        'nIUfTvHjHU9SV7je2f30PqjaFgNdYaKAP0gYQQcJmR9iG7uEFi/G4efNEopS8WnH2PviX3nllZkzZ544ceKbU3Px2EMLFizAiPTz'\n",
    "        'zyfj6HlKxWcaqSpN8q47PCgwdQrsYbmpUS6g/3Nz8S3vlb5ziAbnPtb45g/VlVtVEo7Xpu5ScT/xOPr6PomlLmkSvUWn7PlU7ybs'\n",
    "        'diD+sdjqrdd14JcZiQHxModPpm8oZotvzyufmlvz14P0AyBneuWaG4oLDnB3IiseMWVNte36J5fHsqLSAF6qpCRy8Uq/muszK7pD'\n",
    "        '4VRL/vdVyFMqPgMYh4rPzs7G6JGcyzlSxWPMuXLlyvvvvz8YDGaQAc91USo+cwjHT8gaI1wJKOUzNJAQQmRcsciy/g+WBdfYS3Kx'\n",
    "        'LTIYFrHqbDAXI6h40it4Qip+ZJU7kdkfCCW6IQVXJDosR5lFYMXVR3NmHl3O2P93a9ZV8MY/SMQMFBYrYGkJoLkju/iSAmAH1Aa4'\n",
    "        'IvBwFai4IVinOt7k7Uu5GV/wo5pWUCo+Q0iDR71SqcTiz+eff14sFldVVWHs2tnZiW187bXXsO3btm1LCwFmYlEqfnJiIu52iVhf'\n",
    "        'uL3NhzLDFjmmtTvMGHFyJfVH7AuvUy26mVO14umKjVPK3r9225EpBYJ/7Cmth2VKuxsiRLfUGaSrm1BU1aHkhC2I36aLET+7TULz'\n",
    "        'mtlYwNx1dDG2JYTb3OED5gIqdrjTTSTicYIKRAcQp69a55Y6UiX0p0yHZzlis3aKpqxE/nEIEblixFw5cvwcHj/zrX62rqPZR0bv'\n",
    "        'Q2P3V5kIKBWfdozdo95gMGAM+cwzz7DZbKFQiN1uaGjQ6XTz58+/++678/LyJudoD0rFnx8Mz7wYsnTEaaoWjJ0UqAri1dVIFOur'\n",
    "        'xCJAbNs/T792NkAvc2hkQTOMsdZX/Yne/k9GDiQ6XcWPGIrUH4oN6VoiNXoPSPT7kHQks7XxBNz719Zdmsf6/U7aQSFrp6TiB+Ur'\n",
    "        '7zv4Hn37X8xZV6ty7pXQyzQK0IfPlUOTEl4n8Wn4cb9vRHHUhT+GGQKl4jOAcah4h8OBMeTs2bNra2s1Gg2m4lEUtVgsS5YsmTFj'\n",
    "        'xhtvvDE5R8ZTKj4zGIzGhjr8vQxtq0zMRQGuChLRAfnzy9dbF1ylXDbNyStCYQAS86WsGr/dgAdsRL95qh/zHFV8soMS/46LE+l4'\n",
    "        'd1erSHgMVdRAas7b3H2XHit47+giaNn/6Rdex67YKIFBNSQSKdTP72Ffmsd58ZhV6hrO9Tj9oCtYp+9SNwaCKSvj0+jlImdUSsVn'\n",
    "        'COmZF3/o0KEHHnjgrlMXFpQuWLBgaGho4vvP0KJU/OTEOaj4YWfRwZ5wzGeUBdTcoFXls6r1ckDEqtZsfLZt3hTRlv93QFzyywM5'\n",
    "        'U45tvmQV+67VxXtotVKDlShr9+OpcKsfUOmdSmHUBPhx/zpVgHCxi7PWW+df7Xrv9rBBjIWsARu2UeFR8YM2NB7pTfbChwcRh79G'\n",
    "        '5wZPNrkPA6+W93Oc0deqLT8oEN6zRcpyxkmNn+JwsSNEU7eZ2xLJpoDzdagpFZ92jGtefHV19YMPPjiKOadNm/b666/39/dnjvom'\n",
    "        'sigVn1GQ//5xom89EesPxj8BrF0sU5eioVMlomtF9VqQj0ISJSxFYQks5gBCXpcF9WlEAavyy88+7+07Gfafkosnv+yIQvfosAd+'\n",
    "        'k6+Xpm0X2PwgeTnRFVTY3UK5/vmdtCn54gc2VG5jMkqA2qy6fVOq3l++/a+at6/TLr1DVr1dBoFek5zU7xjCZplPyQy3tgxf0rzw'\n",
    "        'hzGjoFR8BjC+efE8Hu/hhx8eRZt33nnnP//5z97e3syx30QWpeInCvw/7tR/ujjekB6Mfaxx+dmwBuTV66UcgUKfV1iz4p1/RV6d'\n",
    "        'oti7UAuyZQjIY9bZIFakyxMb9lNKRVkTqKgfIOgO193xaJ/dLBPyDqEqukTD+U3N2p8deufImkeNC66RbJrLENQpEACFxKvq5Ncs'\n",
    "        'r71lJada70WcvpRpEsfi5Zq9nhD5rk6zMRlm7At/Cs4dlIrPENKj4r/66qtAIJCdnX3fffeRjPrcc89BEPTll19OfOeZW5SKn5wY'\n",
    "        'l4qPDo9Tj+GJ+N7I8UaPgh22KLAI06mVgzxGA2OfM+ty9N1fA/Sdb3MOXle0cspHu6bm0PPLj5VJxLCzEyKs48WOIE3eYFMjXRoh'\n",
    "        'JtIxhY6p+LBVEbVApt2vqxf+LE7L99k0xOx4NGCEOuSsmMdDUpM/ekLuCFQpj0sdgWF5Tia2yKJ6v7Ax8XK58Ypc5nXL64rUnmQ7'\n",
    "        '/HDXPOgMVKuPK13+YBz/yj6flVSUik87xqXiv/4aCx4Sq1atuv/++0nmfOaZZwQCweTMJZGLUvEZxXBsSdZ8DjT6+hjaVkxlK7Rm'\n",
    "        'CZ9RjRjEclQNCXWQQAFL+QKeXg5FbIoulTDW1ojFor39J1JHnrwkeNrJ6iOGFvV7IkMSSyfb4oOGK4LkDg+gd+YeYf+gQPjrgood'\n",
    "        'QrCIXXkQpM0uXPHLQ29Ilv1U8dbN/F3zEBGz3ZTsKgpYVRGLrEPGCjv0WBwbO61o/3sJSsVnAONT8Rhz9vf3b9y4MXUV9Mknn6TT'\n",
    "        '6Z999lnmqG+Ci1LxE8XpKp6oZm8PDbJVTlDElYk5GohXDmrvX7Lt1ZxcdNmdDZJKFJbgiXhOrcesiOGXGZNWISmmmlhfPF5LH04M'\n",
    "        '9vh9SqhWIjqKqFl7kcrLSgte2vo88M6t6nd+xahczwdFakjAUFlnrK67Joe+CY3IHN5hH5KAxI7X0js6u88yTu7i51VKxWcIE1Xx'\n",
    "        'H3/8MY/H0+l05F1MtmPUSvbIT/5FqfjJifG620WJa6EYmScCQY8BCupEQauqw4xKxQKUeVSe+6hr/iWivVnVorKnqrdcVrz+ki27'\n",
    "        '/rqrfh+jhGNoAF14RxImq+n6DqVKc1zBi5hhotlTgQ+Fx0tGlT0a+vGK9xM6Fm5Kj5fTyz2Y0m9QRaO92Kt7oyeUriBd04Y7POON'\n",
    "        'pakke/KGyB56tcJ4dS7jlpXM7XJMwocg0kJq+DIsw9gltnZ2RgaHLaH6Y+eLrikVn3aMUcVjVCkWi5VKJXn3v//9L8acZI/8JF+U'\n",
    "        'is80SCGPxZaB2AmFy4fxg8zulkHS1aXM25eXrCiqURz9QLvzVQ23jC8UtpnQoF7SZUB6I2EsFu3rOzEilZM0Xzp1//3EDKMT2pYI'\n",
    "        'Td0qdYaQJBf55Zamg0L17bnlV6zgb2ZAxXx6CbdiF1A9a/+inSunmxZcxVk3l0074DIok6b0Nvw6p1cj9BpgwvZ52GCfpK/v73cl'\n",
    "        'peIzgHGoeBAEIQgi3e2wnwMDA5O55jO1KBU/wU9IqpOdBJm+CWFU1uhnIgaUV4NCIkQGzS+Fr86pe3VXZQPvsAbkKxBIwqlXixgJ'\n",
    "        'd0tkOONDeiiR7UUTy8UPxKP9kVh/0KEDJccguArQcP5G23b90feK3r9XufgmYPvfKtilMPbGYOiFD4XXLK+dvQ/hNnbLHV7QGcRr'\n",
    "        '6Z0hpq5D7gwGo9/GJ98PnqFUfIYwURXv9/sfeuih1Lyki2tRKn5yYuwqnhysTGad4tHeyHFHu4wRssi7rCoFKJbw681H37NkXY3k'\n",
    "        '3y1kHd4jq7+r5P3Lijb8bM32/bWVB0VMsbMLH9TuCvBtAZ6qoVklCRqkYdzRDrdsCuCDk0A8L29V4V3weHYexWvsTWCHWtDtdUfi'\n",
    "        'g/5ov9wVoGlaJSOGyp0slSdS7QyTZ8Ya5q0F9VvRAOgivOxw8Y7pfbyQlW/xMgydbYE+7Psl2QkbO8dvk3MApeLTjnFNmisoKMg0'\n",
    "        'y6V9USo+0yAzMoloX1toiKlpETT4lWaXkM95Ygf/sjxOIZ2jKnhM/9bPkMrdMgQOWBUdcnaouSER78ViUexok752w5WZw/skbwyP'\n",
    "        'nyNT/EI7MeaSuPaotHcwlJY5GyouzWO/elDElUGH6SWlgur9nANvb3iq+Y0popz7Ko6+L1cI/HhLUbIdPmgA3Gpxd1cHcSm1P2Ux'\n",
    "        'SrzW9/aMUyo+AxiHin/qqafmzZs3OW1DzrIoFT8hxE8xzCRGtA/F4wOtgX6htlEMyTR8TMVLGArjb98/dmtO2UcivRwBlLAUlIgl'\n",
    "        'zJp2oyIRipLUGk2W0w9OOBdPINof9fpa1TwJpuKVdIaOM6Ns1TO7/o6+dS24fAa7bkuNsF4BA3uY8quX195aQCu2xEcMIA7wLF6O'\n",
    "        'rs0dwl3uT5Mkqcuw/VQunsK3YKIqPhQKPfzwwwcPHkwX0Z3PRan4yYkxq/jktdk4nloa6vb7PHoobJQGbGqDUspkc6zcQtWyO80L'\n",
    "        'rqoryaNza5dCVdcdWXHz/tU5NbUlzKIjGhPg8iEOv8QZrFc1WdUyt5IbtigJzY4PToqZAdPu10LSoqgVGTZxwnNPXSg36NAnYr2B'\n",
    "        '6KCiKVSNNosdI2Q7XlSfTLKDmLTHNXuwzBgqlLdJXBHE6Uu2oBJdqBJ7oF7bbnXHiC+XM5a/ZhaUik87xqjiT5w4MWfOnA8++CDT'\n",
    "        'LJf2Ran48wNMDutaozXqVpnDiyhUZTzg8gLerz6gy8o36Rf+RJXzgJRR4dDJI2Zpl1YS93RhCp3IxQ9F4ylvjZEqnjj+xPau8IDA'\n",
    "        '4mGbuogBGbgvPcZLkNaaVSS4ZnnNr96vF0mkdIB5mFFaIa4o2jMPWnJj44JrKko+qOWUNJllJEMGbGjUgnSivEiLI37qa33vQan4'\n",
    "        'DGAcKv65556bP38+peL/13C65S9eU9QcZsE6kFunlnIVMLiimPP3pdnr87PUIpoSBjD5LGTTNWJ29LgzEjtBuNMPDsvhweHdnrOK'\n",
    "        'Jyv8+2J2rUVBF0nKpFruPjXtjsLFR3J/ZV5wtfTQomLGEQHIEyCq6evZV+bQs1l20JXK+PgBZ4iubTW1x75l/0Op2ydrnC5WUCo+'\n",
    "        'Q5ioiv/000+fffbZhQsXXnSM+g2l4icrxq7i4yfZoD/UaO5EuSGrokkD8wUCOSA0bv2racHV8tWPlXBLjvHr7z60+oqj7z9etL6Y'\n",
    "        'UbYfZFeZjkOEpmYZOrAItlPBxAfE25TE4CQ8+d5F3+J48zJ93m/7DUy/TRWy4WZ3ERPYpQG6PV3B2BDahNvZSXGdTqhy4soqUSKF'\n",
    "        'T/8U2YMbmHoO0XZKAiaGyiFJme8HHIFadSvaEo9ELxhFUyo+7Rj7pLn//Oc///rXv1JbLhYKpVR85jBSDnvC/UJTB9ceUZkbRQDw'\n",
    "        '7x1lUwrE//mQia76vWHBDfrCJTAg8loUAQ3XZ9d1R+NYdEr0xQ+dwRwpjjfpJOdXRvvVLZFaVQvgCKbmYCoszQf5iv8rqL5+BftD'\n",
    "        'vloBSWt4FYd5NfzaTeIlv7AuuIK1/ZUS7jFIxvLYFEHC8zNgUXqUrECDpjscw5NisaTb8//CiaZUfAYwDhWfk5Pz5z//eTK3wJ9x'\n",
    "        'USp+ghimR5zcwvGh7mhvR/hjoa5ZCMlRfq0SlsgQuJpWVb30UcOim+w1m7G7EARK2XWNarg/GArHP0mq+FPpcYK5+LA/GFNw1Dou'\n",
    "        'DFRyDPyXSte8sP0564JLkewZDNqOUk4lKAcXFvKmFIgeWEunN0SGuynxUkyazg3afb5Ykj/PWyvlhQCl4jOECal4MuxsaWm59957'\n",
    "        'jxw58iUmCS6SQJRclIqfnPhOFT9ixgdeHBWJn+gN+jrVwqBR2mHRSEQCvkhynP+RcfHP1MtuZ1WtLxPULqGxri9cfXNhzkpRSS2f'\n",
    "        'tlmrFdg6MTXNt/p5yoZmHeJX84MWvGye6HxX9pt4Tdl32LKuiXO3RCwyMjsftigxsR90mcLRPkVTsEbdCjiCwxPlfCQ5k+l4kSu+'\n",
    "        'jN10ZS7zbx+BEld0RJk9/vtERj7E0HVAdn8gemLkd9N5BqXi046xu9t1dHRgzLlr164vvvjiImJOSsVnGLhdEsZvVnc3TdUqdYZR'\n",
    "        'ta6YJbo9r/LqfJaAU21YfLN6+T0qRqFJo4yaoQ4ZK97lJs00vvziq76+lIrvP3mahl2hIvFBR2eCpmsHcHeO4euKdg8HVk5fWX5N'\n",
    "        'Tu3LH3Lx0BcUHOZUctgH5Gue1C68unT5jCJeOUdaadQKfQ0YDaJ+KxrScDxGWSIQjCabTP+Hzi+l4jOAcah4n8/3wAMPrF279nTm'\n",
    "        'nMxESqn4iSN5KRKP+jDl26c+HufLjZCIq5VyVJBIBYtdFSu0i27WvDtdJ2HIEamAx1VwqkPN9gTu6knuoX/UDKDvUPHkv/mpxnrD'\n",
    "        'b2MgEU14ncawnCFVsRCkrhClzd76asXyO6xZl8PlK0roRbVidqXccu1Kzo0FjEprdDihgweKgoYQS9dx3D+iWn48kuRiA6XiM4Rz'\n",
    "        'V/EkW3722WcbNmyYO3fu9OnTX3jhhaVLl+acttJKhOlclIqfnPhOFR85mbkmz2BfyKnzqAUes0IBigVCvgrk61Y9pltwE7z9r0X0'\n",
    "        'or0c4a1b9l92dO3vSlbuFleWwuBOgxVyeABXhK1p0ml0HUp2yDLc/25VJ0yAa9+/W96YYl0/t8fATdbYW9CQAcCvFfgC6uZQrbpF'\n",
    "        '1JAc+E72N5HpeBnhSL+gruGaXPq1ufStkiapKzL8C6SpHR48s00evtHdHhwc/hBeGPamVHzaMfZc/N69e59//vm77rrr2Wefffvt'\n",
    "        't09nzsk544NS8RkGTgWhxAmgwc8ydCocnZBUuqaUdVUu48V9fN2Hb5qzrtbu+CfIr3eb0aBG4DPKusNR3Bgk3v/llyNVPLG3k2cK'\n",
    "        'v+GNDvHN+Nw6cHiUhszhg7SWrCLe1Nz6mZvpLLkOhQGhhHOYeVi246/oWz8pX/7rnMNL2TIOGyhvJpw/casQI+hRcWOd7ni07yKf'\n",
    "        'YnwuoFR8BjAOFV9cXPy3v/2NnOjx1ltvnc6csVgsoxx4botS8RNESjsT4V9/V3iIr28VQ3KER1PBEgkil0CQduVj+gU32o8sw3hM'\n",
    "        'CgJiZk0jCiR8HvJKI1FOP7pe6Lty8Wf4Nx+OP/vjPo8b5XYYAAipZSlYK+t3LFo727jwCvXKh5m8w0eZJcdA+NHVlT/I5807Cklc'\n",
    "        '5FBjPBSUOkO1mg7D8UgoNhS76KvlxwJKxWcIE62oP3HixOzZs6eddaWLA9O+KBU/OTHmXPxAMl71eDpVPJ8JNipANosph8Smqk2W'\n",
    "        'rKvly+8R0bZ+KGL+eWf9lF17rij+4F+1244g/J2IstTSiIluhqED1piPa8CwURLEHe0woBGrvEd6wPbWTa6lPx1QV4etcrIpPmxV'\n",
    "        '+lXsLpdN3+Sr17YN29mdMh0ecgWFzui7nOZrcutvWsFaDxND5RzBESoevwYrbAgxtK32zu5osu+JHOV8AQ41peLTjjGq+C+++OLv'\n",
    "        'f//76Ww5ffr01O3JWTJKqfiMIoq7fAy2+Htpug7AEVTqrVIBZ28N94n1NR/S+OCqp6RvT0PL1qvlUMSCeFW8cIsjEevFotN4vO/L'\n",
    "        'L74iKupTuyJDVvJuP94E5ArQ9G6MlIi+HlzCy61tu+ng9curf5pTsZuLKmBAhkiZAhrzSLbu7Z8ysm97ff2fVsoqlDBNhNA6rAqi'\n",
    "        'KknmUbBDTbbuWO//5mmlVHwGMA4Vv3jx4pE8efrq6urKKAee26JU/ASRnPOOT04fTER7G7yDLFgPiAQaCUsGQ+trpVlvZaGLf67L'\n",
    "        'uccOVClhgC8UqXk1HoepJ5ogx2sOq/hTdnvOFfXYTn0OQ1DFbrDKhMLy/UBt9p6s0oLfWBZcDRTnlfHLj/BoyyqBqTn0u9ezORbc'\n",
    "        'SxkmajVBZ5Bu7BTZvL7Y0MVvWzdGUCo+Q5ioiv/666/j8Xj0rCtdHJj2Ran4yYmx9MWnVHwi1he0aTpRrkMDCXgcGSw1gGzTykcw'\n",
    "        'Fa8tWlTCPpbPEl6ZT5tyZNtPDuUuF5YVq5VbFRqOrU1gD3E1LptO2UV004eJhLvfpu0x8lT5v2t685L2kmUxCxzAByrhzfIBA9Sp'\n",
    "        '5uud7TR1iyjpM5/Mv8P4xHl8LrzUFc7lNF6Zx74ml74W9uBTnByB4eZTUu8HpY5AFXpc2xIO4UNPTjFsGXaWPn+sTqn4tGOMKh5j'\n",
    "        'zu7u7rMz5+SsDqVUfOZAsEF/IDaIuvz1Rg9i98oRWC5gYBEpAMvksNgpOKKn74c51Y1GddQo6dSKEqEQaQ6PnRTc3S6p4kfbGuO1'\n",
    "        '9F3d1YomkR2jrLDMgRcFyRs62ArT/evqf5zLXl6JADIFCkvkiIRB+1C+7BfoW9cu2TDr3kPvHtMwQWm1EuV4bGjYIu9Q8cNmRSyS'\n",
    "        'wG2d/ifiz9GgVHwGMCYVT1Jib2/vSJ6MRCKjmHNyVjFRKj4tn5NYLDkeDmkMC6UwJGBoIb5Uppy5g7dmyXOahT9p2PsKCosVkITH'\n",
    "        'ZTWA7IS3K8mQ37LPc1Xx/XGPu0MliBoBrQEorj+yjXtkU8FM9VtTtWtn0fgVh5nF24TIz3PLr8yh7xCYEJxyk0GgxBGk6TsbPYlI'\n",
    "        '/H+nF4lS8RnCRFX8Rb0oFT85MWZ3u0GMfsNd7gDKbjcgYhFfJBbpIIGyZF3nf6Yg2Q9CrP1r65m3ryqdspo+pWLNPR/mbVfD+7WG'\n",
    "        'vRqjxN5Vre006I3tqDBqhgJWNTk4KWxV9qhqXNtfalz9sN8Ikll4cka8W8HUarW1mjZRA25hBzkIY2eck714fZQrBLjCtfquq1eJ'\n",
    "        'r8pjrRI240PlTmbq/alcfJ3BA9n9vsjQ6D8Hv8jcRzZtReJ950fIUyo+7Rh7X/xFuigVn16MrEiPE3AHB1jaNl5DGDW7YAFDLWGr'\n",
    "        'IREm5DEdD8g0bJFUBgF+m6oL9+gwxpODKfvjCbwvvj9VUR8nuizjyeuE7tCgwNTFsmIU5EPwZFBY4egSae2v7ambsgJ4dAtbgCix'\n",
    "        '0FeGQFpxvWjjn/yvTtm/adZvDmQ9UL5WqmLxkSqrVhiwKQNagUcnjPv9qSFN/4NnllLxGcA4cvEX6aJU/IQx7PgR6+8K9Qn0zaCI'\n",
    "        'q5CwIBlSyJFPLWDRFs+QLp1uZ3+IILBIwFHyarps2u5wjDQb+bbdfpeKPy1UI9Ad7Q3YdR6U7bWiLHHdFlrZwaO5/GW3mhddw6ne'\n",
    "        'UsWr2seofGwH68ocxnP7RUpTIzmxCHGGAGe4RtWqbIkRI5KT5/pCH9jzdO4oFZ8BTFTFd3d3v/XWW0VFRekiuvO5KBU/OTFGFY+F'\n",
    "        'kd2ROBbNdig5MlAsEHAVMNAgqdbl3e+af2lD7cZKAe3ZD+suKWBO3X34kvKCF2iF+42G3ai22ORgmfwSnatVC/m14hAxQi6Iz4JX'\n",
    "        'eW067GfcAiaMAsKsHiXL7H0mWC9l0ZROwEH2wgdBBynMcaNRLCqW272I3Ytt3yRt3y5tETXFyWFzqamgpJBnmbo4ps7OEJ4awyu7'\n",
    "        'RnycUpZ98VMD+4yCUvFpxxhV/Keffpqdnb1z585Ms1zaF6Xi04z4KTci8RPmtli1skXqCmtQeZkAeX5j2W6exsQ/5mTsNkhoPFa9'\n",
    "        'XSsPmZEuFS/m6Ryxn35iXvwQMbMyOWwOr7SP9YdjQ8rGEE3TSlxaDMhwLgrKTY1bGfLrc2puLGCWSdQKfLYyoIX42qJsR9YUxbI7'\n",
    "        '/310yc2HsrP4B+Qoiw9XHzfLwmbQjfKjbU2x0+bR/0+BUvEZwDhU/KpVq9asWfPf//43o0SX9kWp+Il/SKLJoL2/oauXK5VLuDQN'\n",
    "        'xBPI0T+uKZmyAth98ICMVqgH2Qgs5XMZTrA+7O5IxIblebz/jFr+LCqeSKkMnTEeS3jcnWpR2ALrVbIDdYeL+eWc1U+qFl8vWvVE'\n",
    "        'jaCqlFv+dh1wdW7d9A/oDF2zHHc/DhB9TCGu2cc3ez3B3uF5oP8joFR8hjBRFe/3+x988MHCwsJ0Ed35XJSKn5wYo4qPx/qi7rZO'\n",
    "        'lKNBpDw2HYZhPcixFS1tmH+FftXjBoj2XpXghrzyH66ouaV42xXHVqzSyz4ymnfIVDV2N0Pb4TCo3KggYpEHSPM6mzpmBvsM3IQF'\n",
    "        'DNjUYavCjw9UwlW836JQCWlcsVTYEBihyof73J0+UWO8VOfjNvViXC12xbDwGxrRLJ/KxQtsfoa+3eXpjpAx9qnZ9uiFCIwpFZ92'\n",
    "        'jFHFDw4Ozpw5c/Xq1ZlmubQvSsVnAqlWGk90SGx28xoCMlu7TMJ7ZT/zxvcq39xVrlj/ovGtW4DijYiY6zajAa3Ib1HGoz0nDyyu'\n",
    "        '4r/BjnacOOzRJKXgfGJ199A1x8XDrT2gM6S2t5cjlntWll+eyyook0AymRKWoLDEzvpQt+QOy4LLGEXLZhTn3lqYXWhkg3I6IKcH'\n",
    "        'rLBbyQ25LN3RnugF9eS84KBUfAYwDhX/1FNPZWVlTc6Go7MsSsVPHCShYRGU0uXjcdlKMUuJAAckhpvy6m5fL+LJ1CgkVsCAVCyA'\n",
    "        'ePUePdiNN/6cPKTJnZwafZ1dxRPuIgMju+kj+JC77pBdi6l4hxqq5zD2scoltM3o0lslS24V0jdWCOs20WtvWFFzY3Z5fo1S3tAO'\n",
    "        'uoIyXMUHxfYQXd1q78IdRSLfZ0f600Gp+Axhoio+kUg89thjZEbpoiNVSsVPToxBxeMnrjsU6bKonBCTwxfIQYy6ITunUPH2r6wL'\n",
    "        'rjFVba6BFdPX1U3Nq32qSnxtWcEvyzdvNxv3a4y7UUOFpgk1utwaQcgEh5LZdtydPsraoCp4IsDdjd2NWBWYlicftSF8LpMmNR3H'\n",
    "        'a6JG1MbjM+McPmFjPIfX/IvlZfn8JoXdC+G98H4kmYgnHenx2wKbDwukTe1RXMJf6COcAqXi044xqvhPPvnkmWeeyc3NzTTLpX1R'\n",
    "        'Kj7NGBFPRuID9s4EXdMKuIIqraGWzf2/3PKbc6srGfXGt26zL75eQS80K8GgVdGh4MQ7WqLJtsrkrHYiF0+qeHxvpJDvCPZzjZ08'\n",
    "        'qxd0km4efpnDJ9LaX9rLvnZ59cwtbABClDCggKU2UaV23TP4jKQNfzoEFP+0pOC3ZR8wTXwhWKVRc7xqntes7A6GUuL9fyyXdBKU'\n",
    "        'is8AxqHi//GPf7z++utfYQHZRbUoFT8RpK5JYj/9sSGh0ijm1mulXECmeGPnsUeyd+3btQ7jMRUkRmApl11vlNCjra54rDd5gZQQ'\n",
    "        '47HYSJf7gZHMeZa++OgpaZf+cPxEj9fdhgpcKolQwK3n0w9yStXr/yh7+8aSD2aVSSqKRZw5u2svy2U8t4PB1zfJHV7QhU8v+v/s'\n",
    "        'vQd4E1fWPs733+ymkoRks7tftuTb3QRCSG+kEdKz6ZtN/pvNpgCmh+KCgQABQkkooWOaDe62rN7LzEga9d7dq3p1k2XTS353RrZw'\n",
    "        'jDFykGMS5jzvo2d8NXMl3xm9c965554jsgcqVPVSh88X6ekfV5A446M+yCMJQsWPEC5XxQMi/fTTT1999dWfnYT/nlDxVyqOHz91'\n",
    "        'SRUPiDfUUG2BqDwGmc/jSPGkduYd04wzbrasexkSQ8+vL7kxvWziupL/Ug6Pyc96oXTvDr15M6reITeydTW1agQ4pb2x9EYscr5V'\n",
    "        'SdbM/oMubZyvfKXPhM3F+8yYuq9Ti1ikIhGqgfuViutT8X6g61chnpszSLdkkFZBLRKbW9Sbu97Xb2cfx+ojKWp19aHAlfX0NUqo'\n",
    "        '+JQj+XXxQMI///zzPzvmPHHyzPBUfJRQ8YPjwvBOf2s3YnWRNU1im1MGcVYW8m7KrHhzM0mVt8w+7Vrl+vdEjNImo9yj4beoRW3+'\n",
    "        'YBD3Bvt6i/ati8d7wyR2LBDuBhRUKq8RYUWOeitloHrH1zTlbemFdy0rKxHrgd8rg7BYeuPOGZqZ40Tz/8wj7/lSVnzrwcwPKFv5'\n",
    "        'KjpTkG+Vk5uV3Fa3s9/HXe0qPkI4A6nEMFT85s2bJ0+e3NPTM6JEl3Ibvoo/Qaj4/oivDwpFuiubgkwOB2JXKCEWRyxb8c03uxa/'\n",
    "        'ZZoxFqXlK2CekMcSsCnNKl7QF+7jq1hcxUcGqPhIXMV3AkdoyOx28cPjdYHBIZ1ek8yBcoQcGpPPobBKjhxZZZl+Y2Hm31dsm7FH'\n",
    "        'QEsvoP46i/rnRQf3cVUycy1eE8QN23xsi5+pbWjwJ/6dOH/2pRb5hfMJoeJHCCnIbtfa2gqE/EcffSQWizs6Ok5fYCkhwJGwYar4'\n",
    "        'bkLF/zQ4fvxkV+zYDxoj51/jfmNbIFCrQWSsUjqPD/xPBBHbqdsV8/+um3m7qWJzeoHo2kzq/y0vXcLmP7UnfUzB8gUwe5fOuFGi'\n",
    "        '3ivVGkxWl4wSMErwyHk0gFWXEzfv+Jdt+m9qNr3RqWN6zKoAPhffYkBhWjGbw5FYmxJR9Dh8EBae6vmSXXVTFvWGJbQvGDVCTL/7'\n",
    "        '+xeVi2+zTZ5yVaO+IRK4SJqUUUOkk1DxKUfyKh6w5dy5c9977z2BQNDW1vZzYU5cxSeZzhe7cXdGu48fP0VcZhciEp8hwraxeZnW'\n",
    "        'ULTOFyOr6ng2n9RQBbMpT64tvzGDtLmILMl4zDr9Ol7uN2qY4zFJWuTMQKUhHPphh73r4s/r+lC429IQLlU1CXqpCYsLQiwt5Rzk'\n",
    "        'L0uKb04vTS+WSmGhFBFIYZGFsl0z7y7t7NsYe+cJpfRXKZtu35e+RJQLo2QOVFgnKQnWV7aG2vuneh4iYdQvG0DFg18n4QykFMNQ'\n",
    "        '8dFoNDMz84033mAymZFI5NSpUwOY88p8NDocFY+VnCBUfH/0ZfnoCoRjanMNi1KmEDLik+/WwtWmtFscyybphRQJAkQ8Wcmnhh26'\n",
    "        'QO9Dzkv8TpNQ8b1F7uKnJtTcVCNhQBwql8OCEUEZLZe39mXrjF9lrXh6YcnGnTzO3avKr1nCzMpjiTQ2fCI+KLZ5+DZ/ibzW2Nga'\n",
    "        'jFxhfuBPCELFpxrYY6XLrxc/ZcqU8f1swoQJ439oyffW3d3tbGlpamoKh8M/godPnjwJ6L2rqyvJ/Ym5+NHG4GyGq/jjFyy6BI5u'\n",
    "        'NNj784/6aqwyDolFLUdgkRzmKEVsw9evGWaMVW14L4cGXZ/NvDGrNLOItpZ18M97F95cuHqn3rBDb1orkPINlmaFwK/heE1KP5a/'\n",
    "        'Tg6EfFiYUznjWtP8P7ZL8+PR9V6z3GWSa4RUOrlMrLP30++9FT95leFVvJprlnJuzKIsojn4jpDYhofT98tLD16ZZk+Jol5XFwzg'\n",
    "        '1P2DMvejP/7EXHzqcXEV/wNCA57nP//5z/48ec899wxgziTrxQOvNRAINDY2ut3uY8eOJcl+A75MFLdkWHfYEfXEXPxgwxLf7l1x'\n",
    "        'iVemCIWjkuogWdsksbXAqGJ3cfmYbPbd6YfgI+t0M25TLrqPw6BWqsVBA9Ss5LW5ncHemalYr7LG18V3RnG3H8+T2eyP0fQtdIO7'\n",
    "        'L7smViBeKNO9sY3+6yz6298x+BKZDOajEF/Fq9BkTNKljeV+/RpJUCSSUW/Lzb5r18IDygoJUizk7vdZlYlk+KFIQr9fjQnqw+dV'\n",
    "        'fNfFbmEEho9hqPhZs2aNH8wSFJpkvfgzZ84Eg0HgcLpcrqNHjyb56f0twZzJpNo72nMy6fs+thseUX/sMob0lweM7tz+Dq4AEtJL'\n",
    "        'FRBbCCEmfpH6y2fM06/XH8wAbCYUCUT00koZv8PtwlX8JQccY9EkVHxvP4AG3QaxkFbGZtEksFAMMSvyV7d8OiYv++7XNvxrkYD8'\n",
    "        '0W7y/yxhPbe+goOgEnOD0IFNxAscAbLOCdvcrlD31cmZP5yL77oyHOBfBi53Lh6o+BdeeOG+Pps0adJ9F1iSXXE4nKlTpz7yyCMP'\n",
    "        'P/zwU089lZ2dffz48eS/CfA/586dO2XKlNdffz3JQwgVP6qIDaniB7l5YVXY8PFv9Qd1CJdNLhZDQjnEkyCiGvoO3Zw/KBdOQESM'\n",
    "        '+1aW/WoJ4/3dJQfYpDmkLWMPZj7DPLhXa1qHqveIUatJ40bpWBV4vLoc0OxRFcm85AHH579yHlkcMUB4OD3qMausMiG1+BCEqqQ2'\n",
    "        'J2RLLIfHnGGAfK3n91nlN2TRlnLqWI4I1Lv+3dsvNb2PY/aSlI26upA/0t0XxBXFw6iuFAbDVXwXwagpxEVUPKDZH6ziBO7fBx98'\n",
    "        'cCFb9rdkVDyQ7XPmzHnyyScfeuihxx57DLBfZWVlkgTY+83OncvMzATM+corr8RisUTjxfYfjorH0Emo+EGAL/CM/CC8s9nfRdM0'\n",
    "        'scwe1Fgt5HGyt+757aL85UdY4vUfqNPuMOxbCAn4brOiRUb3WFRtobZQv9gkDHEV33k0zjPuUExs85RrW2AboCM/LuFdkLFuWR7j'\n",
    "        '10uYf1l48IhAJcWWwwuAM2ze+Zlpxljxsid45M1cOWU3P//avMzncr+k6+h81n4VSon4gvgZjCU+8cL8nFcPCBU/AhiGigee3tDM'\n",
    "        '6XQ6L9kJYNfFixdPnjwZMOejjz764osvajSaJL9AwjZs2ACYE/jAzc3Nl9wZV/FJjgah4gcZk0gEyyxX3+ghl5dI+HQU5s/YSf52'\n",
    "        '9WLp7D+p5t2l4ZMAmzFoFSo+1WvTRkId4aRW/XSHB6r4/o9Y4xsJCR/1NTtlzFIWtUIC8cHHydgFzBXPO/875j8bX35qx/zPWMLf'\n",
    "        'Lc6/NaPoAJkl1ljFNnc8PxLD7CWrG+vx4kSjPYyjdvriKv70GWIuPrW4UurFi0SiBx98EIj3TZs27d2799NPP50wYUJGRkbyM/Kg'\n",
    "        'h/Hjx997772PPPJIkocQKn60Mfj4AxU/4ObVy8O4dxoOReutRjapAOIyUEQEVLxCyNCueEaXdht/27xX1xdfm0l5/NvyHbSyfcxD'\n",
    "        'rxWs+U1e9myYsV1rWc7k8rTyOgUvpMey0PuwFPSo3yRtoXyrmfnbytXPRPUsbKW8GSsQX6NFBZQiHo8jNdf3TaxjQh6x4xVD7B5O'\n",
    "        'VesHucp5JDOnsnVALvq4kOeY3BWKekNd2B/p6b0dRPpc99Ef+V6cPn2WYNTUIsm5+JRYV1fXu+++C6gSCPkDBw6sWbMGsChwSvV6'\n",
    "        'ffKd6HS6ibg98MAD0Wj0kvsPU8XHI+oJFT8IEjI8/lhP19heglaL7F5UqYNpxQKxeCcT5cJizZHVkm/+i5TuMSskPoOkEWWEm2rx'\n",
    "        'HhL5kXD0qfgwnkXZ2BgulddwgYTvLY7pRSyNh2HD374sG5tNW09BYTEC3GA5zDUUf62ddbt81p9URStYwhKBgjyLtvs3h7MWc3N4'\n",
    "        'aCmdtq++sbKPq38YRTDaAzhawFQ88EVbo4SKTx2SUvGpCpU/derU559/DphzxowZ+/btW79+PaBNQJ4SiST5Turr64G3CZjzvvvu'\n",
    "        'A9uX3J9Q8ZeJeJY5jUZHIxXphNTDIu1ji7Z8Pfd1bdpt1XunwYgYFvFEzAq7lN/eXB+M9LSCm87lqPjzFB1fDh8LBtrUEhg4nxII'\n",
    "        'q8spg9jqwjWa2bdzvvjD+J2fPF2yd/ym8rEZpLS9JAhBpNYWBC8LInT4y5T1Wnw2p3//VyEwFU9E1KcYV4SKb2trmzRpEiBDm80W'\n",
    "        'bzl27Nirr74KVDmPx0umh5MnT7700kv/+Mc/wFGEiv+5YzAVj5dWxwff3eKBmCQ+swKwaHxVlLZwvXnGDYLFj67am3tjRsVfVpA3'\n",
    "        'sZiFtLzNvNy/7Um//tCyb+SyNXL9HkhgVAvcSjYu3tG4ig+Y0KiGYvvuQw93T9Ak8ZplAM1GGcKlsslFEq0Nf5qKJXaOC3leZZBu'\n",
    "        'DQocQcTm5lWG8KJyvUXhkT6lj0l4s6dMXqOti/SVKUlkor5CYunjiJ4+cyYcTnKNM4GkkPy6+KEtGX+1vLwckOTSpUsTLVqtFriU'\n",
    "        'n376aZKfApjz9ddff+GFFz744AOg4js7Oy/50ZiKT/YuTKyLH3pwuuLDAljCH4qxTR6WyS21NgmFQhmXDMhNCbFlEF8BcaR8hojL'\n",
    "        'aNahfg3fqZO0BYLBcG84/YBKc53YuviuOm8XXdPANOOPH/Ea8RJbC1VV+fyKg2Oyue9uqeBJ5DKYJ4O5Fn6RYckDgD9126fp0Aq6'\n",
    "        'oIitok0u33BLXvZ+RSmHlyeQsTzhtv4ntN+Xv0qBq/hzhIpPKYYxF9/fBiWrS5InBEGAOWfNmpVoaWxsvP/++995550kU9+fOnUK'\n",
    "        '7DxlypQZM2YA3zX1Kr53XTyh4nsRiUQDkW6vN8BjM0Q8hlFAnl1heWTWioOLXtR88Tc7c69QjLJZdAWb5DSpoqHWQKQnucQd3X05'\n",
    "        '6i96h4pr+UC4y2qtpBTnifksvKiHQC8ogZZNtU//1aL1r91ycNGt3x24IbP47uw8Ep0i1tqwWkVYgXgfVdfMNzm9oVjoSqpPNCog'\n",
    "        '1sWnDolbcDSJ1TzJWjgcRhCETCZzOJyGhobkD5RKpRMmTMjOzu7faLfbAc1+9NFHl8zyBFh3+fLlTz31lNfrfeONN5JU8YDmw8MJ'\n",
    "        'COwkVPwIo68gyA8i6vuRHu7uhqIqmYRemodipeWEMkCkIqpx2WPW6dd/tzH7D5mFN2eUb6DCh6n7C8r3zmXsvW3fkgmlW3fLDF+K'\n",
    "        '5Vwpp07OwgvEx2PpZX6TDGy7zWqPWQk2/GZsRbzTpNBAbEb5EalYIrG5E/JchDvD6yWux1eTvkNduGD3A5bGHrdiMat4RL0Dk/Mc'\n",
    "        's69C1aBpCP8wI33CAb5yHD9CxaceP0LFt7W1SSQSwJxsNrumpibJowAxPvPMM4AkAVUmGk+cOAE4EAh5v9+fTCdbtmx57LHH3G73'\n",
    "        'f/7zn6Tn4s+EhqPio+dV/FUt/S7AeR4IhbvtzW3l6maR3YdqTFQma+OhwgqxVgFzgJCXICImi6WSQD4j6pJSgnWVkXBnX3Ljfh32'\n",
    "        'Zrfr9oW7RVYvWdsMCApQUzxTB6RzLD4ivCmj/P/WcKhCqQwvLacTkuXf/Lvm8zGq7CerxWSZgs2BCkha1k2FS+47lF0MHeIgJEm1'\n",
    "        'zT/wdF9RjyJHAYmI+itnbdTPHaEfpeI7OztlMhmFQmEymQ6H45ICPK7uz5w5E8/m1D+EHrz12WefAT2eTDQ+sLy8PECYVqt13rx5'\n",
    "        'w5mLP78mZUjgKv4oMRffD5FoMNJdU1nJIBVJIJ4YEd37NeO+ed8W7fpKuXs+CnMhkYBLr7AjzHBDTah3Jj0ZX6u7b1384Hco7GS1'\n",
    "        'xgKRbke9h85kIcwyGTYRD5xPnjF/uXLmHYqFf3zkyNIbDqwcs6bwz8uK1pWSJTBfbHXG53c4Zg9JWV/twgrEhwZET11NCPWVnSVU'\n",
    "        'fCqQWI+MXU4pUfFNTU3p6emAAPvnGHn33XflcnkyM0rAkwT7s1isAe3PPvssINtLZqurrq5++OGH9+zZE/dghzMXP4xrichR/xMh'\n",
    "        'Eo1nt4s/twzG15LjbwXDUUtlPaeiABWysKRMsFAJsZR5qxo+HVORMfWRrF1jl1AW5QsYPMZB0s48Rv4LpZtvOrhsmoy5ETHsl3KV'\n",
    "        'UJlHJ4gHzONz8dJmxnY/dDBsEvnMKABQ8V6zwiyDmeQSMY+GmBoRfJIduNYinJA3CuuuzaLdkEWbXarH59/98VpymJbHlT5idzEt'\n",
    "        'njJFnR4vKhe/lVz8mhklZzjxQJjIUT8COHpsGL6ox+NZvnz5/fff3z8102uvvQZB0DncBj0q3l5XVzdhwgSgwQckVlq1ahXo5NCh'\n",
    "        'Q5f8dKD0n3jiiXXr1oEOk1bx506cPD28HPVd3ceAiieY8wJEel3NaKC1B7H7SJpmsc2FSKRrCpm3pRe9vo1jyV+u+PI5bfF6HqOi'\n",
    "        'Xi/zawVOJbvV74+vfMdSfWInoo9GItFTp89FO7p1DeFyRQ0/HkVv9wgcAbm5bg9X/Zes/GszqZsrhFJ8IZIM5poKVxnTbjbOucNE'\n",
    "        '2d1sQWGExJZVbBTkjSle/t6BLJqCwtFKtC5Xn+i42sV7Au3t3X0qfvS/zM8f+GUc6RyWig+FQl9//fWDDz7YP7vdyy+/zGazL6nl'\n",
    "        '3W432Bk4igOYc+fOnYBRt23bdslPDwaDTz/99OLFi0EPw1HxQ+eoj/6AJCOdhIq/AJ0qKcIqz5fC/EIqc8xS0V+yS8okBgXEQWE+'\n",
    "        'k8NVcSua9dI2nx/P/NmRbLeRvhz1F0hs3AXtjoQ67a5OjkTFopYrhUwpjAD+1AvJmq9eNKTdRNk/86b8xb/O2X7bqpwFh4pI1Fyx'\n",
    "        'oSoevSm0+yvUDYoacLX23TGv1lwiP1gXTzgDqUQKIup7enriU0LA/v3vfy9btmzWrFnAt4yvUmcymZfsYcaMGWBnnU43oB30BuR5'\n",
    "        'JBIZ4tijR48+9dRTwO89ffp0cir+XGKBajyR7yVHKa7F+ubiR/2U/fIRrxcf6nMaQ/jD0mCkp9HdxmJzhbRiIOFxFS8w8wo1mQ/Y'\n",
    "        'p/363Ywvb1uc//Z3NI5UWsEuPVT83U4Z5+6CtXccXr1UJd+Faij8/Eo53W+S4jXiZR6TqlVeql/wV/G88SFpkRubiJf5jNJKDSqg'\n",
    "        'lXGppTKNMZ6WBPeEvcAT/kbsvCGbeUMGZU6FlV0ZieevS6yIx/S+w8+0eEvktYa6IJbObrSHMQlEiTVKqUUo3Jn8XDzgrqlTp8aZ'\n",
    "        '81//+hdgznieOvDnxIkT8/Pzvx8yNDQeFArIc0A7lUoF7TNnzhz60wFbPvfccy+++OKpU5jz/PHHHyen4s8OU8V3d0aPHj9+hrjM'\n",
    "        'LgJsdqYx0E1S1nHsQZm5hiaA3thQ+Oss+tdFPNPyx5QzfyfZm45CPK8JdcuoPrs+EmrHKi5F4k84zw91JNx16tS5llCMqmlgmz3x'\n",
    "        'mSChw6+wNNIU1slfk25OL31/N0+MCKWwCMDBPiBbONEy/XpVzmKnWlhjlvAFxSwN4/0ja8cUZ6+i7ORWaphmQ00gEuo9lYSE70Wf'\n",
    "        'iicu6RRiGOvijx8/DgR7nDnffffdpUuXzp8/H8jquM+5ffv2oTvR6/Vgz//85z8D2uO5ld5///2hDweECegakOfJkxjVD0fFnxjG'\n",
    "        'gGAR9Se7Yyd+Do7ET4EQUNM+H5daLubRYLF4+j723+dtWr77sBiBZBBWK5PFZlqFFYG6ytZwZ7j/UqNLo/P0qe97I+p/+KMOhaKA'\n",
    "        'V2t93WxVFZvLlbBJ4LNksEACi2wFX6pn3iFafM+0A+vHFGTe/t23C8pL95Ye5Ev4YqsnnhyJom3mGJo9kWNExGMcXdGeM3h2O+Kq'\n",
    "        'vkxE8Ds+vn25Kv7MmTNpaWkTJkzYvXt3e3t7oh3QLKDEyZMnA319yU7eeustQJ4Oh2NAO+gZeLOBQGCIY/fu3Xv//febTKbv+6JJ'\n",
    "        'k1DxvdbR2dPR2X0JdPRudHcfPXcWW3V46UMIXA46ek6dPHP06Alwdjo7ALrx09TjicSkGjOXVqaEWUqpUCEV6cUM08GF1hnX7fzi'\n",
    "        '5TsX5jy9rowkUctQXiE5J595ZK1FMu7gsgnFm7+RKSqUAoR3yG+Xhu3KsF0RtsvbbWjzzn+ZZtxU9927XVZByK4C7S6rUiZk8mil'\n",
    "        'MhSRV7nQar+0JoBW+0R1bd/KvHcup12XzZhNMnFq2kG7NP4u2MD2AX8G+XYfTd9kcbZGOo4mLpvBEBv9QcbR2dl99vS5TnzMMVxJ'\n",
    "        '3+3ni+MnTiaTyA64o0C2A+bcvHlzKBRKtAPPUKFQvPDCC1OmTBl6MVFFRQWgzeXLlw9oB4eD9kuW6igtLQW7icXi+J9Jz8WfPXX6'\n",
    "        'zKXHAbuceuIb3d3HTpw43Tna5+XKA/Zb6+yMtXYe09UH6cYWSU1IqVbuoEF3Ljr4+8wiUdkeILHhBRM1lF2Venm7VezTsDt87s6O'\n",
    "        'GM6N2O838RonyaMnz0lrA3R9k7gmBOgrzmBygy0tDxqXUfzomnK63KiW8OVSyIJQDBve1KaN06x4tlbBBOxnNQpFSBlJz3hgf9a1'\n",
    "        'Bdkkq5jXaBPWVIa6zp9Q7OOGYrarBbGunrNnvu+9pIkBSRFOnbqQ7gYn0q1btwLmXLNmjdfrTTQCttTpdMADfPzxx8Ph8BAUhiAI'\n",
    "        'oL4FCxYMaDcajaD90UcfHZoB+Xw+kO1UKjX+Z/Iq/sTxE/2I8ZIDEjt+7OSxnhOjfl6uFHR0NVh0XEqJUiJEUfHna7fvWvAy5ev/'\n",
    "        '6vklciki4LFRAdWlh7rCIYypsEN6+eqSlAVIGOigaLR32Pu/1d7R4w5F+RaPUKaGeTStmK2UiMCnW4Sl6uxHxbP/vHPTrDu+2/qr'\n",
    "        '/AVv5u/OYeUXUfLkjhpZNeYZQtUhhq6x2tuZEBqYfLi66CLWz7fEblU9PcfAUHcSfublAVdGfT5AZ+zs2XOXkzy5tbUVSPVFixYN'\n",
    "        '+m5hYSFgxerq6qE7eeWVV8BuFy4InTt3LmgfYoFnc3Pzgw8+mJ6eHn9CG1fxDz/8cJJf/vSZ70+dOQdez5weGufOnPn+7JlzYJzO'\n",
    "        't2C45IEEhofT+Ou5s2C0+7ecPXrm+0pnkCsU6hCGUS01AGjQelEePO9u5czbJi9a/7fM3MNio14jUysFhZTdpRr0X3Dp2APLXmXk'\n",
    "        '0WxWoaSoWsOMNRm6G02xJtPRRm0HvNcy/TrlvP87oS3qaTL1NBo7G01mjRThkpUoZK136lwxo7NN4+rSO9vzTYE7Fh6+Lov2WYlJ'\n",
    "        '7jmmc3XqnJ168IpvYK+uLnljB9vsrIscO3n2+/5X1CBX15kr6MrBL+l+3+dK+m4/R4DTffZcUowaT+B5sTR0TCYTUF/84eTFrLi4'\n",
    "        'GOyzfv36Ae1xX/S5554b4ljg/QKe/PzzzxPRp8lH1IM7RhKcGQd2OYFbDLD49unTZ0f9HF0JAAN4Grv1YHefjuPfS6r94sYOc6NP'\n",
    "        'oUQ/2km5Jb1k7hGhZcs/HdN+rc2Za5Sy2pttUSvU1WD4Hkidi9x6Tpz5vjEcYzt8GldM74zqAUe1dJiaQodEmtsWF/who2A7T2dU'\n",
    "        'o4AkzWqkmbxaM+u3mgV/dyFH2htMsUaj2SyQqul5ZubvDmU9RN2sjDj5zdW2SPBkfzYj7nrxS7rXGSBGIwXA3TDsddA0dYNy0Icf'\n",
    "        'fvj222/Hg4gGmFQqBewnEomGoDChUAj2GZCICVhlZWV8fn+IY0Oh0COPPPLRRx8lmBOo+EmTJiWj4gEVDnldDbiczgGqPXe13pEx'\n",
    "        'hvzhaJw62m1E+aiQGWcwcel39mm/liybUienq9UKkZDdoGJ3u2vPAoLEKOvc6eQ/7gwmIDDn58wPXCDQQ/ep7zVNrTxzi06NaiVs'\n",
    "        'k1oCoNJqXORV2lm3F2S+ev/i5WP27hmb98VOOS2XmsOWi/Sudp2zXeuMcmw+i6vzePzLDPx3rg784OqNOwNnCeZM0dhiVxR+UZ3D'\n",
    "        'afLHq3iPxwO8QaDWB323ra0NUCKDwRh6dfw//vEPsNuFZY5nzZo1YcKEi83FA83+wQcfAE8Y+MOJlmFlt4u0dofx0MTWSHQIRPDX'\n",
    "        'aGc3UJetkc5L7k8geYDBjPS+ghMRw09H7PjxU7HYsQiWlbQLb+wyNoSZsJLPoiiFDBQRyhChGmIatn+iTrtt66xnx2ZVbKSgkFgi'\n",
    "        'h7lU2pH9tEN7tIY/HVh1677li1GmQCnisPfUavk+C1ZFzm9CO40c+5eP2af/Oli+LGKCfGaF36wwyyEWrULIKEcVajG2wt2P2D2Q'\n",
    "        'wwc7fHnG8ENfMz8iVfJsfqzF7kPsvsQG2IFt9pAUdbqmtmC4K9wa/4960XqlXi2RMPZ65tQZ/JLuvcgJXO6oRqJHj53oY5ihSC8W'\n",
    "        'iz399NNbtmwZ9N3Ozk5AiUCnD9FDWVkZ2GfVqlUD2tVqNWh/6aWXLk5952bPng1kfqI6/PfDUPHfnzx5NomrpasP8ex2J/FL7gr9'\n",
    "        'Lfz0FwlecSMGfnqh1m5zU6RYWsl1RDRqZSFXfO/yoj8tLaOJRFXz79DPu1NWuMksh/0maZOUEmyqbYt0JLgFy5GOk2cr3ludp4Nn'\n",
    "        'dfMdfhjPuglexTYvV2565OuKGzNIM/JgvkSugrlSRKSjH1DN+4tq5u3WffOajHLAik6TBELKuChpqfDgtXlZ/xUV8ptqys1ai89H'\n",
    "        '3O8uQKyzPXYWT4fVj+cJ/EhgcaHgvt8aS35d/Msvv5yZmTnoW4DTAPvt3bv3QtJLbMMwDPZJT08fsI/FYgHt999//xAfvWzZsscf'\n",
    "        'fxz4vYmW5Ofij/Uca8V+9f1/UL3b/a6ieAvYLXq050RP7Oion6Cf7kqIdPU5hL0M2Uc+4LXTXetgVxQgfCaKiAyiCv2XT9mnX+so'\n",
    "        'Wa2EOQI+B7S3yOhtXm+fP9OFd9J1SQ8/gvMwti6+rTNyvhHrwROKyRyeUo1TojGLmOUKIVMGCxUwTyFiahZPFM/642fz0/5nxeHf'\n",
    "        '7F97V8FX+3l5e8v30bU64BBCDi/D6GLpW5oDsT7nNvHvdF2xPuEIoKv1vDOMnVzgDABpDwZ8tL/Yzxt9yiiumKKYkL8M8/l8jz76'\n",
    "        'aE5OzqDvNjQ0XPK5KLB4dXiDwTCg/eOPP37wwQcTwVEDvGKpVHrvvfd+8803lX0GSBj4ruCQ+J8JdX8xS7bSHL5bX6U5LNkFsaYj'\n",
    "        'VQCDGYz0FvLAhxp7PX78dAxbF4+1t4Y6He4oXelg87gyThmKL4eXwkILfbd2/l/g2X96aME3H+aIxAisgHgSIbO4fN8OiWCVXHHj'\n",
    "        'oey/5a7ON4sRTp4AyneaUK9Z7jErWg3CpgOzXJ+Msax8rk3Djuerr9ZImRwOTCsRw5DU0iiyBxA8Bb3E5pbYXGKbW2T1Cqw+sc2F'\n",
    "        'F5KLr4jHk0fZvCyzt1zVoKsPx79//GsHceD/15WTkX4QnMGz24X6nwIClwNMxSe1Lr67uxvo6NWrVyda+vOb0+kEzEmn04fogcfj'\n",
    "        'gX3mzJkzoJ3FYoH2zz777GIHOhwO4HYCd7Syn7333nvAfdVqtWC7p6dniM89mVS9+PMlyTqjPcd668XHhlXc8xcMLKMdVgip0xk+'\n",
    "        'yje2MI0uoT2gE5IzSsRj00v/8U2p9mCW579j4JX/kDJK6rC8dny3Fgr5W/v1gK+Lj3TGkx43+7t4Rqegtk1aCyQ8tigekJVAVzN7'\n",
    "        'Z/mYZchjKwrJIlQOcaUQXyFimVe/4Jh2jfrrN2vlLECJgADrjAiHV0BXUf5xZNU1h7M3qUXshhqG1VwXjCRXremqQoxYFz8CGEaO'\n",
    "        '+tdffx3w3qCPSQOBAHAmDx8+PMTh8eecFzKkWCwG7W+++ebFDgRSfdKkSXPnzgUkWdVnn3zyycSJE/l8Ptju/1z0Qjvac7K31tj5'\n",
    "        'u22ve9DvFnw+9fTVVi8eDE4QA+47YaPU3XcfiYWDbdUKAaO8UAwBPSEUFW5p+HyMKvNBI7cQgWE2nawT0UIWFM8QiHcV7o4npruk'\n",
    "        'r477aedz1OPlO7EnAJ5Ql7zKX6xo4Fk8cgFLyqXgOfQEcpinO7TENu03O7945Z4vNl23k35z7rynSrbmkrcdYFMZtmaxzSOw+Uo0'\n",
    "        'TnNjOBi5yutydof7ru1QGDu5nUR2u9SjM7namBc1wFrAFwWkGk/00d/Onj2bkZEBhHa8BvHFDFDxmjVrAHkKhcIBb7388stPPfXU'\n",
    "        'xQ4/cuTI+CEtUX3+YjasVHWJevGEhE8J4mo31Jc8sP9beHa7Y/gOsRZfJ9Po5kmUEJuihFhSWCSDeUqIo/3qRXT2nWvmvvn0unIY'\n",
    "        'gWAEAY0CdtkBRulOlSYNZv4mb+mHzN1sBY3HypHLGV68ihzwV0NqpmjZq8ZZ49rEh4MmMWhpMiogPodPK4dZZJmpKp7RDrjBfHto'\n",
    "        'Cc1abm8TOAIiuw+IeggvBx9PZ4dveFgWfwlahWekx8o0J/6j3v8Fn/Ie9aEebPB7v1U8R/2Fp4DAj0TSKh4Q5jvvvDN16tQLmRNQ'\n",
    "        '4saNG4EvOvTqTqvVClhuypQpA9o3b94M2sFrorcBO9Dp9KGZE2j5IT73RFIqvnc0wniJ2OO9Kn60z86VBODVALqwtLRTVPUiu19i'\n",
    "        'qJGySQypevaOkj3ldPrXnypn/xE5vF4Hc71mWYuc6a8yDdIJ7iX6Ij2ySl+JrFrt7MTWY+IPGMXmhr0Cw7gl5NuyKUWIXoxAUlio'\n",
    "        'FjHUOYuqPv8f4bwJtax9uIRHvWaFSSsQ8I4clhbcs33u9bnLGA4jtb5SVF3pbiWSMg2CvkpzxCWdQgxDxU+fPn1QzxBw3cGDBwFz'\n",
    "        'Du37xWeXnn766QHcmJubC9pXrFhxsQPj6e8uZvfccw+KokN87tGe4xe7zw52C47iKv7oaJ+Xnw6h8ACHMJ7cGHsNNNYrOOUCOgkr'\n",
    "        'Zl1euHfBq02fjpHnpKsgBp/HgdmUOikj0tLYr6skK/rF9+k8dfpcpLfeB9YYiHRr6kNl8lrg+Ek0VgmzGIW4coivgHg6IaU6/S7p'\n",
    "        'rDvfmjX/0fW5L5GPXJuXkVawPodxKE8i5VViNeLLVI2wzY/5hL31gKKhq7ieRf/TStSLHwGkIEd9Tk4OYLC33nqLQqEEg0FAjN3d'\n",
    "        '3Wq1esGCBZMmTbpkqmRgXC4X9PDtt9/2b/R6vRMnTnz77bcv9HLjZjabd/3Qtm3bNnnyZPChYHvnzp3gywz9uT9OxY/2KfuFIJRg'\n",
    "        '2gsmguP14kGjL9wN2/0UmR0ScKVcMtDvKMwHvqid8p1uzv+Wzn3on3O+OCDQqiCOFBHK+VQ6l7RNyN2hNT1JybnpYNZqJI8vOMzi'\n",
    "        'HrTrRD5Mwis8ZqXfJG3TMMK87SETAnR9s0mhQAQcJlXCLBXLlBJbCz7D7hY4ghmMyrEZpNc3M7mOcCIXfR8wOc80e0jqRkND2Bfu'\n",
    "        'feTb+9Tx/L8TvcL5iqg0l2IkreKBFRUVAd575ZVXSkpK/H4/YM6enh6DwZCZmfnAAw988MEHQ5dMOnr06EMPPQR66F/g+PTp0+DA'\n",
    "        'QdOMJKy6unrXBTZ16tT77rsPaH+w3T9e9EIbhorHMGAufrRP0BWA+APMSDjqj3QDqiFrmsQ2txSVyxhFMogPiSUIAutFVG3FDgGt'\n",
    "        'tE4v9+pFjXJ2m8/TV538fLp4/FFAt6mxjaKq59t82pZOWU1AZPdLbc0FEusD2Xm/ymJ+cYApFKMyWKCAuA5mjnH+H42zbrMWrnLr'\n",
    "        'YB8eieQ1y+VyuoBzYA0/5w97Fz9E/k5SV1NeadI0NQVaR3+4rjzECBU/AhiGimez2YDiXnjhhby8PEBWZ86cAWRotVqBAAeU+NJL'\n",
    "        'Lw09J37ixIk4c9bV1fVvnz9/Pmi0WCwXO7CxsRE4lgOY87XXXrv33ntXr14NtoeuNY9XmktyWvZqnIsfdBAAW7aF251GOY9aigpZ'\n",
    "        'XIli17Z1lPkPVc37nZ5XCrxBLouqhZhegyQUbA9Fztd8H05ldqDiv4/gc/HYDH44ZmxqI6vq2WaP1NYiEfKk7PJ4aWONiK48kOX8'\n",
    "        'dMy3C995I+urdC7vwZxl1+ZlfVO6eSuPUqK1CCp9HLOHpm2u90RD/c513CcEX+8qD3rsnYsnfM5UIgUqHlhWVhbgsQFPJidMmPDG'\n",
    "        'G280Nzdf8nCXywWk95NPPplIZAeUe5xRDx48mNjN7XbT6XQEQS7Wz/DrxQ8j0IVQ8SOAoVS8L9KtrfGXqVvECo2ISVJAbBTGanyo'\n",
    "        'hHTdyinorDvXz31zGw2RQ3wxAqlELIhVVobwNkika2SqcQVr/rhnwT7okFiYz4VLm/Ww16IIG5Gwjh8yIriWB6JeDtxXgxxmMSgQ'\n",
    "        'q0Ii5KCWBtjmQbDyTIHdCve45cybltDWQC0CexDB2nvn6OOvHIsHD6SP+CNHeyV8PMz1ZzWvTaj4FGM4Kh4Y8P0uZE5gr7766hAy'\n",
    "        'PGGbNm0CO/evrASOAgT41ltvJVrOnj0Lw/DQwfnfD2dd/GWp+FE/QVcAetcKhbsaAt1kZQ3P6pVZGkR8djmbB4nFcoirEgGuEzK5'\n",
    "        'POBAuk1yp4Lttapaw+2JIe3rB9uo93bRNY1Mgwu2+3QtUbQGIyuurubjvZyxGWVPfMPgiaXA1wXMaebkS5ZOqZr2P/KN7zcrmF6z'\n",
    "        'wm+UAxp0GqUwVMARHP6Msf2WA1nzdUxxXV2JWVvtD/6MqOwnBKHiRwLDUPFx6rvvvvsuZE4g7YGcv+Th+/btAzt/9dVXiZZgMDh5'\n",
    "        '8uQXX3yxfxF5FEUBc15sIilu/dfFD50LhVDxyV8MvbIXG4doq8dthyhsJk0OcUgS3fsLs9cvfM+yY5oc4gmFQphNtks5rQ1V+Nx3'\n",
    "        '9HyF4mG491jJ3QgmsbGob7uzg6JqYBrdsN0jVptRZrEMm4jnARY1sg+LF06yTvv19PQv1pWULBeU/GXXot8eyjrAPPwtDNEsDXyb'\n",
    "        't0Reo6+PhCL4yoje/yIxY3U1q/hY3BkgIupTjdSo+FOnTplMpv/+978Jj/SVV14pKysben1lwgD17d69O36USqWqq6tbunTphAkT'\n",
    "        '3n333f61lhgMxvghVy0RKv7njfjYhrCI+mjseKWrvUxRzdY3o1yalE+TwzwZhFU6Vh/+yjhjbOm8R3ds38iWqnVCOixG1NwKoYiT'\n",
    "        'J1N8LdfMFfLH5C99avcimqQQERVBMkbQgLgs6uPaUumad8K8nQGsarwUuK9VaimXSYP4LAmrXKyzIzY3kOciu7/E2jp+NWNMNm9a'\n",
    "        'oZbrCInPi3esKDwm4c2eElmNriESCsUSU2OJNQLxf+dnEaZOqPgUY5gqHvAb0N0zZsyYOHFinDmnTp2al5c39FxSwoDn+cQTT0ya'\n",
    "        'NGnDhg0tLS0sFuvRRx8FndBotP6s+Prrr48fMvHy9yOo4rHH70RE/YUAfp2sKkDRNiF2t1hlKKFQ787ITfv2gIRVjOxfYeMXMlhs'\n",
    "        'mxwOGpFmOTvcVBvE12z27wE4nJ5AVGjxUrXNgLUAQelaOqU1IdTSuIYs/116/rjMskNsMf7wk6cW0Y1755hm3KRbPN4Ol3vMMp9J'\n",
    "        '5jfK/CZZnU7Ipe9mGvjPVWy6PXfZ/gYDr6qSZjc7wx3EovhBQaj4EcDwVDzQ2o2NjfPnz08w5zPPPJOTkzP0+s2EAdf0pZdeAup7'\n",
    "        'xYoVoB8Igh5//HHQCeDe/rv9+9//Bo0dHR1DdDWcevHHhzUgV1tEfQKA6LCkH5iWj7WF2tw2vZZTzmAy5RB/DQn5/cKDk1fmaQRk'\n",
    "        'BIGoVLJWSGvRIu3+UCC+ChsLT4oNy/WKYCr+XKQVfGh3rauVqm9hmbC0SKilHoaEKnYhvpCTj8J8zqaZ5hnX5c+ZnM8o300pmM3a'\n",
    "        '/9ucjMeLv94n4nwnU7Idbrq2iWf1+AI/UBbxxaFXvjc4wsD85Cih4lOP1Kj4hJ08eRIw3tGjR3/EsTt27AACPE7IgJmBZztgHp9Q'\n",
    "        '8b984EuTgIr3th1jG1qoxhapTC1h5KNAwmMRoTyFiKXOmKRJu/Xw6hkiSCiHuBIYlomYYloJT63eIlauQBXvU46MKchaSPpWIK/g'\n",
    "        'CouM2Py7xGNEq795HTBwzbeveTEJL2vWSwV8Hp9Nh5nlqFQKYVmdvWKbh24NvboDHpMteGGXhFMZjueyw3M+Y0DsHqbJTVI3YhI+'\n",
    "        '2HcxDPZ8tTf91KgP6ZAgVHyKMUwVn7BTp04B5kzysWd/MxgM77//fmIqavLkySUlJf1D8Yer4oeeTvp+eCq+9/E7oeIvQLTJ10XV'\n",
    "        '1DPNXqmlgY9IZm09PGYZ+p/tFMX2GZq02wyb/3+mQOw2SL1qbote0hEMxjNv4PmCYiEcQMUra4IlinqBzQ9jBOXROTvRKj9Fop2w'\n",
    "        'knRjJnlRoRhwphzmAS/UXLZRPfeP5unXa0q3NhuxZ5jxPCE+E2pGilncI2VOy59yV9xdtJbW4KBUmiW1dV7iZncRECp+BDA8FZ8w'\n",
    "        'IOeBcu/u7h7ugQ6HA5BegjmB35ibmztgEdPoqfjEXPzVpuJj8RRzQWwuG1fxHk+jki9kVgj5XDECv76dd00WczHFqBXReTAiZFIc'\n",
    "        'Ylaw2hoOYYfj6exwFZ+8b48vbjqFZ7dr8XYyjE6yrlmEuXxuVG1A6MVSiKuEuCKx+PC+raXzHrNNv4ZxeCuJW5JDz3+7YuvYg5n/'\n",
    "        '5eTulMr2q40ko5Ouaa5yY2UXIuFERpFogiiu7oeihIofIaRAxZ8+ffr48ePncBvwFnAgga6/pFuYMODEisViHo839PKi5Dsc2ggV'\n",
    "        'f0UhgsleQOCdXcfPKWqDZYpasaVBxiFJBQzcERVKId6R9XMd067hLXgYZRQgCCSH2WIEUrKLJJCozGD7iofstFsml2699kjmEUW5'\n",
    "        'UE7hCIubzBKXWdvK3GhKu1W34O/d8gK3WR0wIFIYZjGoUi5Fwmej5sb4anehwz+7wnptJu2PK1kko1eE56KHeoGpeLYtUK6s12Hp'\n",
    "        '7C558cRCV3wIMaHiU4zhqHjAnMeOHRt08fsJ3JKnspqaGjabrdFo+oeDjpARKv7yAZhB3xApklYJ7T5UYyKx+fetLL1umUAg5Gqy'\n",
    "        'HlTOuVNbsFquUIUNUL2YEqxztIY7gIMa6ecHAqq0NUfKNC08my+RclPf0i7Xm/+xnXNDBumlTXSeRKGA2CKx1MLP1yx5RJ82Trvx'\n",
    "        '/RqNLB6J5DXJAyapVy+UCvNZWmSlWTRuX9ZzlB1QQ21JpcnQ7CQWxV8MhIofAQxDxcd9zkGZEzicw2JOoL65XK5CofgJmJNQ8cmg'\n",
    "        'T4ZjEj4S6gjU2C2CCiaTiSCIiV+8dfF7C+d+VIYotSIanQdp+JQGFdTu8/Udm8iIPoxPBD4ncIRcoS6B2V2maYLsHpEjgK2vFPIU'\n",
    "        'XBIKC2UQbzNdtnL2W8qZd2iWPiGFBAWskp284ifz19ySu2yZjLdFrjygqyap62xNrUM8QMC/W/Rq5Q1CxY8QUqDi165d+9FHH/UP'\n",
    "        'fY8bYMWsrKwFCxZcZv8jZ4SKH21cOP6xQDhm83bR9U2Q1SmWyhWMAgksUkIckVhSUXqYOvcB87TrVXkrgXcKdL0c5spEbCmzGNJX'\n",
    "        '7pBotqLyAm/t7/JX3FuwgqlhcJEyMUrzmSQhHacq825N2m2e4syIEXKbVSZURGcy5UIWzKaiKgPSm3Yey1m3TdL04NKC7+ReJJ6R'\n",
    "        'Hpvk6hXyLJO3XF5taAj5sBmx6CCpR/HLo99Kf0LFX2UYjorfvXv3hx9+eCFzAtuwYUNaWtqgb426ESr+MgHcVE8wxja2MM0+maVR'\n",
    "        'gEjWl3J/vYTx9AaauWStZuYdaPZkCfVIjU4Z1PKa1cI2j+eHPWC00xSIMXRNVL0zvtgHDxNyqxsC6yqQGzIr/pp5+BBfJUOEMpiv'\n",
    "        'gDimze9rZ96uzJ7cAJe6TSqfGQh5bEW83wDXymhMFY9XY32etmvc/qxFGra4oa600tToj/SS2BUfUPTTg1DxI4BhqPiSkpL3339/'\n",
    "        '0OU/+/fv//jjj5OMq/+JjVDxSf7v8Yl48Nrh9zfpJDoBjcnhYvWF985C5vyV8eWbIhiSQ1w6nW4SkH2VptZwR8KZ/1Frzzu7Tn4v'\n",
    "        'trvKlPVC3A+E7R5UpYeZFQoRG1Dot1zjG3PSi+Y+pp/9e3PFViHEPUQ/8g1celdO1u8Or96kUq6WKI7IbOamSCDcPcSE+1W8KL6L'\n",
    "        'UPEjhstV8fGqx4sWLRr0XUC2EydObG9v/z51E+gpNELFjzYuLKYZq3R1cswtwko/aqxC2BQFnyKDBWIEKmZwls9+TzdjrHrFFKOQ'\n",
    "        'FC8cr4C4YmYpisAkXe0OibqoyrrGDP3mcNY7ZRv4KjpbWKzV8NoMwpr9aVWf/3+6lVM6NVSfWVGtkbDZLIjPRpjlYkSM2pqheGk5'\n",
    "        'RwBs8B1BqiXId4QQmxsrCm+LC3wf2+wmqRr0dUDCJ75wXMX3uyQGqvgrHYSKTzWSVfGnTp167733LlbVnc1mA+YMBAIpJbzUGKHi'\n",
    "        'k/7ff3BhJOQw8E7tTZFydaPQEZSpDeVc0eRl+8dkczcW0dDsp1Qz79DsnIXCwoBR4lYwvXZ9W6gthDmH8fSAMUA47lC32OYhqZtF'\n",
    "        'fRIeU/FWZ4W66u5VFTdnkZaXSSAxIsNyifBNRavVM38rn/d/VaVfOy3qoFHqxSU86L9Zwa4xIiSrhlpn/1Peqv/dvyzXZedW2Rm1'\n",
    "        '9sD5vEyjPpJXHICKP4Onwxr1b/ILwjBUfFpa2ttvvw0o9MK3UBS99957k0lw99MboeIvgT6GDMXrtoNBqK+sQtkIlyYQ8NU8kuqL'\n",
    "        'v6ln/t52JFsCC4V8rohJqpHzW10tP8gGP9iNJpFfrn9L4sLzR7qt3miFug4QMvD6RNiK+EZEyEc5ZOB5HmCK/76sKGvOe8jsPwMf'\n",
    "        'UiFicIT0fZRD89n7f5eTMb54y1aFZhUs19QH8Mmdrkho4GcRwNFPxV91zsCI4nJVvN/vf+yxx/pnkv++n2D3eDzjx48fuobmKBqh'\n",
    "        '4kcdOJfGEsU9nf4o2+iEa4LKOh8ikcqYpRIs/zybKjN+sXRJwYJnbdOuVZVuUUIsFOEDH1UhZEq4FL7MVqCvKdAaKM2OqUXfXJuX'\n",
    "        'uZK3X6SiC6CSSiMUVVPV8/5snfPbo/K8gEnSZJDDPBaby1XwqGIeEzVUxmfhaY62JRVaVmUE6stl11cUHvuTZ/OVKWo19ZG+1am/'\n",
    "        'EBAqPuVIUsX39PQ8//zza9euHfRdoN8Bc3K53FTyXYpsuCo+2nnVqvh+95e+EQvh5d0Ri4ukdUqsTjEk+q6U+fuFuX9azZFT96tm'\n",
    "        '/V626D4dabtFp2vV8xpQVpvbGQl34lGavSo+GOkxNIRL0Cq+zY/YvIgDi6hH7B62seXNdQVjsnkvfF3IQNUozJfDXIOgXLfoHm3a'\n",
    "        'OPPuGU41121WBrBweoXPjHpUnCa10F7vKK8076vUjctdPpn0Hc1dV2HSyZubrvycHqOIuIpvJZyBVGIYKv6NN96YM2dO/5aEz9na'\n",
    "        '2gqYs7i4OMWslwojstsl81+HexfyxNpC7W6T3C5h0SgkiYhnKFxrnDFW8+UzFkGJBBEymAwNt8xp1bYHI5dcBT/ESnlAyPr6ENfi'\n",
    "        'Ejj88YgmyO6XKXUQiwI8TCqqv3dlxcSFW8nz7pfNvrOGtkUKCyk8ck7FgVeL143bn/WmqGwlW3TEUulv7cHXAmCLnoLDURZXDXpV'\n",
    "        'PFEvPtW4XBXvdrsffvjhi3FmZ2fngITJV5QRKn50kQg9whN4xgKRbmmlv0TVqGhu11grETZVLaDACCKGBB9/V5Y155/atFtsa1+Q'\n",
    "        'QAIZzJcgAgXEhumlAomErGjmNLgYRl1eleLPexaOy80ky8k8GVmKkFxmSYeC7Nr8SmXOrJBR2GxSKSA+g8WSCdgSZjGq0okx0sZK'\n",
    "        'y72Tp792CX1uuVHgCMaLysVVPADL7ClVNWga24IhPGNJ38qmX0CuEkLFpxxJqvhYLPb0009v27btYu8C5iwsLEwp4aXGCBX/YxCJ'\n",
    "        'T9BgzmSdN1qmauDYAnKtEWKRd1BFE1aUzS2UWrZ9bJp+o3zzxyif3mJW++QUt1nRGmrFAntwzonPjFe5OmiaBqbFm6ApAJHVuaRE'\n",
    "        'dmM27Y9r+RRIJoMFwNvUCinyb/7t/GSMeOmUOqQCywdiknqx7PQKv0HUomB7G6uQujpKtSVTy7s+N/sTpJTfUFNq1tZ4AoSKHwKE'\n",
    "        'ih8BDEPFv/TSS9nZ2YO+1dPTA5hz165dqSO8lBmh4pMBLoSjwBtsdzU1yDkGmMlgMpUQS7d8si7tVu2BDKxuJvDimHQ7VBF2uZLs'\n",
    "        'c0B4ZG914Eis1tVerqqXNLQhDoxOEZsbsTRLBSyUS6kQok+tLhmzXL7qi/f1M8YaN76lghjA8yxkl+VQ90/Mzb7lwPKZcuE2qVKH'\n",
    "        'PWvFOgxGfh5pjUcDhIofIVyuig8Gg48//viWLVsGfVev1wNGlclkl/MRI2eEih91RPoinYKRblNDpFTVxLf59U0BlUIKs8qlsEAn'\n",
    "        'ZKRT9K/OWkSa95Bx1jg9LQcrOYdX/ZDxKBCHXopaddU+UXMz16JaIy27I2fRY6T1sIJGFxVqlVyXRe02q4ImSdAI+0wyPQoxGDQJ'\n",
    "        'zJOzClFYJLY2A97m24NLmFVjsjl3rmAe0gdFdp/I5hVj0t6H2N08m5+krNfWhQOhwavb/6xBqPiUI/m5+KlTp2ZlZQ36rt1uB8zJ'\n",
    "        '5/NTSnipMULF/xjEkzWFu/zhbpnDU6FzIlYXCglkHAoKC4RiqQiCjKxc0fb5gsIdRrkYyG2XjBasr42EO/Chw54fAs/TFYhyzC6K'\n",
    "        'tgl7wOjwIzYsIafY5voOrrl9cdGNS2jflPLECISvNmJbS9ba067XzP9zNXu/xyAN4EnpgYr3GyWNUrLPoXeHwmyHlVlne5a159b9'\n",
    "        'S74ywbzaSnqV1RNoIxzRIUCo+BHAMFT822+//cknnwya3a6+vh4wZ0lJSUo5LzVGqPhkAYR8qMNnVdUreDCXKRIJzcVr6z4bUzr/'\n",
    "        '0ZK87ZBYgnDpAnqZx6xsDbb2xSldos++EHq8Gl1vOqOY0x9lGT0UXZPW1Sl2YNXlEJtXojYi1EK6SPLKFta1mbQpK3JUs34nmXOX'\n",
    "        'uXwT4FUI4RVW5H7N3HvXgcz/O7xuo1VLsZhrA+H4I9ZQayxMrEIaHISKHyFcroo/fvw48EWfffbZY8eODXjr9OnT06dPv//++4eV'\n",
    "        'MvSnNELFXwmIBzvV+2IUdSPL6BLZ/QZ7pVRAVwoZwB3dTRf/OT1v/bw3ZLPv1G14C7imuIQXqiAWxCbTuSLY5m0OdggqbQwtbwZ1'\n",
    "        '6637F8+ADqLSCho/v1FeElWUh02w34gVVLKrUA6TDgm5MgFdwqmQGqrja6B2a4K3L2Ncn0XdKHHyHUG4N6IeULpHaMcC6dFKnxcn'\n",
    "        '/3B42OlPr3AQKj7lSFLFnzlz5sMPP3zyySeBnL8wZ8iSJUsmTZrU1dU1ArR3uUao+OECn0zvjIdZNviiNE0D2+KVac0CBkkC8SSI'\n",
    "        'SArxIQRBYb5YxIE4tCajwq8TebTC1kAkPm4hPAWHH49WAowkwKvD4yk3MQlfYW+9fw11bGb5vBKFXApLYSGKCC303eL5423Tf6PY'\n",
    "        'm+4zwF6Two9VlwMqHvUqmU69uNXnqwtGSg1qUoPtltyl/7tnSW6jBYh6UWNdW5CYThoKhIofAQxDxc+fP/+RRx6JRCIXvrV58+aJ'\n",
    "        'Eyc2NDSklPNSY4SKTw7YXaPV7W5RsB1yHofFkMIC1p4vKxY88cXMD5g8rhgWMSllRgEl2NyIrzZKcmIl/mvtjvTtHIj0iB3+UkWD'\n",
    "        'yO7VOTsRBxbdJLY0y/kMDoS8u41+Uzrpvqz95I2fVU67Rrn5I4OADKiVDXPKi3cu4OT8dn/G85Q9pY1VvGqHD4uVihFZRC55WgkV'\n",
    "        'PwJIQY56Mpk8YcKEd955B4bhtrY24JECv9RisaxcuRLQaXp6ekoIcCSMUPGjjrgodoa6IaurQtMksvuk5nq1TKQQ0VBYUAGrJqxj'\n",
    "        'T52bzZlzj3rheAd7HxZMBWMR9VJOBZPJEOmqWnyxqnCrQAUVycqnHll224GMLWgJLCbJoFzjlvdU6Y8FkMN+k6JBj4q4bB6XLYM4'\n",
    "        'MKNUKlNKbG7gBucaQveuZv4miz6jRM+pDMO9QaqYkwy+TIWmWWhyNgdiveL9fOb5X8i6J0LFpxzJ56jn8XiAOV9++WWwATxSwJxH'\n",
    "        'jx51OBwbNmwAEn7atGmDTjaNuhEqfrjA0yZj8fDBSLeuLlwiq0WsLrmQXcZHZu4o20FD1CK6mblPK6IyGDS1BPKZ0EYJNVRlOt8D'\n",
    "        'Xh3e2NRarqrnWuOPGX24kPdzbP5XdolvTi99Zh2JpzJqJTwJLDIKSdr1b+nTxupWv1ArY2Pp7LAnmXK/WebV8psVrNaWpmBrp9Hl'\n",
    "        'LjFr1+nh63KXPFu8mequpRp1Bp+vPfiLijhKOQgVPwIYhoqXyWT33nvvlClT6HR6KBQCPHn8+PHa2tqtW7fef//97777LiDSEeXA'\n",
    "        'H2eEik8OWMxSoNrSIKFoJXwGk4EgyIqD5c/MW5G2bodAgkqEHCa5uFGDtIbaw8MIj4z23/CHuw31oXJVA9/qh+xePTYX7xXb3GKV'\n",
    "        'nsukfJLDGZdeMmFZYQmVZJtzq37en62M3XKIJ4UFND65oPC7f5C3jNuflYZSKuwmWUtTpF/+eYI5L3ZaCRU/MkiBige2fPlyQKrj'\n",
    "        'L7AXX3wR6PrL73+EjFDxow1MHQci3eq6UJmiVmj3ITa3DJXK+BValM+QKF9fV3TNEvr2uVNVM+8wb/9UCbFRTMILFCIWl1rOhdEq'\n",
    "        'b7Qt1KnxurmcIznyort2ffGnfRl0OZWHlNbSv9LOus266G8xDcll1oADGXQaCvElXIpUyBabmxGbl+8IvbELuiG9YvJWmG8PxovC'\n",
    "        'Q3014mkGF0Pb3Ojrjict6f+1R3vcUgZCxaccyat4YJs2berPnPfcc0984/nnnw8GgyNHfZdjhIpPGtHemfRIFJ+Ij7rCx9i6Jo7Z'\n",
    "        'LdbY5MySWXnw7YsKP9xUbGfmiGf/lfPdAgGtuFYn8+lEzXJW2O1O3KHA4Y2+KFXXTDO0iBy9KTchm1do9y/n19+YSf778tIS1GRQ'\n",
    "        'SZRSkQLimA8sVqXdoZr7Jxv7oNus8OKz8H4T6jdJXFKqr9baEWz3tHdJ62orqq0fCAtuyM3OULFpjZV0s6G5rbMt1M8pHf1hvOJA'\n",
    "        'qPgRwDBUPLADBw5MnDhxgMM5YcKEZ555xuv1jhz7XY4RKj4pRLpa/WGnRugxQCI+W8hjwwj8+CbuNUvYuwVGGEEgNhWilwQba3F6'\n",
    "        '7F3neMluE7nr4+vWq9ydFap6ljleStird3ZIHB6JpZkv5Gfk0W/MKL8zq+gAQwit+7D50zHoxn9rRRQUEUphbjn9yHfFOyYUrL59'\n",
    "        '35J1DpSs11gDgfZgfEV8b/Xh0R/DKxGEih8hpEbFHz9+XCQS/ec//0nw6iuvvJKbm9vR0XH5nY+cESp+FBHCY+nBz9nh6qCoG9gW'\n",
    "        'n8TuRjRWlFWqkwlRhTz9CP/GLPKLmRv0aWPRBZOsrENSWITNwsMChFnKYLDt9d5ApLs1HBXb1Bz63oXc3XfkLH61bAMqI3NZu1UL'\n",
    "        '79KljXMXZXrMchMqoDOYYkgkE9AhFlmuswgdQaHdx60MLWZWPbCKVGwKi20exOZNJLVjm1xlmpbKlrZguDsRKNWbzo7Ibkfg4hiW'\n",
    "        'ij958qRMJvv8888TzDl16tS9e/eGw+GR473LNELFDxchLHoT4zpjUxtZVS+2tQBflE4tvyOzZNziwv1MWLr6beArwltmawQ0l1np'\n",
    "        'UnJ9FnkwHO3LTt/lDsZEFne51gk5/ImsmyK7fw9cPXYp45b0kjUVUhTmG9RSpRQysw7pFvxVl3ab/fCSOqMSF+/4RLxJ2iSjB43S'\n",
    "        'QLitLRRtjnRwHHZKS/Uj1G3jDi8/2GSmVVqg2mp/+Hy5zF9YGpBUgVDxI4DhqfhTp05ptdrZs2ffd999ceZ89tlnt23b5vP5Ro76'\n",
    "        'LtMIFX8JhLrwifjOQF2VS0ar10nYDJqSWUjP+eqBjO33rixjipUoLGCSi21yQSjQlhiooe9HcT8tgqUliYXCWI2hRl+UY2yh6N2Q'\n",
    "        'Dc9oZ/doXVGxwyVUW9ccKLpuKePm9JKvSWITeYd6zp1Vc24xsAsUEAd8NAyx9xd8t5pddOuBJX/ctzS3xco2Geta2zoCvXntwsRc'\n",
    "        '/EVBqPgRQmpUfMJOnDgRCoVisVgK+xw5I1T8qAPPLuKk6lsgu09sqkV5FBmHZFBCW1jKWzPKbs8sos9/wDbjOnNutkoEWFSIgU+j'\n",
    "        'lOUbzZUBvKio3x/mQUdEooKXytb/dl/GOnkZLCmTb33LNv2aynUvtxu4VRqUwWELBXzAw2JmuRSVwjaXxOaU2Fxim0tk93EsWFYT'\n",
    "        '7JGsrbfAHN/qK1E26utDwUhPPJY1ONoDNUIgVHzKMSwVnzAg5wFzRqPRlLNcyo1Q8cNEDHdNo75wTGBx07TNMp0NYZZn53OuyaK/'\n",
    "        'spWpYOTJZt1pmX0rv+JwlQr2G5AGGbutpT4Q6QFHRSJY8KemNlisbBDYPHjtSx+ChS15KWb/3d+Kf5XNnn2AIxRjKl6vkioQnvHL'\n",
    "        'J00zbtKue6teyffjGe18Rmwi3qvhuVTciMsTikQjoa5KX5BqNZe4a24rWHlP8fryliqK1aB2OVtDXf7WUR+0KxqEih8BDE/FJ+z0'\n",
    "        'acAt4c7OzpQTXcqNUPGXRDDS3RZq8+kRp4qrk/B5bLppz2x92i2fL5r3/pZykVgi4dFY5OJAfZU/cjTSV3zzkt3iQj6GLYoPd/lC'\n",
    "        '3bDdX6ZuFGHZQXsnbrC5eGvjtxT0xuWcsdn0JUViJcTUbXjLOv1ay7aPsFzKWDomHp1Zvqd4Z4aUfsOhJS9R9xTXW8XV1e7WztYQ'\n",
    "        'EVF/SRAqfoSQShV/YY6mK9wIFT+KwFeJ9ogdwTJZtdDhl1obpIhIzCrXQCyKoX78yvLfL8pdv3Vjw2dj4IzHTdwCFBbEw+nZpHwp'\n",
    "        'gvgDbUBft4baq61qHmMXWUubcOTLuw9lU/U0edlX5hnXAce4VZSDLYfncThcLraankuGBDy5uRZ83CFt4CtRI74Q3huX8H014j0C'\n",
    "        'u79UXoM6fP6+u8MvOGkJoeJTjh+n4n9GRqj4HwHgPdZ4u8rkNbClGYEgvoBzz1rmrRmlO6kC447PTTPGqta/jfDoLrPCrWI79eK2'\n",
    "        'QDieEw+82lrayap6ns0P9UUKwQ4vo7Jt6lbBmGzeMyvy6PgUFYBVBdkOfmGefj2y4IEmQZ7HrIireL9ZHjBADTJWuL4qhH0ZLMLf'\n",
    "        '4HIXW3SrTchv8pa8RN7FdNYwLKbKUKQt1OVr7Z3AIjzSQUGo+BHAj1TxPyMjVPwlgE2Xd0ZamlukNJceEfI5RuZB2cKJurRxX29Y'\n",
    "        'fYjMkiBCLrlIDvFaA5FAX8JhLFtRsjSFVTRW1YTL5ViC0PhEfLxGvNYV3Yk2/m964W8y6fNzqFyJwl6yRjHrD7KZf9CyjgD9jsIi'\n",
    "        'AYdaWHqgUEz/WEK6LndJhpZLcpjUzc2D1rAjcOHgEyp+ZJDiufiflxEqfhQRjHRbGsPl2ASTX2JzSRQamFGqEDIZkPTZDeSb00s+'\n",
    "        'XLuLmzG5dtoYfeFaFcSMu6k8OknIKHc7PcFIFJuocrvUSJmIc2Cnnvb7/RlTitfCinLalk/MM25qPrLIb4DkkIDJoIthkVJIFzEr'\n",
    "        'pGoj0OnUqo5HNsN/yCrbgzZCDj/UmycKy0svcvgo2iaBxeUM9E9n94sFoeJTDkLF9wOh4jFgTyxDXRKHn6ZtkmgtXCZlfT4FCPBH'\n",
    "        'v8xH6bnK+X/TpP0Wyv/WIIN8ZmmTjBmssfaGiUaizYEYx9BM1TvPZ7SzebiV4UX0yhuX0P++ilIsVIoREQrzlRDbwTlgnfc79aw/'\n",
    "        '2AtWuPRin0nuw2PpAyYJ6NZn07aFsBJybaGot61LWltXXGN5jbT7V4eXZKs4tHq7sNLhbOtqDXYFEip+tIfuygSh4kcAhIofOCC/'\n",
    "        'aBU/6G8nBujJbVF7FYxarZROJev2zNak3a5e8qgY4ksQkQzmsisKq63mvsOTc+AjvdmJg+Euh7O9QlnHMbvjT0Tj2YyB11dgbR2/'\n",
    "        'suLGjIqP93I4EoVORNGufVWbNs6x6xMJDAMVL+JyWNQirqii3K55grVrXN6y7XU6ms3kCAQjoXiNe+yziMeeFweh4kcIhIpPdqwI'\n",
    "        'FX85SCwh76sOH2v0x+iaRobRBbxTVGuFOXSFgI7AUFoeckt6yRMrj7APf2Obfq1h1bN6IVmGPQsVwnwWq/xItcUYCXcCX7Q9EHZa'\n",
    "        '1RJ+rhAq/oS757f70j9j7pLIKpT83c4jC8J6rlYsZAEJD8gf4qHMUrFYKrU20R2t7+wV/88S9iMbeSR7W98UPAaRzUvTOxm6xnp/'\n",
    "        'PGVK7BfvxBIqPuUgVHw/ECo+XiQu1uhpp6ibIVMToDgBl/75+n23LiFvoiDIpk+VM3+vWfsan8No0KEBvahZLWr3eoKRbjBi3lC3'\n",
    "        '2OatUDcIHQEEj6XHfU7/ZtR92+KimzNJG8qECALjQUo8C69Asvz56s/HyNb/y61in5+IN8ncKo5TJwbd4tlIou3BLmdHF9dmzau3'\n",
    "        '/HXf8hsOLy1uspdZdKqmJj+u3wlfdGgQKn4EQKj4gQPyS1bxF/nttLqcjQpOQCfQomKInKte+oRi1v9a/x975wHeRpnt/Wyjt9DL'\n",
    "        'XuDuXggQSAgJdYGFvUsv38LuAhc2mw4hkOKSBqQREkp6d4odV0m2ep0qadR7dbcsq3d3pydsvndmbMcJiWMHO4Ew7/N//MhjaTQe'\n",
    "        'SX+d37zvOYe9CkcRMi1dUg6JeIlYKtnN7ycF8GdwLeo+ZEW7Tn+0Q2hp4lv8MMXvSA/Fl3pax60UXz2v7M+reTIURzGsrvwr7Yzf'\n",
    "        'G2eP8oq3YZgSgqQKHkuHCTALUtjoGVny2R93f5HX4BC7nYFmMjuJ7suZZJyzPzEUP0xiKH6g54qh+B+h9jT9sU2SFA+8LpjoRFxh'\n",
    "        'jolEeMLpwyGZWlwGcPurYvGluaIb5hQUsoqVM+/1/vs32tJ1IEBVoRAGyYTsYodKloilu68J+Gqr1TwZlC9Tc+/eOf/3mz79Tl0M'\n",
    "        'o2UKjbjaqsdhSCAQIDBE5jRJOUoJj7DXyz2pbFHNpTmCG5YoCm3kLDzWs6qKrGjnjFYYfe4A2b7kROW6dPtF7DkMxQ+5GIrvI4bi'\n",
    "        'SQEkN9YlijUNKoMdFVWoEbkAITZI9CiOVO7JQhc+Z2SvwVTquF3pV3EjXmsm1UpTvLUhU6yukZH1OsKol77eGK2obLt/ufTyrIpp'\n",
    "        'uxQaREagciUKG2G+fdvH7imX2ufdV4Oyw3ayqF3EQdWlNyl8amHa3wBMmKry0QEovjKR4jmt39Xor9+ZO4b7nchfw7KbvNF4KnVi'\n",
    "        'XonRmcRQ/DCIofhTT8jFTPEni54uAb4Xq7Q3KssjNqVcAbmLlxim31z04SPTln0rkkEqVFZetNNuttAL4ymHPGkPifRp1w51Uffv'\n",
    "        'iKT2Ya5wqaGpZ+1ld9QncsXGfSW5NIv3+Eo+H9caYYEGlhiyx5mnXGfb8G8VqkDkMq5IYFeUe21Ksce0yq0dUZT9bP7qglo7XldL'\n",
    "        'lxBJnv6pGfUVQ/HDJIbiB3quGIr/kSIjQyo+TKT2GetSRZp62BVC3SG1SoWJ2AQiLVLo7vxc8Lv58pUsqXXjROuUaxzL/oJhmB4W'\n",
    "        'oygq4ZerhWXxuqoU5ZnN0XjAjFcR5VykhAXvuXzngmc2zygt+ESzN1er4sIykVAoUMJyDUIWtdMKinC9FQD7arzp+tzy3+RIVsoq'\n",
    "        'YaqdXK+lS52hEp3P1pBM0OuvTn5vXKxhLUPxQy6G4vuIoXjyumUw3sGzBuS2RiUCE6IyECgaIb4eEeEYigNrg+UiHrvSRCTM8gZC'\n",
    "        'lA420Y+qDTaXm4ISexh1R+kqTDCwKVfkzxtVl2Zxn/6yDFKIUAzXolIMRZ2cNfoZt9mnXmlhfRumK9qRFK+J2vCwuiJa5coku0s6'\n",
    "        'xzMdmWSHPtDE8djmmMSX7c6ZgpZyfZVir6sx2ZzuoXimOn0/Yih+GMRQ/Kkn5BdC8T11hzqbI1G/EY1b5HV6JU+iMH/+LPrhXZNm'\n",
    "        '/vvWXLYCgpVSHr+8tNEfTJLp82f96HWmuhPnSYqPpbpMtYkigx9y0bM23dlJkCf2QaFlRI5k3LLyMojQIlIQcNqKv3ROvUKXNdYp'\n",
    "        'LUAhKU8kdeAi4MxVNc5it+19+d4RRfM/hlkFLpM1FDqpexGjs7wiDMUPhxiKH+i5Yij+R6i3jiiw3w5PgGwtJ3XHgZESBiskKNMq'\n",
    "        'eFxMN25hwa9yxC9/zavGigwf32WY+V9VvPUoiqtRuZDPxYWsgJVId7cXaU9U2us1IpuWL8A58xU7L9+V/dm6V7GPbhbOeohdUSKS'\n",
    "        'kg3plBikQaS4oARDYa2rgVfTcd8y0eXzyqeWA4QnU+B7ZuGjwMyL9T5tVSxKO39368+Lpy/8mcRQ/JCLofg++gVTPPXlkqbmjOwN'\n",
    "        'yWJTSGN2KYTlJSL5BplJiGvNCrYZKgdxo1wiVCHSgE0X0wmbrNrmeBogfCS9X2YPcgyNCFmFKUq3Q4I90TmSukuzeQ/Mzy9RqAhU'\n",
    "        'TvobhlghtvnLV6xTrq5e8//8ZF85QPHqsJ2I25UBghexqlqTmd6XI0kWvW/H62qL651/4W0Czvm1GeXUuFR1ddGe5fQMxfcvhuKH'\n",
    "        'QQzFn3pCLnqKP9lk2hO1bh8hitmVNhXEFUkq5bs/+2bVPTO//tdOjPTJir04roon2igT6xzId1BPcY9OT6CFpa2VOkG8F8Op3EnM'\n",
    "        'HYa88WxR9e+yBbfMyd+JWlQ4pEYVRkhgXzjBOnWkY9ssFSTl8nhGFRLWippcBoevLs9tGluw4lcFOZurTeVuW3U8mWIWLw1UDMUP'\n",
    "        'k86F4vft22exWDo6OobD6M7nYCj+PKi76TAVPYJfA8l9ZLEmsx91R5TWGpWMT8i4ciUxcav0iqyKR77kCyHEtPwl49SR5q/e0MJi'\n",
    "        'DSKTyGS4mONVStON9XQ+VDoc9mukfrMcxyskKvaL/DVPfPv34qw7tTNuEa3/UC6XqFBYjSg0qJyQ83BJBW6tUrqDQm/6/V2aF9fI'\n",
    "        'eN4W3N1b3iQCeaIsfQPsCgeTnScHrgzFMxq0+qH4gwcPAudsbm4+ny435IOh+IEL+FU4tV9h85ebA1pYIlEo3lnPvW32rjWlQsfy'\n",
    "        '/0W/eE0ryBcL+JUmdcymDqh5CV9dOtUWTu3TVsdZBh/kOdELCfbEvsIar8vl3fzpnhXFEjUqVWKwDhGpMIV711z99Fv1s/7QYmTH'\n",
    "        'Ks0xu4pKh1dHjYqgXpYKBHqnrpLUddTGVLPY7dzR6Lxz24Jrd2Szqh0lHosrFKGXpPZ2PWbWiJ5JDMUPg/qj+MOHDwPnTCQSx3+G'\n",
    "        'vZB6B0PxfdRTeoh0G7JlRksiFbAog3pJ0KFF5RKpVCJRacYvKb49q3AP7tDKyvkVpZ4aP72QPgl+ptsG+Fz1kXaxuZFvC1EZlN1z'\n",
    "        'NwpvYospcdMi0bU5Fcs4uM5sJDC5DpEY85d6Jv0O+3SMVbhLIBAYcDhgRoJqYSzSpKqp3lhp+H3+53eULi8OVMqqPE3p1jRD8YN4'\n",
    "        'xRmKHw6dC8VXVlbee++9wFSPUw3iFy5cKBQKh8Hzhn0wFH8e1E3xlKLJDtwTKTc0wN4Y4fIpUUQlKFGi8KJS5Q2z996cw9oqQF17'\n",
    "        'Fxmn36z5dFS1aBOK4ahcKBbynQg37DS0JFtIw0y2hJ36gEZcb4XFSFmFoeK+XdlfLhyLf3S9fNGzQuFeNQqR5exQhQ4WY0I2odHC'\n",
    "        'njjiiZGt4asyQk8KofqE0mvpwUa+pUlkDfgi7b/AuSeG4odc/VB8Y2MjcE6pVApuHzt2bNWqVQUFBefR8IZmMBQ/cIGYsyrYxtJU'\n",
    "        'K0xVKn7hLshwW1bh7Vl7ywo2104cAX86FmdvVSGKkEMbNciDRrglmUpkupz+5jINOXNEelT3WvpYqTN9z0royuyKT7bz5AqZBpGo'\n",
    "        'MLLoh02Sr599r2n6Tb6CuR0N1pRXTy2nJ2IWtEHJT9Z5031eLBA2Z5JkUjzLbFhgh6/fmv1w2deSukq22woi0hRTnWlgYih+GNQf'\n",
    "        'xcfjceCc+fn59K9btmxZv379zw7nGYrvI4riqQx3kuIzXS3+ugZCGLNh9Wa1gr3Lzf52D2K8Iatk3HKuDFej/CKRAg0nussj9zMX'\n",
    "        'nzxxg1x4H0p2oa5wucFHBoHuCF0jFPjqLmvyrvmsy7Iq/rVVolCqrAYVoHiHosy44AnP5Eut+Qvl/DINqgjZNQENN+EyRTIZkcf1'\n",
    "        'VZX2qt3znxNtLa5zEfX1sb6Ll5iOHmd/xRmKHw6dC8VXVVX1Uvy+ffueeeaZtWvXDoPnDftgKP78iPZq4HUgOi1WVclcUaU7gGsM'\n",
    "        'AOE1sKhEabt7fsnV81jLuBozP88041bjtOsdO2YZYCGGwgKh0IELfXp5JtBIGXhb0lfXqORFbJjHpChX7F2LFbzw9d+ID6+BP/mj'\n",
    "        'cM9nUlis7llLrxSxlYgCdzetgmr3GCOQN457QljPLDyVFB8R2oLl+vqq8Kkv6y+kUDND8UOufije7/f3UvyRI0f+9re/5ebmnkfD'\n",
    "        'G5rBUPwABTwkmt6vdIf45kYchTEx5/+t518zt2TSd3tUi/4MKN60MwcVlLr1yphd1aTixqpd6VRrXaRdaG4QOHtz4WPgJ9+beWqV'\n",
    "        'aESO+NkVpXyxUIuIcQzRIhJgdPbv3rFOvdq57LmMVbbPZ894tGRrOYe6SSOKOrXpRHPv8VAmTFK8MRQssRv/BhVcuz3nY7OYV+mA'\n",
    "        'a6uiZO/O3nsys0v9iaH4YdAgKH769OkTJ05kKP7iEOlLybaYXR3SicMOwoULZF99YJ1+66xV62+aveff26UaWCwsL9bYa+PJs0fs'\n",
    "        'ye50yHa6kLK2OlGmqVN44hhZjj6KeUmEF1a1PrsGviSL98J3QhmmJlCF1aDWoyJX8fKqSb/RZz+MsHeoEHkQGKkVDWoF6WCoLpFi'\n",
    "        'eWzTdbxLdudMV5YXOS2ecCzeEyIyKUgDEEPxw6RzofhoNAocdc2aNcBFGYpn1K86ey+6+kLNFdaQiGwtF1ObXSoRSy/lihXQ6KVc'\n",
    "        'YKdvbpTpIJ514WO+iSMs3/3DgXEBwvMEAp0SDqrKo5X2TJIsHZ+KJWMmWUQnDTvVZkLARYtyduZCH11Z9e9LJOsmF3D3Un3lFCoU'\n",
    "        'Msi5mISnNrkKLIkblyF3fCEvdbfQ5ezI8NgdxTxBiTvKNjRYfJlkr6tQPZpT3SVP2y56W2YofsjVD8Wn02ngnEuWLAHOyVD8Ra90'\n",
    "        'qq0m3MY11MuMXr1gLxfGblvMuz23VFC6pXLqZZ65/6MUlShhWdBOxGxYGMSKoUg01Ym4IyxDI+zppngQfELe+Mxy14j58j8sl5YL'\n",
    "        'hAQk0JCdN2ENqiBYm91TLjF8eHtSsSnq0HQ22Om5+LBOGDTBmSiIM7t6v+boqSLgaVBdNavO80j5mht3LdwecHPcNktTINGzkD5F'\n",
    "        'VXtmKL4fMRQ/DOqP4tvb24Fzzp07lyZ3huIvFrWnycydrlQw0EQI4mbYb9PahTsNn9xVP/V3byxcfcfsvG0KvZJfxJWhHn+STghK'\n",
    "        'df88jRIUwie7o7h2p7+5VN8ocUV60ycxdwh2R9/ON/82W/DHzzg8qZxAIQ0qNRu1Nmmhcu74xokjZNsWqRX8eqsmblM2Knkprwns'\n",
    "        '2R4I7K2xPcFac/munJUWjO2yNiabeyffTzkexjxPJ4bih0nnWN3uzTffBKb61ltvzZgx46GHHnrhhRc+PvMYcjMcqsFQ/HlRJ5Uc'\n",
    "        'ug+ikBnxxjWOWgySKsUsFEX/sQO7LKv8iWVlMKowrv57zb9HELlP1OBlOgIVi0U4CHG1Qr8eao5Gwa4yyeZolS1AVCSAu7o1CrR8'\n",
    "        'g6zo6a05i5dOKPrshdLi71hSHoHICQQiYCHMLVJq9Cxn8t7PuCNypX/fikm8aao9aJgy87DcEysmqrXV0TjdsuSUN0P6F7HAnqH4'\n",
    "        'IVf/1e3+8Y9/AOd84403Zs6cOX78+GefffZMtgnuAEj/vJnhwAdD8QNRmlpOr61OsNVeHEPVorKP9+JXzKuY+NVWZO4jjslXaLbN'\n",
    "        'F3NLK03quEPZpBHFnFpwivT1abauTuGJYd7uyBPyxFcqQ1fPLbs2m7O5jA+JOAQqJagG8RYFy7VovGvK5f49n6ZtCKB4ekV90go3'\n",
    "        'aiVJXy11ztt7UlC7O2Y2pVokHkdBrPqO3YvvK17Jaaqp8DjrYqlEnxeIWRravxiKHwadpbrd+++/D5zz5ZdfBt745JNPPv7446f1'\n",
    "        'TPpGMpk8b3448MFQfKpPS7i+bYCSHqNPJYjZVX6DXLd+WuWkX+uXvYziaL5AjqByuYAt1Xkjic6eWaEzxu3dxkV1h6+PtZdbmwTW'\n",
    "        '7tZyvQ2FF6LBK7Mr7sot2otZ1KSRKtSozKlHPHvm2adcrc8Zp5WyGq1ExK6OmKGAXpIKR2OZdk193YYa0y1bcq7Ly82vskJV3mCq'\n",
    "        '9UyHwVD86cRQ/DDpHCne5/O9+OKL9w5sDLkZDtVgKH4YdLLHpuk2H/uMtYlSnQ9yx5TugEqlRoUsDIMXFYgvy+HdMnvnTglqz59v'\n",
    "        'nnaD7aNbHRUb7DoEhuSQVNxgUYXUFdEabyZJGmYmFPJrJBGTImbXWIzYdnb+fNHem3fl/nXz9ALelj3s3QKFiGqgLFOLS3BYLneH'\n",
    "        '/98O3WVZvEfXYhXuFL02lQZ5YOxlhkbEFQyQFe1+ua8pQ/FDrv4pPh6Pv/XWWwN0zkOHDp03Mxz4YCi+R+19/qlTv0rSqXZ/vEts'\n",
    "        'rIeMXkxQhkh498zddtsneVvWrzBMvcmeOwYGPA6LA3Zt3IrWK3nppsbKYCtbWytxRE50NHaHWZUd9y4VXz2PM4+lx0QsDSwm/Q2F'\n",
    "        'TIhAt3lWzaQRhqyxrXo2mQvvIDp9toxb1aisiFXampOZZJ9j603erIzG+U7bAg82cnvO8/zN/DqvuMoTyfwiLloOlRiKHwadheLb'\n",
    "        '29v/9a9/DdA5m5qazpsfDnwwFE8r2WfZD6lIPKSXxCxo2KFtgPZAs0Z7J//OXPKNBpEDr0OlXL5AqK+OndIg/jSipuDpWsqh5D7I'\n",
    "        'GeSY/CDqQ8h4D4jMTvpO6b82l3vDnILFLBzDUDUCEF6uxKBGgk1kjXNMvsq8e5HPrARHkrDhjYQwWWVLJzuD6RaZ151jkY/cljOe'\n",
    "        'u5ZVaTc0+OhO8YwGLIbih0k/qtNcIBAwGo1PPPHEggULnE6nq8/o/RXcGEIbHNrBUPyQqreX3EnrnZKpLm+gtUJfJ3JGcHdYbbBh'\n",
    "        'Io4SkuxQGP97YdnVudzlHMzEWUt8/D+WKddYd2brEBGhxmC5uNKgDOqlYRPSHE+RDeLjqZDDENIIwnaiUq9mCVhb879bVrrihu2z'\n",
    "        '/lq8equkrKCiGEJlgOJVMq5SwoHsDR+Vu66ey7p1IXeHIQT31ImiM+IrLAGxtakx3pk861fDRS2G4odcA+k0FwwGrVbrSy+9NG3a'\n",
    "        'tFMMs/dXML4HjvPTGwzF99HJFH8ChMlfTfVpgdaDoEqtuEyFKlYLtHM2l6KcHaovXnYVLOaJJZUGPGZXB3XSiEPTFM5IbAGe2Q97'\n",
    "        '43TJDswT5rsSf/oOvnIu58W1MhGMExIWhfBy4HIu3ibdrD9WT7siKVmXtGFRhwZQfFeDJW4SBa3q5mj8hyecWh7QYQoEOE7r07yN'\n",
    "        'N2zL+dQk4TgsWn9jnIlIByOG4odBA+o0F4lEgD2+8847b731Fm2SP4w5wfhpXv9kKL5XdFG7FLnAsi1W4wkSvJhdFbGrvXmfGKbd'\n",
    "        'oF/01OYKuRjXEJBIJqzgIdqacFuyT2bQ6S85dudCtodTXbrqWJmuHnLHaC8FgryxAkvsjysUV81jTcuTyVQayktJitegUk/eLMPU'\n",
    "        'G01zR/u0sphDE7MTYYO8yQC1xKLp5D5fqpnlML+Ll1yzI2e6Wch12yrDMcYzBymG4odJP7Zf/L59+/785z+vW7duqIzufA6G4odU'\n",
    "        'nXQ5kd4tJMun2wPJfTKrv8IcAHaqtlajUoFaWlGO6e6dt/PX2eK31wvMEMeYM8E25Vrn6jcIVI4gkFQi8JrVERvuV3F714UmfdUN'\n",
    "        'Kn7UitrUiFDAL67IZ387cdP8R8avff/D8u3beIUsIRvHybr0uKCE0OiX8W3XzSm5Nrt8nbkZcwfRnjxTcBgSR4Rt8lcFWpI9Vx5S'\n",
    "        'yV/oy8pQ/JBrgP3ijxw5AgLRBQsW0L/+jHI8GYrvT+n2NPm10hlJdkqtfqnajIoqdJBAhcJaRAqCRvDTAAsgYTkMQyGHLm6BGwhJ'\n",
    "        'KtSkqkqUaut71guR5TvA7U94VZdm8UZ9weUZa5TcvQQiJTC5CoVsEFu95JXKSb9pWPd2yoZG7WTYGber2qs0MaMoHQqRhnm6b7dY'\n",
    "        'pgOuryn0mG/KW3Dr5py8gJttMVRG4wlmIn4wYih+GDSIfvEzZsyYNGnSDz3zJ+6iDMX3qLMn9OpoiadCJiSsF0ftRNAgVS98zjj9'\n",
    "        'pm1fz79mbsmb2SvlEr5ULoPsvkii/UTx+TPUkUvSe053kj0+tLUSd7x31gZ4Kdfb8thK8Yhc6TNL9oqUOg0qU6EKFSZXonKPfK8l'\n",
    "        '60HL1OtbFGtCDgOw06QN9xHCeI0znSLb03sisd1u49PCTdfl5X7XYBK5ncF0G+OZg33RGYofHv1Yige22draun///qEyuvM5GIof'\n",
    "        'WpHdP6la9N0em+6IpzpUVTG2vgH2xJXOgBKFlYJiCFf+fYPokiz+Y1/LILnMsPxV++SrLPMfNck5SkQuEPKdBizp1QV1kphdlUy0'\n",
    "        'gn02x+IBE+rXirU4xBNJxLBCsudz7cw7dDMu/+fy17+ScbawdokgEdlDWVAC4mTc5WdXdz7/nXyBtA51hyGy01wEoShe6oqU6hvs'\n",
    "        'jRnqmKlvk19wZ2SG4odcA6T449Qa0a6urh9u/4nHogzF9/PPdn+npNs9gZYKwg2hKC5ilQnEQoQgYJEGBh4FtqE8odCrx8jS9IQg'\n",
    "        '4rW6GhKlBr/CFULJtfRAZEW71fKqS+eLr57HXq9wYjKRRs6jZo5ImfKy9VNv8M68JaQh57CiDk0EULwNS9vkzY2VVH1m8pCSfZdF'\n",
    "        'pUmFm9v5Hsc3LvXVu3IfZ31X1lQp9jibEs3McvpBiaH4YdAgKL6DGsPqcsMxGIpPdefFd9EGlU61Jxrrm1QVUbsK+JhXySc2fCz5'\n",
    "        '4q23lu0YsVD9JRuVyGQiTGusT6XP8PXRx9/oYL69NtwmMPmE9jDmCcPkKnoyiVLsTf09jxgxXz5mOU+AEioUAlKjcjUqI2CJeeXr'\n",
    "        '9ilXeZb8KWVVxOzqsEMTNQgDFqw5Hqfn/Q0Nvh0+xx8Klt6Z/8W2KhNSUxPNMBXpByuG4odJP5bi6QHCzkgkIpFIli9fPnv27IUL'\n",
    "        'FxYVFdXW1h4FkPATjkgZih9a9bAwOXVO52A6/c0cXa3EFcPdQaVGrxIWaxHx3CL8mrllt+eU7pSoHDs+cU25Qv/JPR7ueiUKCcVC'\n",
    "        'TCFN1Vmb3UqfWtQc8MXT+9PJtkSl1YsLVQohXyhUQRJcwSayxys/Grnws8fGFa3Yzd+7nVuMwkJYLvm6kLuNqMfdIeDeUGUc8pJZ'\n",
    "        'URiVFQUQXu6OsbR12ppkIknngfZktpIZVRf+BJ5/MRQ/5BogxdPGCH7G43GFQrFy5UrgnAsWLMjPz6+qqjp8eKCXAs7/YCi+V31m'\n",
    "        'hU7UAwG+F092wO6wWG1GJVw5Aj/xRdFdXwiVmz5S5j7lYH8rk4oxWBayEXGzvMmI1NY3lZv8IluQmojvrtpR6kzetULx2/nSbK4L'\n",
    "        'URtwfqkWlYLIU4lBZuEu7dwxrqlXJco/jzi0Ubs64iDLKQc1wi6frbWVXlba2dNY+cTRJtId1bEk22WdZZZcsTNnoopVXu3EGmoT'\n",
    "        'F+NLM6xiKH4YNAiKp0cqlcIwbNWqVXPmzMnNzc3Ly3O73QcPHvzJxpwMxdNKprpIfk93NSfSQbsmohfF7YTfYUZgWCqVcJWGuxZX'\n",
    "        '3LxYIFIoZAgq0Hr8iX0D2S3YZzDRKXeGy42NkKe7OiiI/RTe+Gx+1WVZFTcvLN8thHEUIkh+V1Aro0TmzR+6Jl9qn/2HDLw56lBH'\n",
    "        '7MBL0QZlRaK+ir50EEl1IJWVK2v1I7fljClbvddpNAcCzET84MVQ/DBpaCi+rKxswoQJo0aN6ltgZMyYMTk5OceOHfvx+x+mwVD8'\n",
    "        '0Ipaw9l9RRRQfH20nU9eFA2inhBhceMijkbO3aV03J5bduO8knVCwsRe65h2nW7arY78hTpEAoZCKvJZNB11pqhZFnMZ08kW0vBD'\n",
    "        'IQssVPBZYrEQkL4SRQx5s01Tr9+W8z8Tvnn3HeGOXRWFhUI2R2V4+1vOjVnFY1cIIFcEpvKhqJA4jFIFnyFPgq1vwNzhcE/R5uQv'\n",
    "        'eBaeFkPxQ66Bz8WDIZfLH3300VOc88EHH5w1a9bRo0fPwdPOQwTLUDwtGuF7amN29i12VxtqLddWwQiMSCq2yPRX51Q8vWiL6qM7'\n",
    "        '8Rl3m8u+43G5XqMScHc9Xt5QVamwNHAtAdQdpftggsizwts84UvhiFzxX9YjCmstIuLqIIGa7Igkw2ExsfwN4H7OxY+nLbKYnaCW'\n",
    "        '06sjRnmTXvZ9Z2tr24FUnyLz1BF2JzrFMh2mpiZWpf1J8ebrtud84cQqnFZ7JMJUVB6sGIofBg2O4g0Gw5NPPnnffffdc889vc45'\n",
    "        'evToKVOm/DRbexxnKL5Hve6UaWr0EaK4BY7atXGTFKsoQBHoO77m1zniF1YW80VCIW4AAVs83dVrYj88S+RPKpJPpDqUVeQ0jcJN'\n",
    "        'LmdC3BFqOj72NRG5MZs9Mqt0ZQWuxBRkM2KK4vWI0LZjjnXaSMO0G7vQdSkHGrWpIg5dTC8OWtUtsQS1Pr+jMZ4ReZz/wItHbs/5'\n",
    "        'O1LIcVqqoglmIn7wYih+mDQEFE8QBAD2hx9++IsvvuByuTiOAxzbsGHDSy+9BHx11apVQ2KAwzEYih9a0XnxdNwYSXTCrihbVwd7'\n",
    "        'Iip7DQrJCTGrTKG8f1HJNXNLJ24VWWRFhuxxnsmXmNZNMkMVkEIuEQqq9Djw845KdcSKtYQCYIeRWIudwMScIlgqUGKwClXYeFv1'\n",
    "        'H/4XNPOWSatfumX7vM9Eu7dUlH0lwB9fwb52Tslt8zlZwio6HkZ6eouglJlXGP1Sa5MvRiM8ONTucqYX/LxdQDEUP+QaOMVbLBZg'\n",
    "        'mw888MDChQs5HA5wTplMtmXLltdeew04Z25u7k9zUomheFo9E/G9/1d7klrKnkx1EVUJLmaAhWwpiv71q9Ir5pWtynrHPuVK86q3'\n",
    "        'CFEJDskDNiKqF9eZ1SpbLcfgg71xOn8T/JRUZaaxHJdnce/7CmLbwhgCKSUcLULWpccRuapgheHD2yyz7mpHt0Yd2rhdHbXrEla0'\n",
    "        'USNO1rmPHT7W1rY/eXKruN4E+VC6Dampyq+xXZe/8LZN2VsbbAKH1ZdpTScv/Mn8eYmh+GHQICje6/WOGzcOIHxWVhaLxcIwTC6X'\n",
    "        '79ixg27/MW3atJ/mWiaG4nv/NWBQzanmiNvsV/NjdlXCprJ98w665A1EVPrs0uJf5YiX5ZXKMCWfcNoam+kqH2eacKHsrjOR7rL5'\n",
    "        '0ixdvdwVRahuwognhrtDu+3Nf/icP3JuyZSdChQEkBjZV05FIbyrbKV15h3O6deFSnIO12tiToK8KGrFwSGlGuszVEZ8It1RGYkV'\n",
    "        'uyyji7+6flv28mqN1OPyJ5sv9An8OYqh+GHSj6V44JbPP//82LFj6+rqTvnTgQMH3njjDWC25zapdB4GQ/FDqu4FnEDxdJepNlmq'\n",
    "        '90PemNrtV6oJiFeKoMgbG6VXzOM8s7IcQ+XEZ//rmnypcdGTdkUJCitEvAq7Bo/ZNXErHjFKWhor06m2cKJTa7AKSnZhCokakROY'\n",
    "        'gkxoWjvFMmXk7m9femD9pJt3Ll4jYv17F/fm2bsuz6p44EtZgacd8iTopvBot5mTsbHAFuYZGqp7Kp2SXwq/+In4FEPxw6ABUvyx'\n",
    "        'Y8fefffdMWPGgIi073aa3P/1r3+BP+3fv39YQb7vzgf+RAzFn6KetevdS9mbYp1cow9CYEDf6wTKWz7dNWb2N+YPbzZ8eLu9YqNY'\n",
    "        'wHfrlTGbCsSKOrOLramRe+LkZUZvBPNEFN7EcqzpujklV+dw16uaVAYbxC/VQEJ6/SfEL9YueNI65eqmHZOTNoyeiI9Tuwo7dK3J'\n",
    "        '9NEj/wFnu+fMn3qcjclmrtv+hVH+m/ycJ/auKqx3YjXV4Uw7Mxc/WDEUPwwaBMXPnj179OjRRqPxh3/69NNPwZ/OudPcsPotQ/Ep'\n",
    "        'KpM9TVJ8Z3Mk7NPJE1aIXMSOFpim3KiecZeAvfvWT3ffmF0qFApgo1tqqmuMd4FQ8LTRWrJHAOHrwm1kXpI93NsdHlA835V46Evp'\n",
    "        'lfPYr6zhS1Q6LSJRYhCByrSo1Fn+HTbjbvfkyxo2v5+2KTp9toRTDew0pOGF7ZrmRIZ29US60+IPrLcRt+d/dveez3cGXOra2hgz'\n",
    "        'EX8uYih+mPRjKT6RSEyYMGH16tW9W/raoMFguPfee3U63fGfZMkmhuKHQr2r6Lu657XTnTXBFpa+kW58rNZblCKOGpbMzhOOmC+7'\n",
    "        'bW5+oRSzbf7IMflKzyd3mIW7VahcIOIblBDZ8thOhNTlzbWWrtbWunArbKnhc9lKSTmBylVUTxDyJ3eTYOXfP9y74Oatc54oXj1t'\n",
    "        '/Z4RC6WXZAv+mW9i2WMYSe7d3ZZ75uKjEmeoVN/oamyOk+Wnul/BM1U6/UWJofgh1wApHhD6c889N2/evNP+1el0AueEYXhIDW9o'\n",
    "        'BkPxJ4tM8KTjUjLZM9VlrkuUK22YiI2h8rc2Sm6avXtJ1sTw+yOI1e+hQhaukIXshF8jtGsxNlEtcdIxZxT2RlWuQEllx38vEV+Z'\n",
    "        'zc2SNeL2BrWMr5LxyeAThaVioWrDR55Jl1rmPdimKws59AmbkvxpFDUZFOlgALwoFMWfPuwnk+KjiQK74W3pnl/n58w1iEq8VlMg'\n",
    "        'wFzMPAcxFD8MGgTFv/766++///5pG3HW1tYC52SxWEPqeUMzGIon1W047bFqJ7DBhB0DFB/aMck5+XLb13/nSqRvfMt9b20ZBkvL'\n",
    "        'ddWaylg8fcakeHI/5GewPZDolNsDHHOwN+RDydZy8Td3m36TLR6/lF2G6HSIGMdRCuRRh3i3Pvvhykm/rl/7VtKsiNrVgOLjTjVw'\n",
    "        '1AhRkfA3pqjrBuDLK5buVFfXLnHj1+6a/6xgU77XbAuG6P/iwp/Jn5kYih8m/ViKD4VCDz/8cHFxMf3rKaje1tYGHJXP5w9wb83N'\n",
    "        'zQ6Hw2Kx+P3+AVL/kSNHgsGg3W43m83V1dWDqpbPUPzQip7mbox1Se1BriWIuqOErRqX8nAZb7NUd90i0cj5Fev4KmfREtP0W8xT'\n",
    "        'b7QUrcBRSCTkE7DEb9MACw1rRUEjsr+jvSbWKTbV8hSYVlDYW5mZ7AyCysuk3E2cXRMKlt64LetD6Z5vSsoeXbpncTEmc/ddQk/d'\n",
    "        'INOjopA7ChDeWBOL9VRGTaWYwLVbDMUPuQZI8Z2dnU8++eSaNWtO+9eOjg7gnIWFhQPZ1eHDh+vq6oABut3ugZduPnbsWDgcdjqd'\n",
    "        '4IGVlZXgeAb4QIbi+/x3dBhJUnwq3QV+DSQ7pRafXCZWCkvzMet/5RQ+OmuJZvotro9vtUr3igVctw6PWjEvzuMSbrE1iHpidEY8'\n",
    "        '8CueIz72G+TSrIqXtqgV7qiK0KgERRpEAnwPUYhUnC3eWbc4p1+fkq6P25VRBxF1aOIW1K/ixuur0snWdLrj6JHjFMX3HtiJo41l'\n",
    "        'Osz+pp2V5oc5312Tv3BXyMvz2KviyXSyI5k542pVRqcVQ/HDoEFQ/F/+8pecnJwfbgdB4759+4Bzbtq0aSD7AdFjfX09MECXywWC'\n",
    "        '1QE++/fffx+NRoFzmkwmr9fb3t4+wAcyFJ+i1iwl0l0tsXiTEQ4bpMDKMkZR/Sc36Wbc7mJ/SxbwBHYnYsE6W6nKWxVqS53Sa4MU'\n",
    "        '+bWSpqbgU2R3+H2qynip3gd183sU80Rk3tQcrmvEAuiPOfm7pGRRegKVU5NBsF1WYl70pGPyFY7PnowZxDE7EbOrunz2hANvIvgx'\n",
    "        'JwG8tGdhVVck0yn0OCeZeFflZX+gYrEclrpUJs3MAZ2LGIofJg3NXPyZkt/puXi9Xj+QXbHZ7NGjR99HjQceeGDq1Kn9IznwUi6X'\n",
    "        '+/zzz4M704+6//77H3nkEQzDBnjwDMWfs04y1TSdDk/6aiy9n6iKFaurIU8cd/qVKKISl5fBmv+ek/ebHMGkrUIrVGaYc79p6kjX'\n",
    "        'lukGWCCSShGZqM6iidrVMZM8pBXHAmFPuFVgbpDpXbCoXK3gaxGpEoUtcLlm9xdVwo17hSWrhZw7131318ZVq1D27uK8IgWEefsu'\n",
    "        'oacRPoK6I5AnVqypQd2haO9SAUZ9dJRx1KFVur0PxfdnrfRc/Ny5c0/7V4fDAZwTQZCzmhjYz9tvvw2sjzbA8ePHg8ee9VFyufzF'\n",
    "        'F1/s65zjxo0TCoVnfSD4pw4dPppKtw3shJBf3G3t+w4Aik/3NIO44K/R0Ksz2R1Vdnqa0mxErxKVaWCJGCP+vaZk6oq12PK/GdZO'\n",
    "        'QaR8XCEN2YkqlQiGFBVGX0/5TdKyYE98EttzWVbFA8tF7KoOja0aE5dr5ALgfjAMQeV7VEtfq574K8/Kl5stsghZ0U4VcWgi6vKw'\n",
    "        '09CcSJEhJTkXf/yUufjuQiWpjmimE6uu3hX03lDw+X2lK4v8bkWlO9Dcnkky4eigBSgeOGf64nwzXygNbi7+//7v//rOxf+HGsd7'\n",
    "        '5uJBMHl68+ozN3Tw4MEPPvgAWN+oUaOABz744INKpfKsT61Wq1977bW+zklPY512YcApY/++Qz1lMM9wEk56R9EUf+BCvy5Dpu5y'\n",
    "        'oBR9p33VDSp+woanbGhDQU79xBHw/D/bILYKVRAKnlrOF1saZRZfMNHZ2zfzlHcLvUMyHb6xuVRTK3OR8R4dBCq88fWGxHW53Kuy'\n",
    "        'ytcJCQTHaYQHMkIC49IXLVOuteeM2W9iU0lJRNSh7vLZ4laoUS1IB/3JnjqliXRHXTTF8lgfE24YuT0n1yyXAc/MtNHRL3Plc0Ai'\n",
    "        '2z/R57M7GDh6jIk5h0DpExQ2BHnxr7zyCgB5HMd7eyfRf8pkMm+88cZjjz126NChs+6Hw+EAF33mmWcKCwt5PN6sWbOAtU6fPr0f'\n",
    "        'b+zq6gIIDyz0448/3rp1a35+fm5uLtjJmDFjysvLB3Lw50TxF/7l+2mp54TQFm1vbC7X18ncUdwdVGt0KL9UghOvfse7Yh7nL9+K'\n",
    "        'YDlfv/hP5qkjjUv/aoVYcplEIhZWmwgyHDVDPo24vqoad4XEjoDS7cdQTCMuxTGI7OmJyl3FS/EP/wBlP/4lu/y5NZzfLSgY9eXW'\n",
    "        'jeKS4tJtiNGOuUNozxR8r2BPjGvyS2wBfwxAR9eFP1c/PTEUP+QaIMUfO3Zs4sSJgJ2lUukpLgfA/P3333/kkUfOOj/e2tr68ssv'\n",
    "        'A6tctGgRYHBgg8APH3roIRBq9vMoYNFvvfUWuNuMGTM2b95cUFCwePHisWPHjh49Grjo2VwTUPyxwcB4D8V3v80uvjdbZ++i+nBq'\n",
    "        'n9JWJ5LDhLgM0LcahRRKQoriZrhcLysX8HiVetxngFEJj692QGRfue4mGnJvYqms5vL5whvmFn+nAeFoAMcwQlQGfE+JQjJBub1o'\n",
    "        'mXXaDe45f2gjiuJ2FVnS2a4OGRRhvTQVjnSv/6Qovu0HK+rpyNmfbOF7nZ+58d/uyX2Zv7XQazH4fDEqKZ5ZVD9YtbR0kc7JUPzQ'\n",
    "        'iE7KGwTFZ2dngzAPBI2nOCcA848++gg4m9/v738PIHD95z//CZwzKyuLz+fv3LkT+C2IHsVicf8PnDx5MkB48HPDhg0gWF2yZAnw'\n",
    "        'cMDyGzduPOthUxTf/6lo73NOOn7+FH/iA9LT0YOymkRz2KoKG6QAopuNQlvuOM+US+ycb5cX8Obk8Qp5Ip1GW2YKmqqj8RNF7U70'\n",
    "        '8aR2QlFhurMy1MY3+qh0eJrio4gntsUYu3txxeVZnE/yxDCuolZy0gjPs62baJtytWXOfc3QxrhdGbNpAMVHHMR+nyWgE8dchlSy'\n",
    "        'tbfbSDzTYWsK7vSaRu5acOvmnHVeva6hIZqh6YmZEhr4e6C3jQs5F09RPHMCh1BDUKNer9eDCBD42OzZs+Vyucvl0mq169atAzZ7'\n",
    "        '7733fvPNN8fPlhSfSqVAAAnuX1tbS28B4E+XG+VyuWd61IEDB4CRxuPxvhtLS0uBMwM3bmlpOeuRMxT/40WlJlFr6dPtvninwOTj'\n",
    "        'WwOYN6wyu1ViNgZJP9wpu2ZO8V3zS1lS2LFxkmPylbq5D3lF2xEEFokETi0etmtiVrRGLfbYrRJLQ6nWp/O3GG1OTMTRQ3y6Lr1D'\n",
    "        'Xmhc9JRp2vWsr2eM/qLwt9ns3y4sen1L4frCrRyFEHOHkZP5HaEW0oMj4Rnqa6OdPVcCL/zp+qmJWVE/5Bp4jXq73Q4iQOBXgKYl'\n",
    "        'Eonb7QZeCrAa2CnYOH/+/LNmFe3ZsweY5NKlS/vuE7jfO++808+jwG63bdsWCoX6bpRKpffddx/YWywW6/c5B0vxHYDiL9IV9R29'\n",
    "        'AEInE1UHmkW4USFgE5CICys1iNgiyrdCHATDJDIZppA1WVQ6WUWFFFK4e80qDHljha6Wu5aIL5kvzpXUKiqThMmJCFlaBR8gvEgk'\n",
    "        'tAl36XIfc0+6JFC8IGHDqdZyRMyK+VX8ZH1VmuqYSZ7eborvW93uhOl5w7GiKttznPW/zs/J1YqLbIaqSJyehWcofrBiKH5INWiK'\n",
    "        'r66uHj9+/D333DNx4kShUOh0Oo1GY15e3uOPP07XqD9rszlA7uCeIGTt3RIMBh9++OFXX321/1l1YLk+n6/vFo1GQzvnWUvqDWZF'\n",
    "        '/c+a4rvbDfe5fQLhyRIivjq/WhC3oBE7kdbztIufMyx+WoVIHl3GvuPTvA0iLWGtKjEG/LH23kWeJ2Zh0h09PTg6fbF2ibWJa26C'\n",
    "        'ySui9GrMKNvT8sS38BVZnJfXCFEMJeju8IjcBHHNedn2yVdaZ9ySEX+dtGHUiiZqLt6u7qzW+nWy1kgkST5R9+c6mu5Q1dctNsgu'\n",
    "        '3Z0zoeTrvTV2ZzBMXS+lj4cJKQf7rmAofjg0NP3iFQoFCB3vPXkAZwMsf/DgwbM+HMMwELV+/vnnfTc2NDSAnfz9738/U4n704a4'\n",
    "        'wIFff/31+++/v7Ky8qzPOygkZ1bUn0l0m49QrE3hinDJZaIxtbMBV0gIMWurVH9zDuumbHBDZypY4pp6lX7aLc7Sr5SwjM/lmNRY'\n",
    "        '1EbE7apatUhPqMrUlVxbEPJE7XUBApOpZRUqqkWyFgTD6yYapt5Q9MmTf5yXN2K+YsTywlvXrMiu2JRXvJ3nqMZPUDyVYeqOKtzR'\n",
    "        'Um2dwOx3NzUnyGVX9NfHhT9XPzUxFD/kGlS/eBABPvTQQ/f+YCxfvvysJT5ApDphwgRw55qamr4bX3vtNWCAICgd+GEcp+wUmC3Y'\n",
    "        'Gzik/u84GIq/uPPiTwiEpvH0Pr3HXyECvlcqgdHHcrZ+t2wOP/t59dZ5ZG06Icetw20IX8CrgB0+sggnBfKYO1zuTj+8lDtivvyV'\n",
    "        'zUpJZVrt9CEIQojLwKNkMjEm47k3/ts25Wr34gkxC5awqUDYGbcrmwhBzKFJJlpPvBbd1e16i0F1Ukv9ydsg8jT5/Rs8+t9vmX/Z'\n",
    "        '7tzdtTaB19mYbKYn4i/42fvZiV5Rz1zSH1INrl+8w+EAIN/XM+nG8Tk5OV1dXf0/9tixY4899hiIOenko95IcsqUKSBqBZFn/z75'\n",
    "        'wy0ffPABeGqRSNT/81IU3wsv7f266M+d4nuvIlL0feI/bc/EkmETHNFLY3Y1UNSG6yRlxvKtBbj9tpyy+z4vZ5kbhcY6mSsSpyqN'\n",
    "        'JMmqI9376TWrRLozGG2TOcMcQ0PPoiZSUk/yhY345VnlD35WKiCvo0rJiXhErkeETtYq84ybKqdckuCtTNpQ2kXpisrkwn4rlKi0'\n",
    "        'pJPtfT/UoVSbqMr7Llz0uz05U7VcltfekGqmMqfoviQMhw76XcHkxQ+Dhobij1OF6dhs9sqVKxctWrR06dJdu3ZVV1cPsELdqlWr'\n",
    "        'gANLJJJTtj/77LNPP/30wOs10eOf//zngCl+EO+l1rauXzLF/xCBSSvrPhud4XgrIOgSnU/hjildflyl1vPzSyXInQtZl8/jTNsJ'\n",
    "        'WUW7LJ/e3TBphHn7HB0Mvu5EgNCDVnXcpqzEeXIYZWmqRM4I7g7C7pDRqNXKOQZEoEFkSgzRCPfYP7xF9NF9z3+UA2LdR9fsviTv'\n",
    "        '8we3zP1SuHuvDOJXRghnmLoYG8OoDFOhLVxq8INfGyJtfVsnMxT/QzEUP+QaFMUfp8rccblc4IHAOZcsWbJjxw632z2QLEtgsCB0'\n",
    "        'fPzxx0+587Jly8D2rVu3DuowgFdPmjQJPFCr1fZ/z0FXt2vvOnjwyMX4NjvRngNQfENsn1RpkgsrdLDg00LlyHmFWz9+2j7lysrt'\n",
    "        '0wUyCIEUNXpUyCmRESYqEZ6MPDFPUOJNvr3b8Jsc0QOrsQoHuZHQGnAhC5ikQqHgS8QB+VbHrDtcH93UjOWRmUd2HbkE1CAN6RXN'\n",
    "        '4Uiyp2InXa756JHjrd3V7U70/UyTSfEdSE315zZ05Pbch3hry2qdyrr6aLqDTopn+sUPVn0onknUGioNjuKPU6sxQSCxevVq4Jxf'\n",
    "        'fPHFli1bbDbbQJyzqakJGN2ECRMAzvfdDvYAtvftuDTAMXPmTPDAs67GH9xcfLp9376DP/PqdjR9n/iMZJLN0UpHRM0BBB2xE2GH'\n",
    "        'tsZm5IghFSSdXGK6Zm7Z2xtkuMNXrG9y+JLUAifyW6OX4snUISpNPhzvgN1RlsFHIzxdWgR3h2dxPZfkiv/nM/YeOaEl64KSE/Eq'\n",
    "        'TGFjf6P76M66f42o3fVp2oaQFkoupCfLMZG3tbyWan1zNJQkE6NOlHzxJTN7PeY/CTZdnj9/ZZVWXu0Nt5CemWAWL53jm6GX4juY'\n",
    "        'ayBDpyGj+B8z6OjRYrGcsv3dd98dO3ZsOp0e+K6am5sBwj/00EOpVOqsdx5ojSZqtSRF8f8ZcFmni1LtJyc6tdNlQMKpTqWXRHjI'\n",
    "        'G8PcIbXeAgtYMAw9u1ZxaRb3lW8qCIinzJpQOelXui/ftCLlIrEQlYuDDm3YpnEo5RViOUftgD1RzB0GD9coURLhcSngdxUKmyG+'\n",
    "        'ffGj7kmXla94/0+fLJm8W/g2P++qvJxX9q78RsYtNDghbwRzU3Xt3BGFJ8YxNZUbfNb6ZCy9v285O7pL6cWIEj/qBT127PsU+bXF'\n",
    "        'nJkh0wDz4n/8gCCIXj56ynaBQAC2T548eVB7a2tre+CBB0aNGnXWSXxqLv6sNniioM3FS/G0OumJeGtViC+WImIOhCvv/0r+z2mT'\n",
    "        'VNNvM86fYIQ4QkGFiUBRXpFIplC6mugpeGBZMm/y/SLr5VnlI7NZO/QByBvXOmsQmVAlrcBRiCcSenCBNXecdcq1tevfTdh6Z45Q'\n",
    "        'HyFK1nlOGBpVPgj8evTI963tJzVmSpKo3h5saSv32KbrBVfuzP1AU87x2JyhSJwC/OQv9br0uai7UhNVo/7Y8XSGOXVDqEFT/DkP'\n",
    "        's9kMHPL9998/fvLcOoqiYPubb745qL11dnaOHj0aOGddXV3/9yQpngTAtj4f29O/wZJJcLvt50/xHT0YTteZb8sEGxvVgrhJEXbo'\n",
    "        'Wqyymt3zmlhfyPllGAr9T27+9XMKl8mrMFdTmSUUjLRQJeipFfjU/Di9E3AjlOzEPOFSfQPijSJueiF9BPLEv4LrLsni3Txn70o2'\n",
    "        'hpOZmADhybl4r3ibdu5o5+QrGjb8X9oGxci6IgRVmp5aDKATNullR9szmUxbsk8J1kSqwxWObvMa72Ct+P3eJWvdWr3fH8swFD9I'\n",
    "        'nahuR/7KzMUPtTqpMP4cXHCIx6uvvgrM0+v1nrIdBKj33XffKZnv/YyjR49+/PHHYFcbNmwYyDKAfQcOA4Goe//+fkXd4dChwyAq'\n",
    "        'p24fOcv9L0JR//KBQ73/fu+pa9l31OpPC+xN6vqMzpc2VdZrMKlaCU3fIb4kW3Dv/L1iHLev+4AsCrrgYRdSpsQUakQa8BiTdQ4z'\n",
    "        'gZYLRbC9TtOQBo+11EWNep1WwbVqYaseM2sxtV63tETBX/a2IuspN1JYAMEbJewnON+M3JH1CcLaQhCi2rCRfCx46ma0NiW0N2lr'\n",
    "        'YpHWQ537j4KDPEAd/L4D4ICPHCB/PbSf1AU/mT8RkWfjP8f+w5yTodSBw0eO9lrq8FI8m80GXvfZZ5+dsl2n04HtL7zwwln30Nck'\n",
    "        'P//8c/ColStXns05/3P02PekFQz0nBwBznn06LH9F+mn7wD1ord0HlaaXYikwqSBVgu0t83Zlf/Ro9ppt1TuzVXikBpX6HCphFdq'\n",
    "        'rGzQ+zJ60q8ymsbmXIVvZC73tkW8zfZmbWNG15AyGXUaiGckYKlU4DTiSd5S+5RrPYsfPerkt9SYW2tMbTWGmEnSUu841NW579Qj'\n",
    "        'OfT99/8BKES/D+mvLeDSh/YdbmxvZTe6/1e09Yq87NWVhLTOnTlwYN+Bw33vyWjgOnjw8H++P75//8ELfiQXgw50hxPHjv1wGn1Y'\n",
    "        'LBTDsFOS4ulht9vB9rFjxw5qb2vXrgWPWrBgwVljzqNHjlLhU48Nnuqih07acuDQkSNHjxw+8rP7eNLGcoD+Bw8c7Dpw5OCBQyAM'\n",
    "        'O9jekqrSZxxQe40uXWs7qt+tmfkHdNYDWjlni0x3RRb7/s/Zovp2haNR628/uB88hI7iDlEnDZwH0tlAwGn2p/m2JlVDWu+jYz/g'\n",
    "        'pS2l3tbbl8iuzuYsKsOVeoNJg1o0iE5H1KJkSSXz1JE1Xz7X5VIA/2ytMbbVmGgvTdsVKQdyIBM5fuzYASq+PUAdP/jZefCwNR7e'\n",
    "        '2GD+XX7uuNKvS+ocTa0t4E8H9w+MGhjROulNfujwoSOUc16EkcAF0pEDB8gvows+/vrXv56S3UmPjz76aADVlroHQPiioiJA/e+9'\n",
    "        '994An3egFE+9/cgLxb9siqehuDvqA0Z34HDbgaPOUIvQ2qhsIL3UXBc26FRKRLxVrr1+fsUtuZwdkMFdtNgw7WbDh3dU8taR1UKl'\n",
    "        'wjqHPlBl06hRDp+vsHiBFQOZ6kIGk0kvL7eo5DaDUm/U8jSWD7aKr5lXNnfFlyZZsU0jYcsrNkLFt+z9/La8BV8YlTv0NiyQMdWn'\n",
    "        'VY0tkCcmsTc5Qq2t+7+nmb3PAR/p3cKIPC3db/hD5Mf/2PED3Y76C3xXD4NA6HWGOh5DPoqLi0eNGvXll1+est1mswHbfPrppwe4'\n",
    "        'n2PHjvH5/AceeOD1118fQBkTQPH/GYBnnng79aH4C/3qDLXIa4P7DnUdONYUywjlCh3MA4Hjk0sK//XxVN30mzQL/1SJs0QyKaB4'\n",
    "        'Bb9EazQZ6+M6XzOwSqKx9VtN4Kp5ZSNzyufLGtSNbQDtzZV1GkhgVMpQWGYi4LSJ5/r0TtPUG1pEKztqdG21ZOTZ6sYSTtXB5iQV'\n",
    "        '1pKxcXeYRIaggOKPg+8p+sJC90XXg4cP7jtiT0bzQ567diy8Ni+nsNamCTV0HDxExqu9JsloQDpC6+BBMhY9MIhrWYzOrJ4w7LxR'\n",
    "        'PL2KKTc395TtlZWVdIr9APfz/fffg12NHj36ueeeG8iSUYriB/Ie6/78dlP8BX+BBilgSgdob6SuS9Av7sH9BzpC1RGTuL1K20Zy'\n",
    "        'tN6/7m+mqdcbV75uUMPzCyQj5xZ/WGpUNrbyjLWNmUMH9x/cT5kbBdc0xR9u23/EEWwW2PyqhhadL6Ulr4imtb5mfl3nuBX8EbnS'\n",
    "        't9aUw3qTSYuZtDigeLtS4Fr9qmXKde7Fj//HLWiptbTVGlsphG+v0Te7sIQd2RdvAs/0PfVxpo8cPB1A9daDh9BQ/UxNxYi9Oe8o'\n",
    "        '9kobqxOdXT3/4yGG4gct0i1Jiv+eofghOZk93z7gUzawzPXhHa+88gpwzh9msk+fPn3gc/EcDgfEtM8880xzc/Pxs1XFp8cg8+KZ'\n",
    "        '6nY96l5x1GmoS5Rpa2XuGE4WCA2rCAIVlO2VKe+cs+vXOeK5u8R26R7jx3eZp15XlZ+FIwqeUGBSo3ajViSV7CxhyQgz5g6SD3Q3'\n",
    "        'Ymo1yturgYQaVK4zaPMR4/jsLTfNzr8+l7uSb4BwFYJK8wSlcwV5l+zOuXfXii80mt16j7wygrhixbo6mS1YHWqL9SRS/VBMUvxp'\n",
    "        'dfTo98zqpqHUSf3ih3ewWKzTzsXr9Xqw/S9/+csA94Oi6P333//kk08OJAvp+ODy4km1t3derCvq6Z6t4dQBlcEu4HIISLRVor17'\n",
    "        '9lbO9HtM02/0lH0pk4rLheIKVhEq4hCuBowqpKzwxnfogyPn8y7L4s7iV0srU5g7BP5EIDJMxJFLBHKJKGxFq759u/rfI9yr32i1'\n",
    "        'SiMODbn404r5leVJX0061ZrsLUtCL1kk1UZ3mqO8jtxCd2WKJ9tkNd4sk/SGrTkPlK5mu6zGQCDRs5w+w5RoG7x68uIvwrf0hRHZ'\n",
    "        'UOz8rainV87PmTOndwsdLjocDrD9oYce6uexfQNLcP8xY8Y8+uijA5xpGnxe/KGurp9jdbs+/0VPC4/moL9RK42b5VROurZZW+ac'\n",
    "        '9V/amXdri79FcJynQGfnQ3t19SJ7QGhtCsZ712C3J+keHOnOeKpTVx0DAafUE0c9UdQTgr1R3B0SVbW8vFl5STbvka/EUkytxCA1'\n",
    "        'ptAgMgMssKx5zzHlcv3MuzpUu8IOXdyuCpO58ORa+ohR5icEKV89VdGu7ciR/6Qz9LL/7loi9clMSY1zwu4vAcUvsyJQXXWkpy8n'\n",
    "        'E0wOXt2pIsyK+iFTurcS408iL37ixImnzYt/7733xo4de9bY8vvvvwcID+wUIPwpfULP0uFucJ3muo6RefHM24/q9JHsMDZkyvT1'\n",
    "        'IifZ71jp9KvUWg2/UITgf/5a8LtswRvrxDpRsTVrtH3KlZbVb2sRMV8kIhBIrdWxxbIiLl+GE5izCfFElS6/SqXEhaVaSKDEEBSR'\n",
    "        'zytV3b2w9LlZi/KmP8rJ+1oPi1SYXKYQbuTmv1Sw4tf5OW9Jyr5U6UqsDRXWAMvQpK2KBqNtdP/Q7rJOVIOSJFNA40zq/vi3Hz12'\n",
    "        'LJX6JZd6GHrt33+eKF6hUPSTFz9p0qSB7EQmkz388MMgEB1IOVB6AIpPDvRbuJPqF99F16i/6HIJO6myS52ephaxgI+KuASqWFuO'\n",
    "        'jFuwc8+SfyMr/mFQVJRwBazyMgm3lNAYepto5NvTdy2Tjpgv+2CPXuyOo+4w5okojXa1sBhRiCViYaUOTsvX10671Pnp3S1aVrS7'\n",
    "        'I5I6TFSEXYZ0splubEfnjZ7QiRr17b0JtkC+RKbCbXtJmnfNjpyZVonAZauOJXtr4vWpHMVooOql+IvuLX3BdD4p3mg0Aof84IMP'\n",
    "        'TtlOr7R//fXXB7ITtVo9bty48ePHm83mAT5vX4rv/52T7KH4n2ON+r6QS0ViXel4JmpTBbXiOJWKHnToEvnTrVOu1ix7GZFUqFG5'\n",
    "        'UViA40rcFeAaGzXViWSqjTI3iuVphE90mutSZdp6iYOcMAIxJ+YOAedUeBOTWa5Ls7h3LmSVCqUqVEGgMjWqMMECw5ZPyHLKM++I'\n",
    "        'yzbG7KqIXUPXFQE3IgaZXyNK1lclk1SISDlnJtNOU3yCel5XNLrepb17x+KrSj7bU201NzXFMx0Mxf9I0Z3mkhdhMHCBRNZjbP/+'\n",
    "        'J5AXv2LFCmCeIJ48Zftzzz33pz/9qb29vZ/HAk6nuzUBhB/gXFLvOKd+8RcvxffUoEj/oIMwdftEf8xEqtPWkGbrfRIS4aNKp0+J'\n",
    "        '4ypBsRISf7BVcvW8snsWlXHlmHvVa87Jl+vmP+6S5gtEEplMKkTUhTxxuUAghjEA76g7CnxbqVRhQpYWEqpQWItIp2wXXTOvZMys'\n",
    "        'r7bMftE96TLF7pVGWIThEF9Svpqz5cHt2b8tmL/IYvxaZd2trxVZAi5/cyK9LwGYPd1dk7n3mBmjOKuYGvVDrvM2F+/1eoFtPvXU'\n",
    "        'U6eUZV65ciXYvn79+tM+qvfCJrjh8XgAwj/xxBOn9I7vfwy+Rv3PvdPcGb8mgMPE011Kq1fIKdTAYgKVIzgmVWrUkNAE8wQSyc7i'\n",
    "        'Uj6XrYLEwCSBVWKecJEjfe9n/N9mC/93MyGsbEEorle7GpUKESLi8LkcC4FlDBXE7AdrJ46o3zMvY4MpileFDbKQXp6KxKjItvta'\n",
    "        '5UnHQ8Wibe1d3RPx1BwWUHUkvt2hH8P+5sadC7ZEvQqvJ5hp6+1Al0oxxZoGLbK63dHj6Ys4GLgAOn8U39jYOGrUqB9299i+fTtw'\n",
    "        'zmXLlvX/cOCcNTU1EyZMeOSRR9xu98CfdzBz8eQJoSj+51rdLpmip1E6E6l9qTpvg5IXt6IRB8nRMaPEMeMm7bRb9bsWISgql4kh'\n",
    "        'EVdlrYI90XJdXXW0M5NqTfSsq0xSnYKtDWmWvkHmjJCthKmVn/RE/Ep1dGRO+c05pWskRh0iUWIKAPJkX7niZbbpN3inXRkTrEqT'\n",
    "        'FkpQT60GCJ8wyf2EMFnnzqRaek/10SNksUraD+klTIampsUmxfU7548Tbyx0mWoT6WSaofgfI6bT3DDpJzEXT6cpAZbvuzEQCNx3'\n",
    "        '331vvvnmkSP9eTsMwwDhx40bV1VVNdjnZSj+TEqk20/C4XSvJwOE73L4mtn6RrE9jLjDhL1GiaG4qFQDCVYK9Ddkl/0+t2SXTG3e'\n",
    "        '+ol7yuXEh3c6KtbJpNIygbRYhJSJIKFELJLDuLUac4eUria1EkcEZVpIoEYVSgw2wfw1YsPzc77csWyydsatjoUTVLBYD0sBxZdy'\n",
    "        '9y7mrLtxV85/l6xeoDV+DRmRyrA/3hlP00u2urGdaX88KDEUP+Q6bxR/6NAhwODAOX0+X+9G4JZ/+9vfwMZTViX9cJhMprHUoJsm'\n",
    "        'D+J5B0vxP/t+8Wf8mgChZiDSLJTKlYJCHIMJVGqWFVshjgqFEQTaVlRWXFaqEHIIox32kP07Kqrb/7QWvSyL+9g6ZbkzAXljJMK7'\n",
    "        'AyqNAReUCIU8HSqP2ZDAno8dU66oWfZUxkJ2VSbjXgvqV/HiDbXpflbOUBTfSlF8smcuPpbpsPj8a+rNt+/57MHS1TurrYYGX7zn'\n",
    "        'gifjmecmmuIzv4xg4Hzp/FE8MEkA4D/M4pwxYwbYWF1d3f/Da2trH3/88TFjxhiNxgE2U6bH4Cn+8M+W4juTPcCbDIVDemnEDMUc'\n",
    "        'aqpLu7pKsE0/7RZ86esq7p4K3Pj8kvxXv2bLvQm+uUlub4pm9qe7+Z38GU93ORrTbH2DxBFCScPsbg0PkH+7OX7zIsH1c/bO2wvB'\n",
    "        'GK5FpCoU0iISV8ly7cy7HZMvbyyYl7FBVDs5dZS+gGCSN6p4iRp3c7K592ip7h7HM5kTQW8806Gor52m4V6+K+dtvFjodQXSbd2M'\n",
    "        'z1D8ub4lGIofHv0kKD4ajT744IPjx49vaGigtxw8eJBuP1dcXNx7t7q6uu3bt7PZbPpX4J8EQUyYMAE80Ol0nsPzMhR/JiX7rBVM'\n",
    "        '0r92r+Hc52lq4Rl8fFuIbG1sq8QRBSpiqVDpRgF2Wy7rujlFWQUya8V668zbbdOvd+TPV8hEOziSPVwJS4ZLFZBQLEGNHtwdUrka'\n",
    "        'cTWhEpaqEWmBQjMvj8dSmk0wT6rU2HgbNLP+aJr5X5UVazAc1SAQjkp2lG37iL/xt3tyny3bnqNAZVWBYHofM4X0I8VQ/JBrCCn+'\n",
    "        'rCHipk2bgEl+9dVXvVvsdjsA87feeqt3y7Fjx1gsFnDOvg80m82PPfYYcF1goQN5or7jl0fxZ/zvEqkOi93LK2cZIG4JZtrwzWfc'\n",
    "        'ec8a105GEbiQK9yav1ciqFCjMO4KgOBT4E29vE1z5Tz2qGWi3bYk5gkBhAc2qNYaUAlPyi3FIXnARjTDmwwz77RNvToq2xQnmyJp'\n",
    "        '4jalXyOKufTpRGuqH+I+heLBlmRHpLkDraqc60au257zgnDbXruxMhpPpU5atsRosGIofhh0/igejMLCwlGjRuXk5PRu8fv9jz76'\n",
    "        '6Isvvth3gp7P52/btu3AgQO9W7xe75NPPjl69GipVDrYJ/1FUTzlVO1kg3iXrknN61nTrok4NEkbmpat1ZVvkUsEm2XGK3N4T3wL'\n",
    "        'iapa2No6c0Oqx5pIEwMI725q5hrqQcAJk7Pw3Qiv8CbWE8G7l4ivnFv6zka+TKnRIHI1KicQuZu3QT9vjG3qtb6N76ZsSMxBL6QH'\n",
    "        'IK+KmeEAwY9VOTKJdHf2ZTcCnETx4Gck3V5a4/yzYPMVO3Pm6kTqurpon79e6HP7MxVD8cOknwTFg1FQUABM9YknnkAQxOVyzZw5'\n",
    "        'E0Sn77zzzvE+ESad7/nqq6/SG9va2p566imw5bnnnnuXGuD+9I333ntvIGmeDMX3q84Tk1AUxSdTXd5AC9/YILCTSUmEvVoJSTBh'\n",
    "        'KY5B2+WG3+cUX5ZV8c/1PJ28DP1ktGfy73Rr/oXD4vVFFZvYYh6mkSOwWMhD9A4S4Z1+TEUgglIEhbbIDPfmFtw0e8+s7QItIrFJ'\n",
    "        '9+o/HWWeMtKy5gMNItOQHT8huah0TUXes0Vf/WZ37nSZYLfD0ZBqTXU7KpP/fu5iKH7Idd7m4sFobm4GISVdb7m2tra09P+zdx7w'\n",
    "        'bdTn/09bRglkMMIu/y4IAVpG2bNQKAEKDRQKFELikYQMktiyM0hIQnYcJ7YT720Na59O63R32nt776G9ZceyM+BXaPu/k2zjjEKM'\n",
    "        'pSZx9H19Xn5pxZLO0UfP+57n+zzk+dE1cXfS119//eqrr959993jt2Dmid2C/avnnnvu/bOWSqX6/ie9rCj+7LTLhFtG3J4wny+A'\n",
    "        'AcwDkbTc2q3LFqrTbmrc8waTx99TUg2wGTCXrTI2wc0+qMX7CcU6M4N512Y2se04hvBos0ve2C/BbBCkiXl0IZ/TaVAdM/Fatv/R'\n",
    "        'lDLbfuQ9vPgzOiPeqeHbtKKwx/M9VQG4TqP4aJF8aKTPH2a2WJ9h519fTFihBjhNDX2BgVBs5HEyHP2xSlJ8AvQ/pXjMFRcuXIh5'\n",
    "        '4MqVK7FYEaN1zDaxq5iFTnwYFlJiNx47dmz8lnfeeSe2j2ncMMfDTi6X+/1PejlRPK5w4Jivp9MhZ3rNYnd0RzzO72aR26rusuh4'\n",
    "        'AJMrlr2fS52RxV9F0nFbw4Cup9uDZ8b9UYr3h0bGAs7RjiLRcnq3sMVfbgnftoFxZSb7lV1kQKrB4F0uRjCKt/CqFesfwvyzYcuz'\n",
    "        'IaPAje9FkkdHwyt8ZnGfjOFvNQ4EB79rDRrT6L74aLY9EPGFh7s9weIu861F2XOLCYcbFCab3Z90y6kqSfEJUgIp3mazEaLrPB+P'\n",
    "        'gfwf/vCH2KSPBQsWrF279ozOnzGKf+2112JXxyn+7IUZsk6n+8FnTFL89+is8DXS7jgG6PsYRjsWf4r1bXI+XcGlyFDoEEt25wbq'\n",
    "        'jA3o2/k8GObpd77euPTnjZufYHNYe6oZufUCJqqEURQEObBMK2ly4IX0MrmMXSsQ8D7IZ1+bxfgJgfvcAV4ND5WIUUvu+4aUOYaN'\n",
    "        'TzbzKxGxVIUI5DCnnlpJAGrnFX4+uyyjqFEPd7a78D/ESHJf5xSVpPi4a+oUj7F5zDm/OY+hdV1dXR9//PG49T3zzDNCoXBibj1G'\n",
    "        '8RPHJ2H3vvLKK+d0TmxxOJzvf8bLmOIjExqaRfvatXZSKTVmPrEG1ny4fBlrxX3mFbeK6SWH6mjFpHohmyKTy8XNDrjZu47R8DMC'\n",
    "        '54Zs5j6ZAwtE8XYipg4ZLJRzyAiXCXDANjVit+rCtGxL2vWNmfdHdDSnVYsn4k1Iv4ob6G7xR7s8fd+rHaf4sb8OZo/NTndpo25e'\n",
    "        'cfa8oqyDXXpFZ6c7jEXXp1F8skB0skpSfAIUB4rHcDvmnOcz9w0LUNPT08d9Dws+mUzmGTvl33vvvTMoPrZf6ZyrrKzs+5/xMqH4'\n",
    "        'qENGO8W5PXYt5NHwvBapy6oOm6DWiozuI4uDekEDFtix6bWw9pdrS3+axa3T2ugml6TR6Q2dCAUxmh4JByMdzmOAoY9pxPzThzZ7'\n",
    "        'xXhTO4+oxbMf6bxjI3NGNvTOYYCHShWoUI5CaoSvEHGMW19oWnpV29anjmkZbosqmoXHCwDwHUlylq9F7/cPjfa9n/iaMef85t+h'\n",
    "        '8FBscoc/PGyyOzYbRTcUE+4m7qS2mLt9weQ5zykrSfEJUgIpPja2+PyHb2Lr1KlTGH3L5XK3252gVzVxJSn+BzTa8h3feN7pjnCM'\n",
    "        '/Ux9P56F15pkPKqcWy8RIzsZipvWE39C4H9ymApLJNYjacaUOZpVv2aTy3dUgwdJHA4qE6EIB2QjKIo0OpEmp1wqFYKsw6D8/m2Y'\n",
    "        'FaN3ZlHWlvP4MhVmxahY2gQUCXd93MirxK7KUaEa5gsA4uF6ygdc8uziDU8wc8mtVoPN7gtHYhNMYjuwTqscSOq8laT4uGvqFO90'\n",
    "        'OmPOiQH4+Tweo/Le3l6JRNLQ0PDttwlvV3pZUfwZirVaikWAbu8ALIIgNkWJiNaS5QdX/FGZfotm11sVVHpOFYXLJKNCrtzUKmgJ'\n",
    "        '7II7f7oBmkNg7RB1Qy1+SZNDprPK+EwJhyQS8rggp0EldlqVQQVFv+x2U+qNfuomLOj1m2Uei7xfynQ36vH80Q++vNEe9cfH+9r5'\n",
    "        'QsOG3r4NemhWCeExak5lh7nZ4R6bMZfMxf94JSk+AYoDxXu93phzYoT+gw+Oneq02+0ymcxkMv0PnPMyoXhcoeMD/rCn2WCTMVwW'\n",
    "        'lTeWiGdsN6Rcb1k2r1dUK0ZgWABuIwmvX1v7aK4CavbVytsbbQP+0Sx5pMs1CJhsDIMNiXYUwSgebvGIG2xf8ptvIlCvyAQ+yONA'\n",
    "        'UrkET8FDGMjrRGzj3r+1L/mpYd39A9Kq8UJ6t1XhM6E2BeBp0gb9A6Fg5BzWF6X4cHi05YgvGJH0dP1dVDO7hPCOjCRsaXKHRx+Z'\n",
    "        '3BQ/BSUpPkFKIMVjjnokuhL0+6e+khR/hvAWdhOOSazFaCB4vMc9xDXbMYTH40+VDuVQFUKmDIW2MdW3ZhLnrCOllMFcibKZvs+w'\n",
    "        '/FbF8rsEJdu2V9APkbkAqhCJpXweKIBRUYNN2dAlk0qlbBIohB7+7NDM9fSnt1SXISYpCpmYR9u4RTIxqoFBq0JolEHRfnciEZNE'\n",
    "        'YZKPSOC3RHWYqa4xC+hN5h5faMLrHIk13xu9Oq3/QHFXkuLjrqlTfCQSiTnn/yCw/BHrcqX4SGxY3nj9j8FoYpGrlSIOKFalL18s'\n",
    "        'Tr9TvuY+iHg4p5paRa7H6F6q1iPN7gJ94KYN7Csz2dlgO68lJG/slSlUKEiT8+koxONxWA0qNNr0SWbP/5slZVbngbeGjGB0urHc'\n",
    "        'reXZ9WjY5TyvVziB4oPR1+kKR0QdbR8paDPLCJ8oaPWNRtsAHqmONSy94If0UlWS4hOgOFD8yMhIzDknZs8vnnW5UDye6R4K9Xb2'\n",
    "        'Kbg+I4r5mNOqOaUhmtYuMKXODVCy2vUKARcQoJI3DjKvzmRuhPpBiwvQdPX78JGXmDX1uodAs4Oh641V0YtavNImu8zctg203Eyg'\n",
    "        'zFpPTikT8VGZDBUpUIEMFRpghvZwWtvSn+lX/moQLQyYxd5oLT2+B98k7pOy3I2aQX8g+vJGTvsmin2EJ1A85oruwDFGV9NzzLw5'\n",
    "        'JYSNbVJ9V48nHAnFxoIkz3z+eCUpPkG6WPbFX5CVpPgzFAhOxOHRkcS93uMCi4Om7cMHu8tVYpCuEjLEYiSbIrslk3TDetInJRCM'\n",
    "        'wpb6fcY1v1KnzQN2fny4mnyAzKcJxZBYKhBwuQJIamyVNfQKVQYmhyMXgdg/z2GiqeUwU6LWIEBD6RrpqvmSzX+SQVw5KtSrZWqF'\n",
    "        'RAwLeQANZdYqLKbSFv0jtJwbKzbua1EK21o84VjPfPx1njUXbzr/geKuJMXHXf/LffEXZF1+FD8xfROzx+Md7V0Agyrm0mUoRKgW'\n",
    "        'blv5ljT9TnTvR8U1xIIaMkAjSkRCSUNfvsbzy834/s2P64z81pDc0iGVSDCEVwjZmL1xAZYVz8KrAmaJGzzckvpz5fK7BtAib7Sp'\n",
    "        'ndeA2BRAoKcrHO0Bguv7D/vpFO8PDfeHj1GbzX/gFcwtIWwwQaLONs8A/sgkwk9RSYpPgP6n++IvyLpMKB6zl0Gfz2GUOlXcWE17'\n",
    "        'UM9r2/6CMeX6lt0L3RpQBCMCDpMvFCzaVXVXRl2V3kMzOFQtLm8Q867jfb4RocVO1fUjzd7odE6nvKFbpLFmE9Gb1tfdsJ64pETA'\n",
    "        'kygUKKREBVIUNsDMxvIM7bLbWpfP9bD3Bs2IJ7oRHqN4PAsvZ7utqgGPZ8zxjo+9ztG+drGf/xyjeMw2bd5wUZv+HuKXd1RvOdCk'\n",
    "        'aHd4fKHv3toFP7yXrJIUnyAlKf58j9XlQPETFcvL2/zHRQ1OirYPi0ijg92pKhEblkg31wmvW0+Zu56cXgZJxMLmmk2qFb+0pMxk'\n",
    "        'b1pYVl2+pw6k8GChWAbBEMgFUa1V0uwEFOZV5fw/Z+4HxAolyseiX1SCGiBaQ8kqTfqtxrTrzbkfqhCeQiw0qMUSsYjDpEoBcm+T'\n",
    "        'Xt/dfahbP68461fV24qtan1fv29srOcFP0qXupIUH3clKX6CpgXFh8aaxWGWGMB/2m1eIYclYNWrEL5YLH53T82K9PerM1+nlh04'\n",
    "        'Wg8SySQYoMh0DeTG8P1fcn+eyfxzsQZq8cvNbRJYiAIUpYgDQwKAw7EoULdVjQWcEQOncdPjbUt/5iQSQvhopGhqXs7yNhsGAgPf'\n",
    "        'zXafJMU3ebzlLfqZtRvvPJKV06jQOezjtQSBCbrwR/hSU5LiE6AkxZ95QC5Rig8GhrytJnwmu1kS6y/nrltnSZltyfz9kI6mQoVM'\n",
    "        'kKuC8RnxXENHtSXIb/FjEWa7Y8AfOt7vOw432Ou1vaLoRnhJk0NuauVLlIQKzg1ra2avr19WgQikimjTY7yQHnPgZuJ2eertltRZ'\n",
    "        'zroM7BmjG+GjQ+XMUruC6bLIB/G+oKNTlsayVKdtwAwFhyZSfKvDs7NNeX1J5v2k3XWtpj5vaKJnXvjDe6kqSfEJUpLiz/dYXR4U'\n",
    "        'P9HcIjbfCNLkomh7YGuPXCySAGSViCOUyNeUc2duAK8lsDbUCtUQQ5fzcUPa7MYlVwFb364g1uaQODVsoVAshWARCDBglRltclbK'\n",
    "        '2579kvzTLN68tTWHWZKYA+tFDGPOh9aUa/VpN1mKV6tgHna7GBEJIb4E5llRjlOHOL1+YVvLJ0rG3GLCnziF1EZTp8sf7Rd6zo3w'\n",
    "        'yd3xk1OS4uOuC0LxkxoVN8V12VH8hPeCXfB4BzCb4tTXKGBetLGSCBSJ99XDebX1xVTWkVoKq75WKhEDDZ5H9sFXZbAe3y8CrW6Z'\n",
    "        'xizlMeRcqgLhi0QiLpdrUcJufMeocsAk6q9Y3blkhvXzJ48ZOR6rEkN4p0bg1AmCbl/0uOFP/cP7Mb+jeLxCyRceVvT1blBzZ1Rn'\n",
    "        'Plm9p67d0uYLxLrTj++Ljym503OySlJ8ApSk+DMPyCVH8bG+diG7rU/B8eiFXqvCb5H1I2TTsnma1Fu8YI5BKgIANorAagEVgSF5'\n",
    "        'Qzfa7AHMDp7Z7g6ddPiPixudZHW3qMktaXJJm2xShYYvEBCKabOygGsJ7Kw6LECUKBChDEVUCE+Gwq3sXO2ae6wps9ylKQ6L2otP'\n",
    "        'lFNGp3NK8Cy8EQ1FB2t+vyZSPGab6p6ej5XUOSWZr4El/M5WX2Bo/DxqMhc/BSUpPkGKA8Xz+fz8/PyzGzF9++23dXV1Ewe+X2zr'\n",
    "        '8qP4kVhB0Rlh2+jV0w3K7Y+Im91UTY/Y0i1FIBmHqII5IlSytlJ4LYF53Ubu2ipIwSMbdrzSsPTnprQbqfs/raQyc4mcMoaAJ1bA'\n",
    "        'CCoAWSKZGrL0Emj6eZnkGVm8e7Zz9tNRRCLBol+jkKrbvajtk58Ylt9mqSBoYUCKwAI+HwA5Fq3UbkT6FNyB/s4O3wCt2fQwdf/c'\n",
    "        '4swNTaiwrdUVOJb00ngpSfFx1/lTvFQqzcvLmziMeHyxWKyKioozGiZfJOvyovgJVhPLhpt0OpBSqRDhpxyViEDCIUsFjFIqp5hM'\n",
    "        'L6YwK0kkMZfG07W9Xqy8MpP9+70ieqNfrlDLOSQZj65ABSJIwAHYFgWKj062qPxmqY+9R5s6rz3tGic/32eRYBTvNSK9Mlagt3P0'\n",
    "        'nGQocl6O992kObyMyhUc4nW2LuQUz6gmrNIAQEeTIzSEUXwS26euJMUnQJOgeIPBcOjQoUgkcvZdIpGoqKjo5MmTcfW8+KxpS/Gj'\n",
    "        'qWrcdgK+kNskc6lAX3RAvM8idVrVLmJmZ93nHQqQA4IwDKlgLodNPQJI2BYn2uwmqnsMnT5H8IS02UNV90DNPnGTS2LskIl4EMhY'\n",
    "        'V8K8NoN2XTbwWaUQluAd6WXRvsdSMaxjlerW3mtdOrNj72shg8BpHaV4n1nqUIFuA+x3eX/weyeEC6+oD0XHHnlCEUFb8+/r911f'\n",
    "        'TMjQ8xW2vtC5CumTFjp5JSk+QZoqxWPw/sILLyxZsuSc9x4+fPiBBx6YOC/pf5kz+sF1+VH88H/7+IROa2o37AkMS1u9VGWH1NQu'\n",
    "        'hbgSDkUDc4VSxZJSaNZ6yux15G1kkYWdr1r5W3PKLGjlAnrxl+UM7iEKr5jKBRApJJaAHBYfVfCbPE/t5V2TyZyzjvT2YQ5HqhaL'\n",
    "        'xdGeJJBFQJSueUC78q5WVq4GBVFYSGcwxEJOk1Ye6da5dDxfqykYPNbk8ByyyO+s3vr/KrcU9Vq0vX3JuXJxVJLi467zpPhvv/32'\n",
    "        'vffee+edd855b01NzX333XfixIm4Gl581uVF8RMUChxrb27m1legAgCLJMViVM6uoq19TpHxSGlFeTWDU15XV08loXL1OzWmKzKB'\n",
    "        'OzKIdbp+KYqgbLISYmMID4sgkM20KBAXFtla1cMGTm/Bh+aUudal1/YVpfgteFMmjOttStDXpA0GYt2WRmLTjX8Y5CdSfHCkxxeq'\n",
    "        'aTHeS95zbWV2fpdB2dvrC+MJ/eTg46krSfEJ0CQofvXq1a+88so5R3hwudwFCxb09fXF1fPis6YlxYeiQ+WCsUR8YMjf0WiTszCO'\n",
    "        'jo5ol3ktMpdVGzBL2rUSAcgWQRBmg3pu3TaaZN5nVYuOoFCTt15va3cMSFq9ZFWXqNmraOyTKdUysJ7HA9OKuXPWk2avI20nI4hE'\n",
    "        'LMcRHu9oZ4XIjUXLNWnz8KHG2/80bACivewUHqvSb5E5lByHHgm5XOcZ4Y9SfBh/I72+UFWz/qaKjbcVZx9p1zd7/eHAdxQf21qV'\n",
    "        'zCL9KCUpPkGaKsUHAoHHHnssPz//nPd2dHTcc889RqNxKk+RuJWkeFyj72i0A2cgNOIJjCjbfFRlG6JtQIVcGZeqhkGeWP6PQt4N'\n",
    "        'GZTbCcS9FJ6ufINx5Z3qtFsEWS+yyveVMrmHyODRei5TJBGJJXw+F4IgmaGFLjH8LrPkvk3EL6gynkQhRWE1wsWkRAVamKMn7rZQ'\n",
    "        '9ysQHsgFhVy2QY72mRQeizRoFviblINejzc8ou7u3tSAzinLfo5zpLJJ3+bxX+gDOK2UpPi46zwp/uTJky+++OKmTZvOeW9vby/m'\n",
    "        'nHK5PJ5+F6d1uVH8WBfNiLPPJmDVQ0C9EhFgkaRUDNVs/ViVdrM84w/Eekp5PaOmtpINIatrZFdm827Lph+FG2CRSMqhqkUcOQrB'\n",
    "        'kJDHwbPwLqsqaEaCgtyWz58wpl5vWPn/nFWrQjpOtCmT3KnmYSHoMY87GhtHRnev4xT/Q0mlCRTvD400ur25TcrrazffQ9lT0qxr'\n",
    "        '8fhGd3cmQ9ApK0nxCdAkKP6tt95aunTpOVNCLpcLc04WixVXz4vPmpYUP2bsI5hDhpxOh5rr1kNui2rAJHLQv3STCH6zpNuohPhc'\n",
    "        'LCzEc+gCppRHf3w3MGsdhcDv5pjsvEaPos2HITzUYJcZmiWISMylCoX8Twq5N2aQb88ifU6Voag4ug1TYBHVN1Rv0m/EnHOOPm1e'\n",
    "        '58G/hWW1PrwdKE7xXovUoeLYdUjY3h+axDfOKMVjttni8GwzIrMqsh+n5ZDaLfbwUHiCZ35XWn/hD/slpyTFJ0hTpXin0/nQQw+R'\n",
    "        'yeRz3huJRDBHZbPZU3mKxK3LkuJPUyw+jF4epXh36IS2w09TdYh1jQgfkHHrMefkovLFJcJZ6yl3ZdXl1NE1h9Ow4FOXdiPni3do'\n",
    "        'pIpihjCHCJTSOCxYJhJLOSKkAkBY2g6pXMnjsvfXsesQnVSMqBDMw0UtjBz50fUWIRG7BUURgZAPsBhyRNCul7usSq8JtSs5oRbV'\n",
    "        'sM+JBaWugQivpXGRlDi7hPCRhMJuabAFB5O1THFUkuLjrvOk+JGRkaeeeio3N3fijf+Orti9mHPW1dUlxPimtqY3xZ8docXqlPxu'\n",
    "        'r1zEAyhVWCCqQCGZWARRi8nLHzSnzOLlZ9XSWUXV1SQG80u6Yg6BcWM2cw9HJxLwZCDeAQ97PCSCQBbTjBfSyyM6pr1mvW7ZzZaU'\n",
    "        '66zZDw8Kc0MWcawNlM+E9ql4od52fHtpcHR+8WhXpfOj+KEoxfvCI3Jb33o9/4pKwstAIa3N2h8YuODHdtooSfEJ0CQo/qWXXsrO'\n",
    "        'zj7nXSdPnsScs6CgIH6GF7c1HSke/wjEQrIBX8BhUTpV7Nh0+EHokHL5Xar0O5uEZJmIC4JsGeacEBsB6RREPXM97Y6MutrmY0RF'\n",
    "        'B9Pkoqq7UWuvVK1H+WwUrBci8JJiwXXrqHdkkT+vl6JiCeaiWhhoZB7W7XpLkXabaemsBsL9Pub2QZPQG+tlh9fSy11avl0LhWw9'\n",
    "        'Ywh/fp/Q2KS5gYgvPGzo618cHc35NlQl7OnwjE3tvNDHeRooSfEJ0lQp3uPxPPLII4WFhec8L9rd3Y05KgRBU3mKxK0kxQdOO804'\n",
    "        '4gme0Hf4yJoeSGlAOfVKPg3ja65M8/5B2k+zwHlrKwtJZPHnf25ceo0pdS6Yu6aGRj9CF+bUMkvZEAdR8CVKEJF+USd4gFD2xiEe'\n",
    "        'yqFoRGwNzFUiAjkKqVC+gZJjWH6HKv12xdG1KAJz2DRYyG/USO14lye514j0yxleq/Kfw8dGhk/6Q8Od3iCl1fyLmi9uKsraakIU'\n",
    "        '3V3eUCRJ8XFUkuLjrvOk+OPHjz/77LNbtmw55712ux1zTiaTGVfDi8+axhQfiBacnxGzYYYTDg5a1FIOuVyOd7TD+9JLxcLajFfl'\n",
    "        '6bdKVs2vpgMV9Yzy2prtJMEdGbVXZAKbagQQSFcK6Uq8BZMIgQRskGORw16LdEBaZdj0TFPKNS0pV9lLloa1rGg7JpXPjEWh0l4J'\n",
    "        'w9NsDAfwds2h0b52eH1U4Hy+qsYoHnNyb3iE1dXyR0Y+RvErZUxJV6dnen1zXVglKT4BmgTFv/rqq2lpaeeMOb1eL+ac5eXlcfW8'\n",
    "        '+KzpR/HjBULh4DF/d1uPhO41iTGmHjGyGzc92rD0GnfpJxqEywAAMYooRCACkKUqzUqa9acE8K8VuvqmcCHcVKHoFurapTAkAchK'\n",
    "        'IVMokb2by/hpFv/6tcS9LIVEjKoRnhmqV+et0H16V9OSq0zLb+kpW+HVcl1WlXu8I71F4dTwHGoenoUPjKL3+e6+HKN4z8Aw1Nn2'\n",
    "        'DO/orBLCGhWgs9tHvwsmdke50Mf8klWS4hOkqVL8yMjIM88888477/zzn2c68L/+9a9t27YtWLAgGAxO5SkSty5rig+ddhmzJl9w'\n",
    "        'xNAdrFd1CmUqDVAtE+JVoGxEvugQa0Y2dMtmTkVJrjFjQccnM1SrfltTml/KEByh8g4RgRoOAiFiCYLQIMnfDrOvyeLMyBK8vJss'\n",
    "        'FPKkYliCIlIxooa5usqtzcvntC75mXbnmxJWNYvLU8glfQa8Gwm+eUrDsyuY/lZT0Dd46qtvRka+whzYaLPvNUiuKSf8tnxrWYe5'\n",
    "        'yelObuqMr5IUH3edJ8X/3//935tvvrlw4cKznRNbeXl59957r9PpjLfnxWFNY4ofFf7uIsHxcZaBSFeDiUethgUcjN8ViBDmAcyM'\n",
    "        'F01Lr9WsuENQsbOUCZdXV+6uBX75OePqLHB5IaACqhUiNuZ+UhRGID6HAxgVEo9ZYidmta65o2vxjM6se/o4eC+7WJt6LAR1W1U+'\n",
    "        'DduuF4fcHn9owu712Is5v5c91qN+pNcXLmsx3FaYNbMy60ijyuJw+ZLOGT8lKT4BmgTFL1269Pnnnx8eHj77rrq6uvnz55vN5rh6'\n",
    "        'XnzWNKP4AL5zBz/ZiP0MO512HezT8TFDc5nk3TmLGpf8vPHzJ8wom8EVSGGhVsSScciITLmN33L1Fsl1BFau0lMk7dnHswqkKjVI'\n",
    "        'knEoKhhkYQFnPnfGBvjOzYx8For5rVoE6Kq3N6+/p2fxjMaUmdqdb7UIqh1WtQd3TpnXqojN5XRr+B4Vy9fXG0X4kUBoMg1Axije'\n",
    "        'MRAht1purP38pkJCbqOy/az9m5P7tUmdpiTFJ0hx6FG/ffv2e+65Z9WqVZFI5Ntvv/1PlN+/+uorBEEeeOCBDz744KLqaDdxXdYU'\n",
    "        'H1W0ddIJvAdycMTUN8BWtUBiuZhNlIu4aoTHEatezwGuyOTcRahlF23RLLvVkDqXm/Uik1heTucdovIPk0EyD+FLFRypdh+ovTOL'\n",
    "        'dFUm8xfrKzOKaRCKyqOtRLGg1wjRmirWN6TOsqZcK9m3WESrkIn4HXqZ26rEY1csuFUANrXQ39sZCh4LBYe/+uqfw8OnPKEI2tXx'\n",
    "        'MUq+ujLrb0htfau1Hy8xHQkkZ8nFT0mKj7vOv0d9QUEB5pz/+Mc/BgcHYy1AY85pNBoffPDB119/PWanF9ua9hSP577xC5HYtnR3'\n",
    "        'VzvEJEEATYEKlPicOCjlYFXN6qf5n94vOJJdS2dXkut3VtJ+kVk3ex35zT11fJCpwKvohdjj8Sw8GzApxWE1tW3nSw1LrzGl3Wjd'\n",
    "        's2hYR8ciz2gVqCJ6GlPhNSE2BTOA14IOnT6YeFIU/5+hoZOYQzY43Z/roTklhPsZB4itJlsoOdcjnkpSfAI0CYonEomYc7711lvB'\n",
    "        'YDDmnFiQiTlnQ0PDI4888txzzw0NDSXSAn/kmmYUH3uRmMMPBAY9Tdo+GctnlgXMkhBza0PqddrVv3Yg5QDAhkVCOSJAAArG5KDV'\n",
    "        '8dTntVdk8VNrtOWGwE6ymAQIURZJBnFUCA+Qqt88BFyTQbudQMoH1VIUbmHnGbY815hyjSV1Nrz+cTN5b5+S58HPeSq8sSy8FS/j'\n",
    "        '9OghmwII9HSP70IKTippPkbx7f7gHgNyVQXht6VbyF2NrtDQGY9MjoyfgpIUnyDFgeJPnTqFoTpmqph5fvTRR8uXL1+6dOnChQvn'\n",
    "        'z5+PxaKYr8bFABOxLmOKHxn7iV/whY439A9wFRaBCIGBehXEUiICpszwwn4uFpc+sW5f9Y6lprS5svQ7ebs+opHKS5jCXDLnaD2H'\n",
    "        'IcTHd/LFsnUFxLlZrDnrSH/aScyj8RFEJEfw3aMYyGsQUJX3qTbtZl3ajdKD6WpOjVWJ9pnV+C54i9xngHtlbIdZEXbYMYSPhZpf'\n",
    "        'ffV/wyOnbMFj9LaGp8Aj11ZkbbaiSHenB++xnKT4eCpJ8XHX+VM8Fnamp6djzvn0009/+OGHmHOmpKS88cYb2C2/+93vtFpt7GEX'\n",
    "        '21nQ6U/xwZHxjnZem0MtZHBoRBkikIgRtgCqoNA+zK1PS/8HqWg3nUqqYnB31zAWfF4/ax1l4W4KA0KUeAMQfI48JIJ5HKBNynLW'\n",
    "        'b25ah4/z0H+2wMfYNmjixyYixQJRLz6PSWaXM90txnAwfDpuT+agxSg+ctIfHJH39/4DIc4sI7wrI0Mdbd7wd9PhL/jhnQZKUnwC'\n",
    "        'NAmK//rrr9etW4f55BNPPBFzztTUVAzqFyxY8MADD4jF4ovNM2NrulF8aDiE+8lIsKetTwH6jDDmZnZJvW71b7SpN7XVboC5DJGQ'\n",
    "        'j4eCIEmMsbylXdTirTV6MnndZINtD1W8v4IC8TkqGNTAIE1u+tMBNuaivyAQizmohVdh2vu2fuVdutQbpKsXyApWGoCyXr3YZVF5'\n",
    "        'Rm1THkvHu3TCXgUY7GmNDfUYD2ujr/B8z3/i3e0GIzq7fTFC/FkVYZGgUtTX5Qtf6CM8rZSk+AQpDhSPrXA4TCAQnn32WYzc74mu'\n",
    "        'Rx99dPHixR0dHVP/5YlblznFB0b3wh9vtg1wlVYeX4CCVDXMkaEQGVY+t5N249qqP67fSdn6riF1rnrFXdyDq8nU+kKGMIcElNJA'\n",
    "        'GqzgSVVCGAF4/AK2+N6ttBVFLBpPIBeBSkQgQ0XRXDyExbTq4kxk5X3GgmUGlNtjwmtHPXj/E5lbJ+pXgN5mw4AHH+uJ7/3EqwIi'\n",
    "        'X331z8jIqXZfsKRFdwt52x1VWw5aFWZntCg0cMEP3bRSkuLjrvOneGwNDQ1t2rTphRdeGHfORx55+P333784K0Jja1pT/FghPf7V'\n",
    "        'EAl7/RYZzKVWSxGhGIWFbFL9kW311QV5gPwwBaxkgBjCH6LDj20jX53BfPzz2jqBTIkKYjVIsEgoZNPa+OXdRxcb0m9qSJvdtvPl'\n",
    "        'iKwyaBa78UA0lktSRstBpU6NwKmHgx7fWaPhI6cFpd+vKMUfGzrpCQ4ze1qfZhy6rjwrSycw9dt90V87cV7ShT7Ol7aSFJ8ATYLi'\n",
    "        'sXXixIkdO3a89NJL9957b8w5H3zwwXfffffinOsRW9OM4qMtN4fDLo9Dj7i0fC/eKF4RNAq7C/6hP5yq4RI5XB7eGIRHFUL8fIGB'\n",
    "        'bPZiFC9ssFNkTYfI3O0lxFoGEJv8ThXJX9zLmr2e8vvPiRS+0FJBUK3/nSH1et2nd2l2/VVDyVXBnE6Tyh1N/XjH65fMCo9B1Kvk'\n",
    "        '+jubor1ERsZqNSdJ8dEe9f7BIVFv5xOM3CsrCRsNQpPbdc7TnoFkj/ofqSTFJ0jxofj/RGtBT506FQgEWlpa7Hb7yZMnL85y0Inr'\n",
    "        'cqD4wH+5ioWp/vCJft+wusXJkhr5fJ4YrFcjoFiMMiWaP2ynzF1X+3bGxvq1T5mWXitfdQ9QebCCDh5lCA/UMkpYEIjIKuTNH+4q'\n",
    "        'reSIxCKBVCxh8vgIQFKJADkiUIhFKoSPNySB2aiIL2DUaoDKTg3stKhj/Ut9ZpldxXUoQX9nc/j05slRiv9maOSU1m7baoJ/Uk14'\n",
    "        'uGYXqc3S7Q1i5hlKVjTFVUmKj7smRfH/GasFDYfDzc3NNpsNi05jNaIX7Zq+FB8Z72yMhYJhX7DbrOHXV4iEPAkqYjEojN2pyPLf'\n",
    "        'cPcsJdMZRDq7jg4cZaHPbyPOyOLP30AkweroqUuhDIVQiC9gEruYB7TrHmhYOlOfeqOXkhWOtlOO7YKP8nu0GMkitau5eC6pvwd/'\n",
    "        '6u/5SvrBYz5K8SccwaHCTuNtpRtuLM0uatB0uf2jifixRyaj0CkqSfEJ0OQoPrYw5xwcHGxtbe3t7Z3onMlcfFz0/S4RCA6FgkPe'\n",
    "        'Jl2PhOk3S3wWvJweA3mXUaKEQS4I4H4ooEv5jByk9dZM8ksHeDRDXyELzSmvya2j5xGZbCEsEaNsqe6xnazr1pMfIhQB9GpZ5hPG'\n",
    "        'tLmWlJlKwuMWag6fQVZKEJtZMbb/SBGdRI/FkHKnRtgjZfs6MIQfPM05o5cn0wYZr6h3hgfqu5ruouy8qW5LYauu0xf8bxR/vk3z'\n",
    "        'kjpNSYpPkKZK8X6//y9/+UteXl68jO5/uaYrxUftKxLNa59mODFTit1r8wwaOr1sVSsN1sAgXQaSlQhfhsJMWP7Yl4yfZHE/XrsW'\n",
    "        'Wv7rxqVXyjY/T64tLWZC+VReLgmo4sCAWPl5NXjHF+DPM6jpR1kSkKHmkJRCpjyah1JEx3qqwTrD1ueQoo0iLkOvkDiMMo9V4zfL'\n",
    "        '8W5OJrFDwXJpoWB/7xmj7mLCYv6BkZP87vbXgeIZ1YRPxGR+V5vrUjjyl5ySFB93nSfFYzHnu++++8UXXyTa5eK+pinFR2JvKhTA'\n",
    "        'K5TCgWP2lkaUWcMHGSIBr4bGIO/9VJJ+pyXlWnBfGkbxGMJXMAV/P8S8OpN181ZBCUciFqMKvJAegiGIxySrDi61pt/QsuTKru3P'\n",
    "        'hJASV7T4M7aj02OVe/B6JLylp0PB9Jokof7eWDnolAZwjPaoP9Hs9GRoeHOLCfeT97Dbm9yBYxf62E43JSk+AZoExS9evHj16tUX'\n",
    "        'f57ojHVpUfx54OqQp7/PoWR6TBKM4vuEFU6o2GWWayUQALBQRCQTssVcag5NcsNG9pUZwOv50J46Tn41qYJCP0wTFtO4MIoyRdKn'\n",
    "        'vqTOyEaf2lhE3JVmXn5rxyczGtf91lq6FuUxuFzQJEcdltEUvDt28tMsxZzTpWB69JC/uz3kD0/xbQaCQ1gg1BMM5jVrr67ZMJ+0'\n",
    "        'i9rZ5AgmbTO+SlJ8gjRVine5XA8//HBxcXG8jO5/uaYfxY8HgWfUTwaC+BDhUHAoHBhy+0aMPSGevoMOySA+R86uVgiYShy9hVWQ'\n",
    "        '5u7s2hvX12xdvtCQOkeXPo+z80Mitb6Ewc+ncvNI7DoeWgQZnt3PnUHgXpvJ+vO28jo2qIQAFcKXiaHoRniREhVYWQWGtfdgbizN'\n",
    "        'etqmZDqtmgBmvBYtnnsyivqkTHeDJoT3/4xELfS7Qxo9uzv89VffuIci1W3m31R8cWV1Vm6LWm+3+/FN8Rf+CE8zJSk+7jr/SXNP'\n",
    "        'P/30f5s0dzGvaU7x0dfp62nXCOgAncjkCQuoIOvQOmXazeq0myo3/r2WAZJpDCwKfS0XnLmeNieLkUuFZCisQIRSsUgCccRVe8wZ'\n",
    "        '97Us+Zl1xS19ZSsGTQLP2F5O/KcVuyDzGkV2OcOhhfxdbWH/WDFSaHgS9fNnK0rxxyLHZb09LwOF15VkfqKgq3t6k02V464kxSdA'\n",
    "        'k6D4V155JTU1NaEul4h1aVF8cMwM/5sG/QGnUexQsT1W9ZCsSrf6bl3KDRp2FQdDeBRRQyyYQz0Mqmduhq4kcN7YT9tVRS2h0MsY'\n",
    "        '/GImsq8OpIH8cthw/+f189ZVpa5OE3/6m6YlVxtX3KHd/6FBQOYKhFwQaFZLovuPlC5rdPORSezV8fukDKcB8Xa1hnF+j8dnMLov'\n",
    "        '3ux1LZfQZ9QQXmUVSvt7krYZbyUpPkGaKsVHIpGnnnpq27Zt8TK6/+WafhQfnNCaKfZJie4SilWKjrhDpyx9A5Cxhy1AIS6AsMly'\n",
    "        'AUuGCGIppCKR8dFN5Y8t25T36Qua1BugFfP5BQQSlVLMFOaQwCP1XCKsWV4lvn1D/bXrKfcQKnYQBVxEIo3uf5ehIgUqkKKICuFa'\n",
    "        'iNtVq+9uXHq1dcfLAypydJoSXgTltco9Gm6fguttbxzwBaMIf/bBxG859dU3XeHQbrPkhsqNdzP2VTUbugLh5F7ORChJ8XHXeVL8'\n",
    "        '119//frrr69cufIHH3mxVYdOO4qfcBYxhE9NGnDYTGIum04iscGymlrB4bWq9FvFy+6q2fBOPZVSweCureT/eiPpuvWUO9aWb6Ni'\n",
    "        'HghJxTDmogZejfzAR7oVt1mXzjRm/WFAVBAyQfg4pGghqBvvYif3m1CbErCpea4W04DHE44myieY2xRad0YpPjwYoXU1za/beWPZ'\n",
    "        'hn2t6o5oOf2FPsLTTUmKT4Aml4t/9913k7n4/8Ef5fSr4+4U7Uvf1uCQM71mWcQItu34oylltmn3X/hsKgwJNDCHzwP2Auqbs+lX'\n",
    "        'Z9Df2EPaT+EX0/mlTAE+oZgmPEDm5cENL2cfej19xZFPn9ek3ahMv02747VmRq4WBkCAhQi5nQaFC58op/SYZX6L2K3h9cnYDoPU'\n",
    "        '390W9vqDeDv6SHyaxociX3/7b8TR9UTdvp9UEzLlnAaPN2mb8VaS4hOkOOyLz8vLw0C+ra0tLkb3v1zTieIDo6HgyHdX8Qv4lCJ/'\n",
    "        'aMQZPNFmH5SZOkFUyQE5Ii5LymeoYK4S4WMSi9Fiofb57Ly/rFhVtupZY8ocScYj3PLd1XRWIUN4mMQupnH5Ai7A5z+bVXDz+pq/'\n",
    "        '5LKqBVIscFXiA5Vi3ZzwbJRSBOhLM5WrfmNKndu57/WQloVFrZ5YL3qzxKEC7RphoKd9AM89nXbkx7dtxgr+T3z9jd7rXKFgXl1B'\n",
    "        'eE1Yzu1ocYaGxqsLkjuS4qgkxcdd578vvqqq6rHHHruYp3icc01Xih81TLe3QycF6OQKMuVIHa2ghkRZ84x02Z112W/WUil764UL'\n",
    "        '91KvX0e8fm3tk1/U7q2HUBSVoUI1wrHU71NsfkGTNs+07Kaeox9HZ8lJ3XgKSe7F5yLJ/WaJWyvoU3KdFmWwvzscGAyMdYgKxOVr'\n",
    "        'JZpR8oQGDrdpb67cfC9pd22n1e4fiMNvTup0JSk+AZoExbPZ7EceeUStVl9sZzi/f12CFH+GRsO2UDASsvf1KXlePYSFds7yZYbU'\n",
    "        '67WZv1czjvIFfAXMQwEKiSt6OOPozPXUNw6yDzORMqagjCEoZkCHqcK9ZMEBCrh0fcbm5X9hrfy9PvUGc+bvLBVZZogiEfEBDkcO'\n",
    "        '87sMsmgvO5nPLHZqBf1KnkMvDnS1DHi8YXyY0UhsHuiEpNWkFfju9CnGlv8idVluL9wws2pDabO+P5wczRl3JSk+QfrxFB/zT+zn'\n",
    "        '8PDw5s2bH3jggUOHDvX29kbOWnE1wniuaUXxodMpfoyLfaGRHk9E0djPRDRsrhACKGpunQYB5WIRBu+YpGJRKU/+0PIdH3+awlj1'\n",
    "        'oHXpTHTTiyxKeTmDW8gQ7KtjH2JLq0UaiFjArszdVVqdA8hFUpkK4WHYjv1bGT4WmS9HhTwhLKjcJ1nxG3PqnM6Dbw8Y8TpSH2bC'\n",
    "        'mExot4ThMooHnLbYNOSxlz1y+ovH92GFA8PD//yG7+h8gZF/ZSVhnQLQ9Pf7kmOSEqMkxcdd50/xx48fz8nJuffee3ft2tXV1TVu'\n",
    "        'mJijxi5cnDHqtKN4XDGEDwcGbFY1QK87WlV7pLa+gsldumXP2rS3dq18s4JCXlXO/c2qw1dkcm5cT1qcS2IKESUi0CBcvYjRUEmQ'\n",
    "        'Lf+lJeU68+pfD8OH/RZJLASN7oWPzkUyoj0SpkMHB7taBwPhaPB5fHQk/bizTeb76ByKUnyXz7dCA1xXSniRVQD3dvrwQqyRYPLk'\n",
    "        'Z1yVpPgEaBIUf+LEifLy8vnz52/atKm9vX1oaOiMmPNfWKx28a1LnOK/2+wz4PM7zAqnko0naPiHjWk3KNPvsNR+weUCclQAA2QK'\n",
    "        'ufZgDT31KPudAl4hCyliioqZUDFTmFfPzSEBJSTy2vRFlFWPaTF+T7+xIf8Ti6hegUIoLALZDDUqsJmVmH/6rHKXTtgtZTr1SKCz'\n",
    "        '5ZjPH8RDxFjnOry+FHfR0I8fPTyR4oOnvsppkM0t3TCfvo/X0+4ORz/aUzTkpE5TkuITpKnm4jE7fe655+753hUvD4z7mg4Uf1Z6'\n",
    "        '2h89SxktoY/0uo8p29xMiQnk8RE2Scmtl8F8gVQpEwv1CKCFOWxEurRU+PuNFYTV72tT5zamzhQeSKmiMo6wJPk0YQ6Jm10revKL'\n",
    "        '2ke3EgW1+SouSQNztAioRnhKhI+BvAIVKBEuyqHwWWQejPbJaNa9f+2r/Cxohl3R2NVlVbu0QruC7W3SBj2B6PymWFb93E1E/dFc'\n",
    "        'vO/UqfJu8x1F2deUZ5Y3aFo9fv/o+KcLfbSnnZIUH3edJ8X/85//XLRo0TkNc3zq3Ndff51oD/wRa/pRfCynEwocc7Y3w4yq/aVV'\n",
    "        'pSQKkUavYAoO0pF38nif1/L+uKPuGgJ7Rhb/0S+Ih0uK5Lx6NV7LJDTwarXbX2tZ+rOmJVf1HX43oKK7rWpfdJKmy6pyW1U+k9gp'\n",
    "        'Z7hUHF+LMejyBoMxfx4K4vVFI7GRdt8dT/zCjz1QocjX3/xH7+h/knl4VilhuYJpcjqDU+yYl9S5lKT4BGgSFJ+env79MafNZkuo'\n",
    "        'B/64dUlS/KgjYTZ1PDrHbRhPxHQ29ym4frPEpeG1rvuVdek1urwUAUAToQiHXLr/SP7h8spiEr2Uzi9hQlV0Tg2NVcSEdpKhTYU1'\n",
    "        'O7esYS2/v2XJz1o++Zll10INq0yO78cUCgVcEAR0CrHdog2YpW4N6JAx3Ho40NUS9Ab8wRF/6PjY5tDRz933b9v/ofc1PPZLcAfu'\n",
    "        'PR5ZpWT+vDzrDWGFNpo2utAfh+mnJMUnSFOleCzO3LBhw/LvXfHywLivaUDxsYLMYKyyKDpvfQDfaDnS5zuh7fTzVY1sEEQBihik'\n",
    "        'ShE8Y24UMRsgCiIWHxQ2vFehundtwaufriOmLGhZcoVi9d3sgo1VdKCczi0lMXZV0d46zLk2g/5TAvjgF1QWly9FYVxiFJHIJKhY'\n",
    "        'IQLN5L2mHa8ol91pK1nSZTHg5U8WqR//KcdCWa9Z6lUDdhXX39k8EBwMRQtHA2MDkSd2QJ2QZz8eDkTaB0PZJuHcYsKDzIPclkZn'\n",
    "        'eGj8YRf8gE8zJSk+7jpPiv/222937979/c6JkX6iPfBHrOlH8Xjnz8CQs6cbYhILSovz67mCil18wnO6vLTautpV+aTrMyk/IYD/'\n",
    "        'L7Mq/cscas0RWCRAJRKlCLBWbzZ+ekf34hnWtXc7GDtDZjg2CMltUbmsaizK9WpAm4zptij9dntwtAxpggeePsZ9qgpFTn77b2ZX'\n",
    "        '49ySrHlF2Yeb1bbA4IU+sNNTSYpPgCZB8QUFBWdY5bJlyyZeDQQCCfXAH7cuKYo/rc1mYHQOe8QXOjHoctrUQq+W5zeLPWqwZceL'\n",
    "        'oq1vChm1AAjWl+7/bF/+zRl1fz8KHWWhNTR2KUNQwJLvYig2Ha3Ym/F3btqvmpZe1bb0SuWGZ7SkfVqYjSeDEAFHAIEg2KiSeM0S'\n",
    "        'nxa0y5h2PeLpbAl5A7FqJczcolOGR6JZqtHTnlNJxAfHQtBohihiHgr+GTh6dVnWejW3zeULhn58oX5S/0VJik+Q4jYv/lJc04Di'\n",
    "        'oxqJtomLhHBHGnGEvjJ1+WCVmQ1wBABNDNYrYVCNcDUwV4IiDEXDbqT99e1lf07/7LO0v9aufFSWdrMm7SbO2ieBqpxqOqucAebU'\n",
    "        '0tNLuHcSiDMz6LesrVpZxmOK1VIxLMP3vwv1MKtDUNZUuFyzZr4p7QZTymz5srss+elui9prxZs4eayq6CZQ1CZnOQ2SoK0vPGFm'\n",
    "        'x/io4oltSaI34i7tCY9YXS6BreMtYfl1pYRPNExdd69nYOxhY0VQSYONl5IUH3dNdl78JbemHcVjUeJIf2+/AGTml5YeITMRYq5m'\n",
    "        '9W9k6bflb1vx6Kaqn2eyb1hb+9LnhV8cKSNRiDIR1wqRuylbddmPYgZoTJ1j2fl6REUKmhEPfvYSnyXnN0v9RqgXi0UN4kBP+6A/'\n",
    "        '+F1CfKwBSHDslGbc3CwUCZ88tc8ivqY862HSXmZfmy88fleyNDSeSlJ8AvRj5sVfWuuSovjhGMV/17MotgPdP+ixKm1qvteqdFo1'\n",
    "        'Lqu6XcoEyOW0msLign2E3KM3ZVKuWU//8DCzgCUtYEvz2ejBvAM5y//EXX63Km2eIv02NPOJBtIus4CE7+tEIQkKszkcRAD26hGX'\n",
    "        'lt8tZdmNEn9X66A/EMLixtM/YoHvzifEXltkvPvTj3uP0TMDw66BIX7Y9tuKLdeWZh21qhzJk58JUZLiE6QkxZ/vsbqoKH58R8+Y'\n",
    "        'p+GnJZ3+4y19AbG2ARTg24sQLkMpZCtRvO4dlkipEv12ouCj7YfeS08lLF9UufJJ0YrfSpfdJc34g/BAGkAsqqXRKknEkuI8wu79'\n",
    "        't6yrnru29tmdtAMsuUgiUyACJSpQoHwM5DXMEnT948aUObrUm6zZj9hLUo/BRwdNglgfZnwaiEXmMYj6FRyXVTPgcuL1V7E+JGNH'\n",
    "        '++z0E3bVGx7u9Yekfb0ci4nm7XqMcXBe+aZdjfJOh3d85Md4B7wkxcdLSYqPu5IUP0GXAMV7Q8c7um08Lqe8sqyYSAarDsrX/k66'\n",
    "        '7I6dny58YNWeWevId2fXLN1XmltUKKCWt/ArrBUEw9Y/qtNv1abNU312X3fF6rCO47XIR/e/41PkYIeK268WeNssA253eHRc+3d9'\n",
    "        'R8eeOq4Ij/3mcKR3aHCxnHJ1OeFDUZ3KaUsWLyVISYpPgJIUf+YBudAUj2uiR4Uwau5u7ZGxgwahX1wzJK9uUCJEYm1JYe7R/L1r'\n",
    "        'c47+Yl3ZNRnMhYd4+wBVEZV96MD2IxmLqMsekC+7XZ5+h3bri+aKrAZBLRZPxgYboTAEAkw5xOlQcPtUXJtB7O9qCXvc4eAg3pZ5'\n",
    "        'YvnlePQ4geJ/xHfKeAwZu+oOR5o9PlFb88EuzY2FGbeXbxZ0tWGxaDLCTICSFJ8gxYfiv/32W6fTeeTIkbS0tJSUlHA4jN34r3/9'\n",
    "        'y2az+f3+qf/+BK1LmOLHajL9oeOYvMGRbkdIbmpjClA2mwEDZJWQqUJ4EjHCk6moiHJPHevNtZv/mpq6bdWb4Mr7lOm3qpffgWY+'\n",
    "        'BR/NYtRX11FplfXU4uqq4vzd9Ud3lFcU30eoXF7K40i1KoRvFNGtvHIrLUcjpPF5oJRyRJrxWNvGhwLMbcMGIGCWeCwqt0UdjWCV'\n",
    "        'GMK7tMJuGeBtM4d9oYn9n8eKSM+eZR9xhSNNbo+wtamu2STt6Kgb6r+lJPue6h217VanNxz7MyW72yVCSYqPuyZF8Zhzer3esrKy'\n",
    "        'ZcuWffjhh3a7PXa7w+Fwu90Jcb0pr0uO4idmcMZ7GsfOK7qDx83tdjYI1hBry6oqwNo85foH9Wk37F71xv0rds5dT35hR92BoqLa'\n",
    "        'gi/V5AMttZsw69On3mBKmatZdXfDoY9caLUH71+HTzTG98KbJS6dsEfK9FjVYYdtIDg4dhDikw0fz4udfbsvNGwLD2pCroeB3OvK'\n",
    "        's7cbkVavf/ydXvAPxTRTkuIToMlRPBZeBoPBmpqaFStWvP/++62trbHbXS4XZp4XZ1/Qi5viRyb8PFOh4NBAIDzgtDu0ArdOeEJD'\n",
    "        '0m98Rvzp/Ir8XfkHv6w6untDXskvPiu5IpPz6iHBYRovP3//nhULGSsfUqfdbEi/WU14rLV+p1FEkyMCGQrHphqhIgGXRVVB7DYp'\n",
    "        '266DfR2Ngz5feHwaUQij+MjZId/5xIH/bfxcYALF+0PDjtAxdX8fo9HMaLGsMXLnFmf+iVtssTl8yTxRQpSk+AQpPhS/e/fuhx56'\n",
    "        'KNZX5A9/+AMWl/4n2r7p7bffXrRo0cXpqP+5yCj+B30juhsIZ97AaL8RvOWIL3S8xxFWN3QzhRIAYMEASSWkK/At8JBYLKbD8s8O'\n",
    "        'lr2QeeDdNWtzV/9Zln5765KfqVbcqdmxkFe2E4P3CjpYRSZj+H6wpOiDzM8PFRaIqvejjGoujydHhTqYbQZK5PsXq9c9YEifp67d'\n",
    "        'jZlwp15sl9MCRgivHY2mn6L8LvdY5T6z1C5nOzWCcG97EK+iP/PwBk43YbyFfnjYERhU9fTQG4xAe5Owt0PW2bnGzJ9TkvkS+yjc'\n",
    "        '03XGYUl2aoqvkhQfd02K4gsKCh5++OGYc957770dHR2x2zGof/nll7/55pvEON+U1sVL8WeVX45dwBvCR3vCjwRDx6MtRPAozu6N'\n",
    "        'yJscDD5Ko5HL6+pIdeU8wh87P5lRsPL5hz7d8dsNdRkl1JLDX7KPbJbmf6bKfMySOtu69Grjql92FKV2wyS7Ce8/7x2V3G0Q9clY'\n",
    "        'LgMc6msLxnW+22k7j/Btoafd6I8WMjU6XIL2Zoq9ZU71pttKN1a1GR3Bwdjgzgv+iZh+SlJ8AjQ5iq+ursZCTcw27777buynTqeL'\n",
    "        '3b5ly5annnpqcHAwMeY3pXUpUPzxscvfDbYIB4dCHp+7rcGmBG0qcMAkbN2/yJgyW7byN6U5mxlFO/OLj9y7rvDnGaxXCpDMnfu2'\n",
    "        'Zy4Bls03pVxnTJ3TsP35JtIONQwoEEgRhfdoFl6ICLggg6zm19t0olBnQ8jjn1KrurHa+LP6LH2niS6KhZ0tTo+wrbm+ycTvaoX6'\n",
    "        'Ol/jlswuIWRb4V53YGwHwQX/REwzJSk+QYoDxdfV1c2fP/+DDz7gcrmFhYXjFI+tmpqa++677+TJk1P2v4SsC0nxoaEJ8RUeZI63'\n",
    "        'eosO0Rgae6KYncYeENNIVMe9oRO97mO65j5QrGKwWRBQr+JTjRBdC4NCieIgoPpHAfD8Z18uW/kRN/3XXYtndH8yQ7/uXmD/CjKx'\n",
    "        'qpAJl9HAuroaUlleWcGeZfsLbyXUXpXJemsPSQpSJCik45ON1Vsbtv+xKeUa7N92pF7R8Pnj3ew8r0mCMbvbqnRZ1dEUPJ6EwrvY'\n",
    "        'GYQeDcepYLhM8qDDGWtneva7DgVHQhPy8v5gpMXt5WLBZ7OJ19Uq7epUdHZC3e2PkvfPKSGs0/Mxp53YnT4ZkcZdSYqPu86f4gEA'\n",
    "        'wOLPt99+m8lkksnkiRSP3bVgwYKLMxa9eCl+gkUExuqU8ObzwchAYGggcCwciOCzhoPDvuBIh3OIZ3bQUB2PQ6+vKSquKNt3cHfu'\n",
    "        '6j8VL3/intW5r+8mFpQV1R9YLdr2lmX1LzG0b11yhTHzd7qjq1slrG6zNlp9pIx2oVd6jLBLyXKoQF+bJejxx04RTD0I/O69xH5h'\n",
    "        'FMlDY7fENij5A5FObwDpaqc2m+s7Gg62KGfUEB6t2Y3YevzJ4qWEKUnxCdAkKF4sFmPO+cYbb1AoFD6fjwWZMYr/97//LZVKJxrp'\n",
    "        'RbUuVorH/hvHAs4YwuPxZzQKxS3U5xv0dnfY9bBdzvRruV0GRV/lGnPqXMWKu+j7V1aXHwGObMkjMf64h/50xoGdn76hSrm+Z/GM'\n",
    "        'htRZqq0vayk5KoSHiqVyVCSL9kaWIEKYD/CZRAG1qkHC83Y04/3nMZeecje58VZ1/830Yvn9YCBi8w8oe3toLRZamxXu6ZB1dYD2'\n",
    "        'zt9T9t5aubmix+rxDeIxZ7KRSPyVpPgEaaoUf/z48WeeeWbRokWxqyAITqT4rq4uzGyNRuNU7S8x64Lm4kdiI4fGB1aOdTo6HlU0'\n",
    "        'eTShA2dsPmZsygZG8d02v76xC0SVNAaDzyCp+VQtDKBilKmw5IisfyHsen/JB3krXhAv+4U15Rp5+u0swsvc0i8ZlGoijVZHpZJr'\n",
    "        'iksqSzYU1jz/Rfmta8uvzmDMWkd5aVsNTaySS/D9Sqqja7RpN5lTZkmW/Ur15VseqDBshqIJd1V0+6fcZ5H7LZKACXGqwC4xrU/F'\n",
    "        'c1pU/u72AX/oe86p+vEXP3rZNRBR9/fVNxiA1gZxdycmnq2zzN74Irfw5+WEOys+L+m2uP3HYg2akhSfICUpPu46/0lzb7311p//'\n",
    "        '/Of/RINPjUYzMfi02WyYc8pksgTa349dFy3Fj50hHImS+3AsFo3hvC90EpM/iP084Q2dtPaGWNpOtqpRCZLq68p2l1W9vIcyex3p'\n",
    "        'tjWFz67esb+ihl20Bd74giJtHuaf+tQbBKsfslRu6hHXe/D97/LxAiS/WezSgL0yprtBh2+BxwuQoo1Gp9A5+XuEf0GER8b2Ug33'\n",
    "        'BQflvd1Uq4HebIF7cf/8gF06o46wDKY0+HyBCec/k4qvkhSfAE2C4lNSUp599tlTp05hlzs7O++//36M4mM1nx6PB3NOJpOZQAf8'\n",
    "        'sevipPjAeCA6unVxJIrVx0OBY+H+bq8R6RNT3Vq+yyw1oxxV2WZd6o1YcCjY8be6ioLS0rzC8tKdm1ceTn9WtOI3xtQ5yPJfsTe9'\n",
    "        'oaLm6WEWhvByVKhABdhPfMYxk8ysLRXQa3ViQW9r80AgjKerguP1pVN+I2chfOj0GzHPbHR7OG1NFKsB6umQYGFnV4eop7M03DW7'\n",
    "        'LGsBaRe3tyMYGM+mXfBPxDRTkuITpKlSPOaZjzzySHFxcewqh8OZSPGRSARzVAAApmp/iVkXmuLHKiSDI2Ol5qPV8hNAeKyPR2jY'\n",
    "        'G4j09HuNDS2wRA5wQIBBFbFICh5VjvCFUkW9RP9FGTk9e3PGsr8WL3+Sv+Ju6bI70ZX3Il/+jVeyDeP3ajqrkMbNJTJKivPrDm3e'\n",
    "        'e/TIgpUHZq+j3PJZxfNfVOZUEaXVX8oLMwwwA5HINJSD0IY/NR5d1s8v8hkE0cnvqmjnOikWuHr1QpuS24dJI3I2aII9bWGnA+P3'\n",
    "        'cHSU0tnFSONGGgtuPeHhZo9P0NbMbDRDnW1QXyfT0bnVjP6RdeSW8o2zSwh3FmenoGTMUf2B8ZFMyXA0IUpSfNx1nhR//PhxLBDd'\n",
    "        'tm1b7KparZ5I8SMjI5hzkkikRHnfFNZFS/HfbXuMDheOlS0Fx6ubghGHN2LpDQmtTqq6B9K3SHk0Yk3p3i+z9qx/b2H6qjs+K/3H'\n",
    "        '3tLS/C/hLQtVn96lS7tBmX6beuMzlnJCL0pyGMQuq9qNF89LAxaJzwg71bx+JddmkAR6Owd80bOX8fCos9qGjL616BsZDgXwG/uD'\n",
    "        'g1q7jdVsYTRbBJ2taHcn0ttJcbY/WLfriroNpe3G3uBAcjpn4pSk+ARoEhT/6quvrlixIobt4xQfu+vEiROYcx49ejRR9jeFdTFQ'\n",
    "        '/Hg/5DOeKzaqI9byfTAQDtt63A2aXiWvXyvs0IgMEA0l5iElWyyrf6lPvYG78dWassMr8+ruzy5P/2w5sGKBPP124cr7uFvfAkp3'\n",
    "        'SrGgFC+bh2WoSCriQWwKj1YroNcpILDdYnT39QV90f7zwdh5g4nd5uP4Nr8zz2hRwXC3PyTv7WY0mjitjaKeDqivi+Xo3N4gfRUo'\n",
    "        'ubli83WlmX9hFZncnpjBBpMUH38lKT5BmirFu1yuhx56qK6uLnb1jFy82+3GHJXP50/V/hKzLizFj+++GQu3RgKnVwRFc0lDAV/Y'\n",
    "        '5XA3NzRKUZTLYjIodVwGScxnKkWgEuGJxBIyH91ZUrN45XLCsjfLV7+ArPilOv0WxZoF6O73uXVHyhlgPku8sx75rJzz2s6q36/a'\n",
    "        'dyDvIKNoZ3lN5cc7j6TnVhPrSlXl2VLCk5q0m9G1j5h5NUxQKAbqmyWA3SRz4pXzeM86vwnxGCCHhtcrB/pUAleDNtjdOuh2DUZP'\n",
    "        'qMbC5liRZyyKPvP9juWPHMFj2r4+dpOF1mIB+ztJPU1fWNHH6vbeUESYVZL1y9ptfxNUkcLd9N5mPT5heThJ8QlVkuLjrvOkeIzT'\n",
    "        'n3rqqZycnNjVMyje7/djzkmj0RLlfVNYFy/Fj9WZB0cTTLEay+Oe4Ilez7Cuw8sz9tNU7Wx9r8zcLuCD5aUFn27elJv6JLjy/ryM'\n",
    "        'v+bl70G3vaFYfpchda5m+W3KDU83VBA60fpusxKzQa9F4Tfj8O7SCfuUvB4Fz2VW+DuaBr2+YDAyMX3jj8O7mLDBc/z2qH+6gkNN'\n",
    "        'Lg/U2ky1GoCuFmFfJ7+/k9zbvK9F9Reo4toywq8pu/h9ne5wJEnxiVOS4hOgSVD8Sy+9lJmZGbt8BsUPDAxgzllaWpoQ75vauogp'\n",
    "        'flTh4OCA2+NuMfdroF45q1fBMYMVkpo9UPEWSeVOZdU2zZp7WGueLD74+bvbj968puy69ZTM1Neg1b/jb32TUryHTKOCiEQihuUw'\n",
    "        'T8Jn8ZlkgFKDgHSrSuLobAt7fWF8iFsklv2f8LwjcZnWcU6vwz0zNNTgdPNaGqkNRm5PG9fWWd3dsNEkioWds0uz7qre+gav5Eij'\n",
    "        'qjc4GEp6ZqKUpPgEaaoUHwqFHn/88fGM0hkUj9E95qgOh2Oq9peYdQEp3h8aGd8KFBrbiBQIj4znj4L+QVe/o8VsVKIQSCeyiKUI'\n",
    "        's1bLp+oghhYGFKhAJJXVCpVpu4s+XLVqx5pFzE/vNy2d2bTkamXGQ6LiTUQKsZApymPLsyuAV7YU/zqzfFYG5cpM1uy1pC2HjiCM'\n",
    "        'KiNYKTu8Ur7295Zl89qWXNG49Gr96l+pDy6RsqrVUmmvUeW0aH1medAs9hmRPiW3R8Ky6yB3gzLc2zbo8YQCg1FyHxnbsDlaPxA4'\n",
    "        '7SzEaFgbu+APD7d7A8LONnKjkdXbynR0roJpv638YmZ51lUVhF9Ub11vgUi9TeLuTo3XLmxr6vSHwoFhf9JRE6kkxcdd50nxp06d'\n",
    "        'evnll1etWhW7egbFczgczDmxAHWyrUF/dCvR8/+HFyHFT2g+PBLrYhcODoWDx/zBSJt9QNziI2ttNTonoykAW3olKr2IRTqQu//Z'\n",
    "        '1duyVi7Spc1lLb/3yOLfiVfe0/HJDG3aTcrsxy212xrEQKfVYLdq8K1DZolLC/XIgH4F12NAQ+2mQbcjhMWksbOXUfcef79T/44I'\n",
    "        'jO2CHyXxAP4LfeHhVq8f7monWnWszmZBlN+rOswf8avuqdw2p2LD1ZWEWaWZH0K1RqfLN+E8wAX/REw/JSk+AZoExb/zzjvvvffe'\n",
    "        't99++5+zKF4mk2HOqVQqf4QHJnpdQIqfeDLwzFLJMaYe8Po9Hc19WqRHxu6U0DWMErR0m2b/B5qMB/U7X9dScpnkysqc7Mzl73xA'\n",
    "        '2HjbZ8VXZbDeyNhGy/msrrroUB2jkoPCqFgBsblMEpNcJWCS9WKBrdkSdtrC/nBwbK9TMBrxjj/vqEFN3TODo91ITitbCg53B8OS'\n",
    "        'ni5Kg4HZ3fL/2TsPsCiydP27e/c/d3fvTt5w7927O5vMOec45jDj6Kw5Y86KOYxx1DFnMQJGggIqURRQQEAkKYIKiuSOdDdRBOT/'\n",
    "        'dh26LKqbpoGGdvD7PQee7tMVTp+ueut765w6B4JpHx8xzu3M309v+O3pFf952vqvthvnhLjZJkR4pD73evIoVa6mJvhaS+TiaynV'\n",
    "        '1MUXFRWNGzeuQ4cODx48KC3v4lNSUvr06TNo0CATNxUbG7thw4YRI0YMHjx41qxZ2NSbN5WrOpTc29sbwTDWGjZs2KpVqyIiIkzc'\n",
    "        'owVcvHZ1FTd4HfdfqoIR5p7ZzEc0KM2QyZNeSOIiXoT4RHte8Hc66XnJxtPR9tYNZ9/bt677hTr6Rx5xD1l14c70w04TN+2ZvmD2'\n",
    "        'qZltH0z/XcKkBjEzP7/1wwiHU7vOOLoec/Y+edHxiO35QRuONVh9r8Ga4F+u8mq91W3ufttTBzbddT7he8snzMshbNOAJ1N+Gbno'\n",
    "        'q6Atwz2Pr7t5zeH2bb/HIYEpD+9KHvhm3HdPuefyKuDaq3s3MiPvSp8/lqSmIZ7MlOUiSaU5fD9V6TsJzdF9x2w2UgqbAildrkmS'\n",
    "        'ZoW+eOkS9dDx0cNjUUHjvc9/eX5Dg/Mr/sN+VberB9ffu3njaWxAXJz/0ye3nsd7JMffTohPk2vIxdd2Ihdv9mSiiy8pKVm0aFHb'\n",
    "        'tm3h3+GghS5eqVQOHz68V69epoxRD5E8f/78lClTBgwYgOB2586dJk7uiQL4+/svWbJkyJAhQ4cOXb58eXBwsCle/n1z8RLdsMOc'\n",
    "        'VqgVXNegZxn5QUm512Lkl++/uH4vJjjg7uNbjo+uHfG+cODw0f1fb7v0xRK7GQtnpk9o4Din+YQZYw/M7RU5/TfXVw/wPr010P/O'\n",
    "        '4wchqREB0geeGUFuyfeuvrp7LTXES/L4gfRloiRTma5V7Fzudis3MBQrSdnUITX+RtoHVMsN1gT9jMuU+Sc+d4l+6Br10Ovpk3NR'\n",
    "        'IQv8rra9tu+X9qsa2Fv/v3Mr2jrvnXXb4fyLaOe4qBfa0ekNjy9KySyJXHwtpCq4+C1btrRs2RKBH/RK6OJVKtX48eM7duwok8kq'\n",
    "        '3QjU1cHBYdq0aQMHDhw5cuTmzZv5iT6Ng51id9bW1pBNiCdk3M/PD3Ja6YqWcvFsbBAJP2xI2XNG2iiUvVBmSBTPY5Me+Cb6Xnxy'\n",
    "        '42TYxZ1++6wC13aNmfNlxLTfBlt9cWlZ382bVi5fufDMjNabF41utmDn75Y5DPzxsp3t6R+veO+85HHB9aa7q9NNR7ubTvaB7g7x'\n",
    "        'YX5pz+Ol6VKJdh6lXF3rP/+saA4/kh7rMWXGA4ltEJeDZJnqQdIrt+jIa1EPr8bFbAv26Xfj+H+eXw3B/C/b1X1cj2wK9nCPfxwQ'\n",
    "        'H+//NM4r4Ungy4RM7TxQKjLytZPIxddSMsMY9XDrrVu3hpD+9NNPBw8ebNeuXVhY2PHjx5s1a9a4cWNbW9tKJbGU60HaoUMHrNKz'\n",
    "        'Z08II5u3zpSHmxDBYkkUYNCgQf369UMxWrVq9fTpU+HGK6LuXbxutvScDF2bkSJTrkpLUSbGZsQEJ4Tcue/jcvPqJWcnR4errte9'\n",
    "        'fW75+nr5eHt6ul13OHVs65LNMwbsm9bhyswmt2b9JXDmH8JmfBw241Pv+S2u75rpePncXifv5Zfvdt3tMXbn2WOHd53fv271zt1d'\n",
    "        'lu5du2PHrbObgrYNDdQO1vTb4P3T79xyv+Pj7nflaID9ztuOJ286Xwj0cnsafCs93FcS6pFy1yXhttOLIM+UqPuZ2kc+M+XaiY/F'\n",
    "        'MWr5PlHsFmiOaCI5rR7KNM/TpT5xsTZRwT8+De51/ehvT1p/dNr6Tzar+13cd+TxfbekeI/EeI+E+BuJ8a7PHjk8jnB+/CAqPTVT'\n",
    "        '0BpFqZYSuXizJ9PHqM/IyICLb9q06aZNm86dOwcXf/v2bTavB5Rz7969lW4BFn7mzJkQQIjnt99+26NHD2ykU6dOEomk0nU9PDyw'\n",
    "        'F6hlfw5ExS1atGA3Y43zXrl4ybvNal+kSfPg3+/HZfqEPHHzDfYOuO99976du982J7+xx72abXb5dMn5j5debDp3+1qrATFT/+PC'\n",
    "        'vHbfT5+wdeG39iuGO+61vufu9CJMO/SHJNT91d2rT/2uJoX4pj56IE16CaHW3rfkA2CpYBxjWbbZLLwgsbakFMSiiUnXo6LsIkNP'\n",
    "        'v4xZ+8ivjcNPTEI/PbnyXyfWjXM7cyYh8sbLeK/EeJ/kp96Jceny7EzBs0gUlJo9kYuvhVQFFw+TDsWDfK1cufLq1asQTFdX1ytX'\n",
    "        'riD4ROaaNWsqvRsJ071q1SooJ1YZMWJEr169oJzt27dPTU2tdO8hISGIM6GWCDgHDhwICYWGe3l5Vbri+9MWn6n19dx9SIlK8urV'\n",
    "        'i4igx77Oj64d9r541OPgMs8FrcKn/TZm6kcxU38VM+UXEWMaPJz4iwfTPw6b/onDrKaN52z73dLLvXe67HEJ2H7++qHzTpcun3e5'\n",
    "        'dObWtUsPA3yT4mLfPfau+yLsemHouUg2AZPZjqKybp9STWKG/HZcvH1k6NGEiLlhN746t/GjU8t/e3rFX23Wfn/txLnnkTdfPvVO'\n",
    "        'iEfyTIi7/iLO40VcVFqapU+B+p3IxddSMs988UFBQV27dm1UHkjr6dOnWXu6cVHNzc3t3bs3ew60CL7i7dvExMQuXbogsDTesJ6S'\n",
    "        'kgIRRiQcHR2NtaDMfn5+2C/WVSgUlRa77lx82fjz2rYbuTRLKVEoMzLkL55nPolIjgiMD/R64OPif9PZ0/mil5PtPTe7iJtnIq/s'\n",
    "        '8tgz13Xdt9dX9L02r43rzH/5zvyr36w/35r9ldecf92Y2/z6kq4eG765cWT16SsOC0/f7L7d+a9rnT5ddvnjJRd7zd946fwpP4fj'\n",
    "        'nud23lgz0H9xiyCrPwZZ/eHOrK98V3Z3P7r2pquT5/Wr/jedwnzcHt3zSgj1fRninRjgmnj3+ov7PilRodKEp/LUVG7Auiz+OSZJ'\n",
    "        'WX9RjVTXeV7KPwhfJs7v6pNlpsrVgclJp+PD5we5dryy+/enV3923Ppvx1dP8Dm/P+6+U1Lc9YQn155EOUaGOUY8cImO9HoUc/f5'\n",
    "        's8QsuURj+FEp4aAllGqeyMWbPVVpvnjoG6x3Iz0OHDhQWFj5duD6EUBOnDiR2fa8vDxILuLYpUuXGl+R3TVl8yxDNiGewcHBCE2h'\n",
    "        'pWlpacbXfa9cPEtQpxRpTnRSVkBMstvd6Mv+Uaf8Hm++GjThkGvvjec6Lj/Yfu6mLlbL+06fM2qW1aIFk3YuHGq/oPOl+e2Gz56/'\n",
    "        'YN3qozusb57Z9STQ41Wod0LA9cSA6y/v30qNeSB9maBIS1dIFLqxlPlmLOF3MfP3YrFupkzblhSenHI1LuZo/IOlDzz6XD38D9tN'\n",
    "        'n56w/uKY9T9OrP3e4+z2aP/zCTHXk556JsZ7JcTffB7r9jQ6PC2lbMRUGqO+1hK5+FpIVZsvPi4urn///iLZbNiw4datW1+/fl3p'\n",
    "        '6lFRUbDh3377bUZGBtSvoKDA2dkZRn7q1KnGg1W5XN65c2fsC9rLlBMaDuVs3bo1olbjO7Xoc/Fq/j8LnxCFypNfZcQEvfA89cxu'\n",
    "        'ReC2UZ7HVruc2nH9h+/8Z/wxdnKDJ1N+8WDab3xn/cVxQbtzi3tfmN/lnnWHy1un9Vh5cPAe1x8c7mw9Ybf/tJ2L46UgX89n0ZEZ'\n",
    "        'Sa9kGdKyiFE3yijbKRu8TmJYjszUZUgXiybL1UGvkuziItZH3h7gdvzv5374/MSKPxyx7mS/wzrE/dTzCJekePcX8TeePr72ONIh'\n",
    "        'Mswp8oFLTERo8otXUjnd8KzNRC6+lpJ5XHwp58Tt7e0RPVpZWc2ZM2fXrl3x8fEmrhsaGsr0U5jp7u4OqZw5c6aRrkrr1q1jEa8w'\n",
    "        'c82aNYhjfX19K91vlVy8SpXDuXhVBQuwm4rZusFDyoI9hSRLkamQZ0ikaWmy5BTpi4SMuJjU6NCXIb4Jd2/E+VyOvnkm/Orh0Is7'\n",
    "        '7p1cHXp8UcSBqXfW9HWf3cRv5l98Z/3dd9ZXd2b9xWf2390Xtrpp3cNlw7dOu+bYH9ly7uyxi5ftL1w6v8XOpZH12c8WX/xy0bl/'\n",
    "        'LjnSb82BhRvXnT22M8DbJcDnRuD5HcFWvw+a/7fA1V3v754QcWFL5M2zkb5XowI8ngR6Jdz3Tgj2Sgy8mRDg+iLYMzU6RJIQL09P'\n",
    "        'U0gVMpmaPaHPP7jE7kKwt7qk5l9n8pm6CkmXa6JkUvv4iFl+js3Pb/v0uPUnJ6wbX9w27tb5o8/DHZ9FX3sUcTXiwdXIBx5PHt1N'\n",
    "        'THiYnBKfIUuRq7Fi/us3mux8gyPakYs3QxLUKrl4s6cqufhSrj3dwcFh2bJlUM7Zs2dv3749JibGlBUhjCNGjOAfAmXBJ3S4X79+'\n",
    "        'bdq0ycnJMbLu/v37seLmzZvZW7buTz/9hMxLly4Z368pLl5w8mZrVDkFBW9kZQ+P83NwlEv6OQYTP/4Ga3PJkGanyfOfZ+aGv8y6'\n",
    "        '/jDJ5vbjLVf8Vp50nrzlwID5K/tbzR8+a+7Y2dPnzBm3cd7w4wt6XpvX1H1OI/+Z/+s8p9nCSf0GzF407od9x47suulwKuaux9N7'\n",
    "        'N18G3kyLCs58/kSeli6XKnB95MQtm59ARKB+Oi3S3aEt91G1klQ3NRIC0UhJpsPzR+tDvUZ52zY8t+nz49aQ0L+cWd/96oHFwdfP'\n",
    "        'voxxfhF7Pf7R9dho10eRV6MfOkaEOUc9CExOfCGTS2XZwoCZBNPsibl4Gd0hMWeqmosv5Z6mdHFxWbFiBVPOTZs2hYeHm7Ii5G70'\n",
    "        '6NHQuhs3bggzR40a1bJly6ysLCPrsrGeVq5cKcw8efIkMg8ePGh8v0ZcPC8m/Futi895nZOdW5E2ykzVT4207OFHNn4R14U+NUUZ'\n",
    "        'deeV24FH+8c/WNEmcMYf787808V5HW2tWnnP/Orm7H+dnNt157zBy+aPmTxv+oD5KzrNWT1p1XrnIxvOnT6849KNDWecth63tXe6'\n",
    "        'Fh4SnPIsTp6eKdOZd4FavlM2Pj7MlNZUJA0kXR2my9TRUsSckQvvuXR12v/l8RUfn9DOWdzH5fD6SN/LSbHX4mNcoJZR4U4RYa7R'\n",
    "        'ET5xsUEvEiOTU+MzJTlFxTKFdjZ5S58F9TgJXLzMPPO5UOKS2Vw8D7s/afryWPjo0aPQQEdHR1F+x44d+/btW1E4WlBQMHjwYNj/'\n",
    "        'vLw8fhX89/b2xtZg8CvddbXa4nVPf3PHpG4AN5z+KrlEpZQqlRI5Ij9VeoYiKVH67HHG4wepEXdTQ31e3XNLun0lydsuzddW6meX'\n",
    "        '6W3zzHn33UOL3Dd/77y4q/v8Fr5z/hFk9ftgqy8CZv2P15x/us1p5ji7lePSPm4/zbI9tn3j0RMTfzrT6wfb5suO/23xyZZLj22w'\n",
    "        'dbM5ferHk3Zt5v/YafEu658OnN1t7bS4R5jVZzfmtvK/csTJ2SHg6uln55a+uH7gyW3HR3Dud90f+157evvai3s3Xt33TH3gmxkT'\n",
    "        'LI2PRlFVGZlySZa07BbEuxu2VUpMotPkmkSV5lbayyk3bf96dNXvTlr/10nrv55aNz/S89jj+/bhwU5R4e7xj/0Tn0ekpb2QZ6XK'\n",
    "        '1Rnl1bigoDA7O9/Sp0a9TmU3rtVFRSXk4s2bquriee2qqnImJyezLk+i/k5LliwxPr49lpw4cSKUU6PRCPMjIyObNm26cOFC4/uF'\n",
    "        'i5dUdsyU2VIuKFWrc/ILinSdKtXcuuzw4297aiQS/gZdttHEz+uRkyHLfZWpCo175eQfvu7QmUnL1oyYOmPkzJkT5s9esnTGT8u/'\n",
    "        'P7uot+fsf4RN/zh62kcR037zYPonYTN+d2vO3+9Zt3faNtV694Eh286dPrb35pWz8fc80iIC5M8ea3VbongX+tZ+pCGYo4Rrf1dq'\n",
    "        'Hinkzi+eTL9h1/jE+s9sVvzmlPb+5z/P/jDn4c3jL6Muxj68Eh5yMTTIITIMEan7s1i/xOdhycmxGZIkRVZucYlSncOH0FK67Vk7'\n",
    "        'SanMKSoy44Q1lDTVcPE8VVVOiUQChYTWiVrtt2/fjvwzZ84YWXfx4sWNGzd+9uyZMDM1NRX2f8qUKcb3y1w8G6xSFHzyLSPSd7Oc'\n",
    "        'q3NzX3Nt8XoyWDYv27uWIyl/F5ETyUypOpNZae3bHElZr3XWEVSWGR8V7bjPf2XPe7P+EjLjs0Cr37vPaWQ/v/PlmU25Tpt/2j5n'\n",
    "        'cOvZm36/+Oyvlrv+ZpnDfy29/OWisx2W7D1w4sS+U7a7Tl+wcbgRHP5Imi6Rv1NL3Rep8yMH3zRVoUlQaTySE6bftP/7sTUf26z4'\n",
    "        '7UnrPxyz/v7u5UMvIs5Fh14IC0LYef1JzK2Ep6HJr+IksldyVZpcnSktex6qqOitQkGnc60maos3a3onINV38YWFhRA99ih669at'\n",
    "        'hw8fbmtry0YNrSrz5s2DeAYGBoryv/vuu3bt2snlcoNrqVSq7t279+7dW5QfExODrY0YMcL4TqH6pt0OYp5do1Dlv35bmibPFwxt'\n",
    "        'pJFJsjLTJWkpKRkvnkviIzMj7iT7O75wt0lw3PXs/PqnZ5bEHbOKPTj+8e7vHu8cEbN9SNTm/hEbej5Y1TZowT9CZnwRO+VXCZMa'\n",
    "        '4L/PtD/um9Vt/Zyh8xZM/mbh0i7LdrVZfWqVjfPB0xfX2t/6v9VODVbdarDCrcFKlq7/faXtYdvL/ic23z252W1Z34j5XyVNaCAf'\n",
    "        '0yBjXIOX834fu31EnPOhR55OCbec4wN8X931zgz0VITdzooOVj2JVCc8V71MVabIlBlqZWauIjOPS7nKzOysTE11UoZGlaF9oczM'\n",
    "        'SZfn3Ih/MvGG7Zf26xuct/6F7Yp2LvuXBt+wj33o+/hJSEJiTFrG8wxZWmYWuwEil2gf/5Sya43usCQXX/uJBQDqouJi3dtyRzul'\n",
    "        'aqdKXTyUc+/evf3792/RogViv8GDB584caIayunv7w+hGzNmjCiftRYh2qxY+t4OHDiwS5cuop0mJSW1atUKHxnfb1V61GvttlKT'\n",
    "        'r3ldmiovSJG/TtWmAvxPkxekcS/wNk2WnyorKEtly7xOlRVqk7zwXU7ZWnnJUrV3SPTeS67bdu9Yt3re2oUj98zp7ji7YYDVF4+n'\n",
    "        'NXg5oYF0XAPF2AavJkBa/yPQ6o/XrBodt+q8aeaQ2bMnjZ+/+OjhA85HtrsdWHfj+PZQ75uyJ4+zklKy0rMUmTkKrR5Cx6olg9VP'\n",
    "        'aoVElSlTP0xO2XLPo7fzoU9s1zSwt25ga/1nh63DvM5uCPOxf/zQNTrC+1HMnWfxwa+SotPSn6ZLX2YqMiUquTQbEgohVUjUJYVv'\n",
    "        '1aocXYyUTQPc1U7KJhdfC6lyF//mzZsjR44MGjSIDeIxYMCAAwcOmDIEqIiIiAgo5MiRI0X5bm5uyJ88ebKRdVlQKpVKhZlZWVnd'\n",
    "        'unXr06eP8f3ClUt1tyL1Dyru4qubKJOz5Jq8oqycIk4GhRr4Ol2m/Z9qKGkVUoZUqP0vz+fFFiGrNEMSE3rX49xP7ptH3Z35x4TJ'\n",
    "        'De5P/+SQVZeps6e1XLDno6Vu3Zfstd089/KuFUv32TZcc7X9dq9v9tycftRz5Un33fbupxy97K7dOefq7xkQnZAgzcrMycrIVmTk'\n",
    "        'Qr74IFClCwVrI5VtufwuINdJctWF6LDvXU59cn5dA/sVvzi3ornznpkBTidigq/HRN5+8uT+ixcQzGcZstRMpVSilnNqqY08y2pe'\n",
    "        'K5haFy/X6OqfhgatjVTm4ouKS3X3oCxepJ930lWjukounr/hCeWcM2cOu5/ZtWvXTp06NW7cGG+vXLli+tZ4vv32W6wbHR0typ82'\n",
    "        'bVqzZs0qGnJZJpO1b9/+m2++EeUjFsXW8JG48HpbkMs0cpnaeJJpl8mWyVWKV0+KE/1zgs5LPA4knF/36OickB3fB6wf6L+sS8Ts'\n",
    "        'r0Ks/i9w+p/uT/8ybPqnYdM+eTjtdw+1rT8fP5j2u+hpH0VN+3/hU38dM+U/Hk/5xeMpv4ye/Mv7E//TdfKfti7pNHLNqN4rpkye'\n",
    "        'P3r91H7LrYavnDlindXQH2YO2jR70MrdS5fZb99k+8O2ZYOuzGzlNrul9+xmvnObBM/8m8e8ZlfOLbf2uLjt2qGLy1u4LvzvI6ta'\n",
    "        '/Hjg++NXN9rdPW0X4nj+odvlaA/H2NvXnt279jLsWlqsU8Yzx4znjhkJjhmJjunPnTK0yRkv0tn/p1iAy0xgH5VPCUaSI1smPcE+'\n",
    "        'LX7g9RO/PWn9q7PW/3123Ygrh04+uh+QlPA4JS1JqkhTqDPlqM+ypB0rgHsrlXNJpuGqWlvbBQVvcrLzK/1p6jKxAtevpG0qhY+T'\n",
    "        'yVSiTEo1SflGXXxJSQl7DqhJkybw0Z07d2bKeezYscpkUoyzszNWtLa2FuXfuXMH+cOHDzdSBsScX3/9tehhJYSmbTiM7vbt68Ii'\n",
    "        'qUxV6fki415IEBolRhTHeec/cMp74FzwwDn/wdWCMCd1uJs63DXngXN2+DXlwxvIzAvDR9qUh9dI4c5l6cHVfG1yKnhwNdVtr9uK'\n",
    "        'AZenN3O1ahIx7dOgGf/zcPJvn076Zdzkjx5O+fSW1V8vzW67a3H/DTumWB9fZH16fbsl1l8t3vLH5bs/WX3wV+tPNNhk9/Hm/fMu'\n",
    "        'HthwYdtKx0N7IwIc05kqQsGeOacjcWKo0z3nTGO6V7Okk1/uhW1a/HceZz8+ueJX51b8+oz1P85tHH754N6w2zcTYgNfJES+evUk'\n",
    "        'LSNRpkhXlmkmV8nccCs6CZVwKvqmqESlzmVCKit/OstqJoCkmYKUrYS5Ki6VyS1ekvqTcLRU6uL37t0LZYNgduZgyrlt2zbTG+LZ'\n",
    "        'kmw2urlz54o+DQkJQT62bGQLffv2RcQr6nWfk5OD/FatWhnfe17ea67l18BFlhNMFgJlcydvtkImkz5/8PqRR0HYVSaMnAxCD51y'\n",
    "        'w69ycgqdvFbAaSMnqtoFNNDVh9dfP3BQPbyZ88CViWdhmEPUQauA6f8TOPHTiKmfRE77jfvM/xu3YH6j+Tt/a32uwbpLDTba/nLT'\n",
    "        '8X/uPTbJwc7Kydbq2sWZbk5z3F0Xe19fesfDOsBndZD/upDADSFB26PC7VMTHAQK5qgNLJ+ZHi5WO3GxawLiTCT22jk94eCLiPaX'\n",
    "        'dv3naetfnbH+87l1Q68cPBod6PvyWfirpPj0zFeKrHSFVhh5RZLw56yc5Wu4yFNV1hZf9tNo+B+FQk1zJDbxivarabi2+Pr4HS1W'\n",
    "        'tzJZVnFxiSGDWwmJiYktW7aEmoWGhiL2y8jIcHBwaN68Ofx4VTcFBgwYAPHk50rmgcwin599XoREImndurV+UxSWZ1Ivytf/kjic'\n",
    "        'TElF+F9ceG3ffNcZfwma8fuQGZ+GTP8sdPonYdM/vmf1pevcv11d/H+XFv/LZ9YfIqb9Omrq/4uc9lHk1F/FTP3lndm/37OwyYwf'\n",
    "        'es/c2NNuzlcPpv8meup/REz7KFr76a/8Z305etOgz48v+erg3PXre4XO+NR77v96zf0zkvv8/7uypOGgHWM+PbG84QGrJT/0cV70'\n",
    "        'N8dFf3Na/LdLS//huPivB9e0HrD9m1+dXv/fRxd22jOm6+7RTQ5M/p9jc/90bP4fji/6/YnFX55Y8uWJZV+csP5cL312YsXn2mT9'\n",
    "        'mQ3SCt1bLof79LOyF+z1CsELg4nbDrcMN/LS8ibH164L9QjOlUlK3mSXlLwuefumuBQxT1lN8rXKZxbrMnUvuN7Fb038deosFdXD'\n",
    "        '9BZ1XVz01tLFqEepuLREGyi+Naw4XKtNp06dOnbsGBQUBAWDcnp5eUHHoIGmieU7Lly4AKHbsmWLKP/BgwfI79mzZ0UrwryjAEOG'\n",
    "        'DBG5eKVSyQZ5NrpbnJqCc7aik6VsgbdvSkpsVg6+PevP92d8HjTji+AZnwfP+DJ0+qe3Zn3lNeN/7s78g9/M/3a1+nvwjC/uaz9i'\n",
    "        'C3wROOP3QVZfIgXO+DJoxpd8fsiMz+/N/OPNuf88s7jVaet/bFrTfdnyvnOWDBy1aHi/Jf/usHJqs3Xz/7Jl0f8cWvL74/N/f2zJ'\n",
    "        'x4c3/+bw9l8f3f7rY1t+fXzTRzY//Obkus9OLP/y+NIvji//7J0qlqkZk8FyImlM+mqSrAV7t/7k+PLPj1t/dWTFGFeb86mPHubL'\n",
    "        'M9++wbU5t1irn4XFpbyE8kJkoNqLcTqXFguUU3hkkmaaMZVwVV1UXGLxktSHpDu8DXnxclm9evVq27YtPHgmR0BAAPSqW7duxscA'\n",
    "        '0QeSC4VcsWJFuT29ffvo0SODoaNwGeyuR48earW6VNCqlZeX179//8qUsxRhTUWVUC7aLCpBhbxWpp5c3M9n5v/en/EZp368PH5+'\n",
    "        'VyuJnwdafXlv+he6j768P/1zyKbXjD97z/5b2Iz/uj7zX34z/wzxvA9pnf55iNUXnnP+abOo7baVHRZs7D5w++jPtm/+9d5d/3no'\n",
    "        'p4+O7vjoxNaPTm787cm1H9us+MRm5Sc2qz6xWf2xNq3k0qpPWDqx6tMTq7igUaCcNu9iRZ1+1o5m2ojffnFixScnrP9wxLrNiY0/'\n",
    "        'xQaE5cgySovUJcX50MwSoWAaCCbZgVdW4TBBb7X/uaD0rf6PQpppjtP8rTY6KtaeNMXFFHOaLXHX/bfVcPG3bt0StbwXFxdPmzZN'\n",
    "        '+JS66QwcOBBbi42NFeXPnj0bwmjExbdp0+b7778X5aelpbFOAqJ8/S+pUuVmqXKMJJUqR80to1KpYv0d3X4YeeuHoX6bh/lv/SZg'\n",
    "        'mzb5/Phv56OLz51bdfrceud9M+5sH+2/7bs720f5bfsuYNtI112T957eMM/VZqHL8TMHFmJh5PtuH333x9EP9o4LPDx905Vd4zzt'\n",
    "        'Zt04bnt+beShCYHHZgQct7pzfJaPzVzX04tXXT34b68L026e3nFlx4WzK+3OrTp7bo2N7Tobu/W7L25d5HL4O5+LEzzOTfSwneBh'\n",
    "        'O97TboyXPbY2zst2rJftGC/t27Fe9uw/csZ52o7Hf+5T7WKedmO9WMJaLPE52Ei510bS2HcJ27fbHOp9Xy1Ny81TqnLVWTkqLrGa'\n",
    "        '1L4WV2+uSrcMW0ybsnILC9/k5RUY/2ko1TxpB2wsLlapslHn2mTp8tSPVKBtUapQUVmgePTo0Xe69PbtypUroZy5ubnGVFKPixcv'\n",
    "        'YlMbN24U5bMWJSPdO2HeO3XqNGjQIJGLVygUbOY7o7steVNUbEI95HIpR6nK8buy22PDEJ81fbzW9PXm0q3Vva+vG+q1ZaT/9m/v'\n",
    "        'bP/u6vpvfNb0xQLe2v/aBTzX9Lu7bUQA0tbh3mv7+ZTl97mzZdi9Q7Ncjy63Obvpp4ub1zscWH7JZpHD+TnXHKe7Xpt8/drEGy7j'\n",
    "        'bzqO87w4zuvceE8I4/kJHnZQyEkeZyd7nJnkcWqC5xlOD89zGqhVxXGcHpYpoTbpdI8TSePqZ4bE7QWF3BR+y1+RlpSfK83W1ps6'\n",
    "        'q1x9cgqZyyXh+ZurYtLKLYBViove5uTk605nOqlrJ2XlZWvyEI6q1JYuSf1J2sP1zRv9vvHvhBTxHqJBfkBOxu7du5GZnJxsVLLE'\n",
    "        '+Pj4QCGXLVsmyo+OjmYjjRhZtzsHAkJhJoLer7/+GhpufL+vC16rssqEUT+xc5z7NFupystVSm6d3Xxzw2BvrTCWJSaS/ttG3N02'\n",
    "        'HArpubpMMDnl7OO1tp/busE+P44J2jr4xraxN9cN8lrTj63it3OMw9E1P538ccPl/UuuHZl249x4d4cJ7hcnu9tNdkcMeXa8Z1ni'\n",
    "        'VNFurCeLGwVBIFNL7tNxXmWyWS5o9KxdzRyrnzxtJ3nZH358PzY/Oz2nTB45hWRBe/nAUpDDxaLCXyEbFl5TdjpnW/pcqF9JEFvi'\n",
    "        'B8rNyYPrVFElm696UZkl1WqLP3PmjL7vZs9j8nO1m86YMWOwov6kcpMmTWrRokVFcx/L5fKOHTsOGzZMlJ+QkICtdevWrdL9mjK6'\n",
    "        'XdngddrR7XKK377NUCgz5FkSRVamXCGRy/E/Wal5qi5IVOWmKZQymXayCvYfCX8pSlWCKvelKhsLy+XIkMhkEu6/FDnpclWqMvuV'\n",
    "        'MvdlVn5i1usEVeFz1evnqoIEVX6iKi9FqUlXZKUpspKyNAnq3OfalIf0TJ2P/0lZOWkKdapCk6JUYy+p2oS32VyOJlWhTlOosAC3'\n",
    "        'BSygzUxRZCcrtSlFu5h2ydR3L8oSW5J/jf9pRlPZYtgmt7BE96i7aPhQaVXmPCooKNJkV2lOFkrVS2oao97syfhz8a6urlCn0NBQ'\n",
    "        'YaaLi0vDhg1NHJqehz3FqT8YnaenJ/L//e9/V7QizHvPnj379u0rcvEZGRlt2rSBwTe62xLWo76yeuAfys5WqXPzXxdw2ieXaEdQ'\n",
    "        'BxBPbcqUK5HwQipDknNJ+4KTVigtPn2XrxVMRRa0K0mZl6DOj80ufKrJS1Rlv1Spk1TK5Cx5CktKJTQZopqszHkFdc3KhlS+zMp7'\n",
    "        'kZWfoHoNpYVMpStUUMgURY5OAMUayF4Yl75qJ+HG+deQR4XgaU2hWkreDWFdrpLFQ9zL1EVvSlWqPF3l03PxtZToufjaSJX0qL97'\n",
    "        '9y6b302Yibf8JB1CKupjz/Lv3buHtWbMmGFwF/369TNSjAEDBnTu3FmpVAozs7Oze/furf8Up4g87XPxlVcFfzrn5hZocrSho0Qb'\n",
    "        'UDIZlPOyiSSVKZkwamNKbZJzusqUUylVQFq5VWQKKB4E8Jn69VMNYsucV1nq5CxlUla2VhhVeS+zcl8pc5J1iVMkFQsgU8uCzGxt'\n",
    "        '4l6kamWThZ0aoWyaHjRWTzNFoSkX0GrHUkaNKST8kIDimNN42Fn2qXZ0u1LuuXhKtZpodDtzVqbuRZVHt2MyaGNjo2/YHR0dDTap'\n",
    "        'V8qKFSuw4p07d0T5gwcPhk9ngqkvyxqNplevXl26dBHlsw6l48aNExbYICaNUc/iVZlapcp5W1Iqk2XJJWy2Di5J1EqJSpWhVGWo'\n",
    "        '5JLsTGmuMEmkuTJJTpZEOwSHRJqXKcvLlGqTdnA8aS4/ILxcqlRlyjWZ0uyMsqTJlKkylTLtfG05mbIchHaqTJUqM0udoU2ajCxu'\n",
    "        'd+oMWQ43YH5OueE4ZGXzfWBFJDYQn4RN8i6IOoTLZAqnAuEHNxa8NpKEk4nwCW9lulmVy42WrJNNVnsVDWcKF59NLr4OEvc4GCmq'\n",
    "        'WatUbdzFs4fZIyMj+RwIlIeHhyjTFEJDQ7HWoEGDRPmHDx822EYv3OPw4cMRc4pGt3v+/DmbQ9nobqvq4jUaVc7r/LKZ5uT4L1PL'\n",
    "        'JSqmD3LtWENqbpRLNVuAe63iEhZmC6h0kovXWQpJllKSBTHMSZfjvzJTI8+EzObLJAUSaYFEAt3QzrAsk2bJywYy0u5UIVFmSRQq'\n",
    "        'iVQhVUL3OOXMFk77LlIwU6Sv2kk0DRy/x3S5RjcfvWBhWXnN1CshvzC+TvEb4eh2lGorkYuvhVSJi2eGPSgoSJjJ/Lifnx+vbEa1'\n",
    "        'qwzEqAbdOuvdZHySjvHjx7dq1YoN1sTvjrUo6UuxCGPzxctE4Zl24HS4/hxNHqeWnACWDcvGhFEl1+W8k9Z3Eqrm8nkJ1cilWVmZ'\n",
    "        'SnWGEtFjViZysmWSXIUkW6mVUyU+LZvEkxN2ppAscfFhdnkx1M44/E6Fygpc5qAza082y+tzhlz7tLVEHHO+K4y0vGbq6/k7mRWO'\n",
    "        'UV/5pY1S9RO5eDMlnL853AFc5dHteMzr4i9duiQc34lpY3Z2NhvAuaCgwOBab968GTlyJFZMTEwU5js4OCBz//79le63qjPNFZeU'\n",
    "        'QgoydArGpr/MlCOczOXCQiymggjIdPMac5qW/c5ES1TMSktkKolQsaVYJjddnpcmz0VK1ybtNuHQOfnVLqnVVXk221rGu22ypJaV'\n",
    "        '/33ZzQHd3KDGzhd+5iZpuWjwnR4K31aQOPGXsNfZsop2pBcbM8E3aORf5xdla8jF10Gitnhzp8pcvJOTk75hZy5evzOScZRKZbNm'\n",
    "        'zbCiQqHgM0tKSiZPnoxMxLcsx2BkO3v2bCzz5MkTYWZAQEDjxo03bNhgdLcmuvh3SdsWX1Csu2347oahRCtiLDEtVevmUdLe0ZRA'\n",
    "        'UbWpbAGpdr6kHIlOACGGEMmMsgiTBZ9aXWXBsGDjGolAMzO1Kp2rE7dsiZ7+y8o7aGnl6lfTVLYjieB1+SYkkUJKBC8kouXftcWL'\n",
    "        'TQEl8yZy8bWQqu/i9RuAjKPRaKCcDRs2FI2czJqTvL29jazLxib19/cXZsbFxTVt2nTBggXG92vMxesSgnMpP198bqEmu4BJWWaZ'\n",
    "        'HpZJopTN1AkBlDJR1c00xxyuTvp0iSlnLtemw0WqMnVmWXMPJDRXN0MQr4fvokehLglVy2DoKDW3PBpWS92udU1pZU1CmeX7L0n1'\n",
    "        'lq+w2oVt8eTiazOxMepJOc2aqjnTHHPxiPf2C5g1axabqH1/eSrdGtNAUQ/PHTt2iFqU8vPz09PThXN8nDhxAstYWVkJI9Xx48c3'\n",
    "        'adIkPDy80v2afixJpGqdi1dzqqhmNx65VpWy+Tq5JdVSQQO0RBCySt/FZobjK1H3SG5JmGJeV/m9ZOtNVpKt+1/2QhAEZuu2zFa3'\n",
    "        '5MFW/quVa5ASLVZQ8IZmmquTxOaLp8uWOZMpLn716tVChUT4J8zct28fe1FUVGSkdQkfzZ8/XzQ1PKx9ly5devTowWspFoNmQjnZ'\n",
    "        'ptj/y5cvY8XvvvtOuH0IKTK9vLyMqubb14XFlSqnbhZjDdeJLqegoEgqVZdrtSnTz3cuvqwzJHsrmiOeE8Py7dfZ76ZC1k1Mz3b3'\n",
    "        'rgxalVaL1E9QsLLZmQ32urTcHOv68q5LFRtzXSwNF1+iUuUK7stRj/paSeTiayGZ5OKXL18uVM5ly5Yhc8mSJaKYUzSGvL5yrly5'\n",
    "        'UjQ+CQSzX79+nTp1evPmXTFkMhmUUzgfPXteafjw4ULlXLx4MTIvXrxoVDlNcvFCKw0Xn60pkLyL+t4lqVSnnzrLLy37z2uamhex'\n",
    "        'TN2kVILVs0WRmCCILduyVKqLVy1/bBhOugb3bOHbd1/B1F4B2VJ+jHpLf6P6nqhHvfmrtIZt8SZS6dYQrLIp4xctWpSYmCiRSBBk'\n",
    "        'Nm/evFevXlBRfjEXFxcsM2TIkHeqmJeHt1gS5YHYJicn//DDD2wO5Ypa8IWYNl+8hjXZw8UjLtatUlkQy4epsvKZhrev0cmvKGlM'\n",
    "        'C8OyRS/eTxdfSSUIFoCL15CLr5PEuXg1PUJrroSj1xQXbyKvX782rmBxcXFt2rTp2bMnYku5XB4TEzN16lSsePjwYX4ZbGTQoEEN'\n",
    "        'GzYUrpifnw8L37hx43379qVx7Nq1CyuOGDGiskH23hbCxVcqgIK7jmUuXlbm4k1VXWESq25FLlV0GKv1yqmWljPyuojX0O9Yez3q'\n",
    "        'jX5HI6eh/tcplzgX/1atdfHCCqnbb/FhJKUyu5jNl2TpktSjZJKLN5GXL18aV04EmWy6Ojc3NwSZEFI2dfLmzZuF9pwN2SS8JwA5'\n",
    "        'HTduHDK3bt2akpKSkZFx5MgRvB08eDAbuN4IJrv4MksOF5+jMRwI6UmW/qFo/ODMNrKk0MVL3uOD3EgwWTUXL+VcvFz9LmAm5TR/'\n",
    "        'yi7v4qmGzVWr1WyL9/PzW20yJm5z4sSJTZs2ZSLMpgQNDAwULsBc/NChQ9lbJraRkZFdu3bF8ghT8b9JkyajRo0S3k01QhV71OcI'\n",
    "        'XDylWkyci6ce9XWRyMWbNyEAyM0vNCKp4eHhpitnUZH+oM1i7O3t27Vrx4evzZs3X7hwofCBd+bi9e+mJiQk9OjRg825zCQX0lpp'\n",
    "        'IGqii9elsgs3XDxrG7L4D1Sfk4x38e/uUVAyX3qnkMzFy99jg/MzTJW4+CdPnpiunMLWn4pwdXXt0KEDr5wIPmfNmsUrJwsv9V18'\n",
    "        'KXcHYODAgQg1eeXs16+fKePkcy6+0utsjq6PB9cWT80ZtZ/YiCJcj3qhi6eIyLxJ6OI1VL1mSzJVUbVGt6sNcnNzQ0NDDx06tHv3'\n",
    "        '7uvXr2dkZIgWUCgUERERwmc5WWGg2J6ennv27Dlw4ACMv0aj0S+1wXH4q2TJdS6eLtxmT2LBLCgopLb4OknqouJi6lFv3pRn1MXX'\n",
    "        'Bq9evXJwcNi5c+epU6cePXokuodZUlICzTT40L1Sqbx169bevXv37dvn7+8vmj6pIgoLS6riEFlb/BvucXW6cNdm0rr4Em50OwpB'\n",
    "        'zZ6yycXXcqrExdcGqampV69e3bVr1/Hjx6OiovQ7cD59+hTKqX83FVIJwdy/fz/EExIqHJnECEbb4vkDjLl47evc3NfZ2XmW/l3q'\n",
    "        'f5JxAwTxLp5S7SRy8bWTqu7i6xNVsuTk4usskYuvq0Qu3vyp7l18LfNWkLRU0cVr1OpsrYunpuHaTu9cPFV17SZy8bWQmIs33OBS'\n",
    "        'PzCtR71G5+K1M82Ri6+DJJPSc/F1kHgX/5ZiTnOmD9vF6wbqN6muyj8XT40dZkz6bfHUo76OUhGNNGLeVNkY9dWg9ro/VQ+uR73p'\n",
    "        'V+FsFaqkoJi9tvwPVI8T16NeMF+8pctTr5K4Lb5I+1w8VbLZ6hbB2OvXlT9AVHtUW2ZNX1EwX7z+GSrKYW3x1KO+TpJ2dLtSQVs8'\n",
    "        'nddmTNmCWtUGA/RcvJnTh+3is5Q5SmWuUvvfSMrmkiZbk/e2pJR7bXx5SlVK2fpvC18X5eYWWLpg9Thl86mk6G2WUiP4Fejwrmnd'\n",
    "        'FhSY2cW/b7x5U6zUHjMmHmY5CERfvy4WHHUW/43qZ8rSNhC/RW2Xr3+qcPMntSq3pLg0K4uq10xJgZRdWFhcufr8nCnIL+S+rPBq'\n",
    "        'ayD+4f/n5xXmUSBU60kb3sNaqlXCn4CSueq2XA4uT8XFZKPMW72a4pIP18UTxIcOnf21C9UvUVfU587I7xlU1UQ1qMZhQ4dZ7VPW'\n",
    "        'mYJOaoL4WVLpeWvwDKcT3ly8NfqWqAOEBzPVv3n5kOvToGZ+yBVSx1CFm5GKapKqt+a85bqlf2jH6lu9K6/+W6IOoBC0VqH6rFXo'\n",
    "        'Kk8QBEEQBEEQBEEQxM+FKt3BoDsedQZVNUEQBEEQ9ZD3bcxSgiCInyEkpARBEARBEARBEARBEARBEARBEARBEARBEARBEARBEARB'\n",
    "        'EARBEARBEARBEARBEARBEARBEARBEARBEETdIZVKT506tWHDhpMnT0okEksXpx6SnJwcWp6QkBD812g0li5afaCkpCQ2Nhb1+fTp'\n",
    "        'UyOL+fn5bdu2bfv27ffu3auzshH1mDt37rAjKjAw0NJlqZ+kpaWFGiIrK8vSRasPKBSKsLCwhw8fQkKNLBYUFPTjjz/iUPf19a2z'\n",
    "        'shH1GAgmZBNH1O3bty1dlvoJInmDMadcLrd00eoDuAA94Hj9+nVFy8hkstOnT8NY2djYZGRk1GXxiA8HXLvt7OzatGnTuHHjtm3b'\n",
    "        '4n/79u3t7e2Li4stXbR6BUKgRoaACFi6aD9j3rx5s3///jFjxuAAZvU5Y8YMg0smJyd///33WKA5B15MnjyZLmdEtUlKSho1apTw'\n",
    "        'iJo6dSpZS7Nz7Ngxg8p5584dSxftZ0x8fPy8efP69u3LKrNDhw55eXkGl4RI4sDGMs2aNWvRogVe4LCHnNZxgYl6g1QqxcVXeETh'\n",
    "        '0pyammrpctU3Ll68aFA53dzcLF20nzGJiYkLFy7s379/kyZNUJmtWrVKSUnRXwzGCvXfrl073ljh9dmzZ4uKiuq+zES9hJ/N08fH'\n",
    "        'B4ciDrPw8HC8jYyM7NKlC47P4OBgixawvsFc/JYtW+zKQz0fqgc7gPPz8wcPHty6dWtEoYMGDarIxUNR//3vf+PTjRs3wvgXFxev'\n",
    "        'WLECb4cMGUKiSlQDHFGjR4/GIbRp0yZ2RC1fvhxvhw4dSkeUeWEufs2aNSLlNBg7ESbi4eEBA4XrPvQT4WVFLh7HOTNcS5YsKSws'\n",
    "        'xHG+fft2RKQIYnHY132xiZ87OKImTpyII2rZsmXsiEJQhCNqwIABdESZF+biceaKlBM+1NJF+xnj5+cH5WzTpg2O2E6dOum7eBaa'\n",
    "        '+vv7o/KxWEhICN7GxMR07doVxzlWt0y5ifrLpEmTmjdvfv/+fT6HHX6IUS1YqvoHc/HsjCbMBUKCJ0+epKamIh64du1aRS7+xo0b'\n",
    "        '+GjkyJEFBQUs5/Xr11OmTKEWPaJ6uLq64uD57rvvhEcUtBSZd+/etWzZ6hnMxXt5efE5/C1ootooFIqnT5+qVCq8/uabbypy8QEB'\n",
    "        'Aaj8YcOG5ebmshwo7dy5c5Hp5ORUpyUm6gW44OLgGT58uPCImj17NjJdXFwsW7Z6BnPxDg4OJJhmJCsrKy4uTqlUolYnTpxYUVv8'\n",
    "        '9OnTmzZtCv3kc4KDg1nMUIeFJeonwjNaLpc3adKke/fuvKKWcuEo65+ckJBgiQLWT3gXT4paSyAGqMjFz58/Hx+FhYUJM2/fvt24'\n",
    "        'cePNmzfXVQGJegJOYYSdOHgiIiKE+d7e3sjcvn27pQpWL9F38YR5Ebp40eWJtZN6eHgIMx8/foywYdGiRXVaSqJesGHDBhxRPj4+'\n",
    "        'wsyoqCgcUcuWLbNUqeolvIu3dEHqLRW5eHh8HM8dO3bMzs7mMwsLC9u2bYtfxPjYTQRRJdzc3NjjnKJ8XKDp9K85wogILr5hw4Zw'\n",
    "        '8W/evDEyGgZRbYy0xSNMhX5CRYWZz58/b9GixahRo+qqgEQ9obi4eNiwYe3atRNZnvj4+ObNm3///feWKli9hHfxRUVFfM8HwowY'\n",
    "        'aYufPHlyy5YtRc8sKxQKBKhDhgypqwIS9YcJEybA+IgeJMRbHIEQVUuVql7Cu3hcsAwqJ7Uo1ZCKXLyHhwdqfuzYsaL8pUuXIt/e'\n",
    "        '3r6uCkjUf/bs2YODaseOHaL8U6dOIX/37t0WKVW9hLXFI/hp3LgxXvTo0WP58uX0gJIZqcjF41LVu3fvPn36iB5YzszMhLXv0qVL'\n",
    "        'HZaRqA/gQOrZs2e/fv1EUVBaWhqu6XREmRfm4nnl7Nq168KFCx8/flxKUaiZMOLiBw8e3KlTJ9EooNnZ2VBUrFJXBSTqDwMHDoRC'\n",
    "        'ikYBVavVUFSc45YqVb2EuXheOTt37jx79mwaTtmMVOTiDx06hArX7+dpa2uL/K1bt9ZVAYn6z6pVq3BQwbOzt3xQxNro165da7mi'\n",
    "        '1Tf27NnTt29feMyNGzdCS+Hi2ejWcXFxli5aPcGIi0cgOmjQING0C0qlsn379k2aNKnDMhL1gTdv3rC2SJGLhNlp3bo1HVHmBZen'\n",
    "        'Pn36TJ06Fco5f/78Xr16sdGtRY8zENXGiIvv3r17t27dRJ4LS7IhmuuqgET9AYcTDLtogt3c3FxER3REmRcHBweo5aRJk6CcCxYs'\n",
    "        'gIrCzjdt2jQoKMjSRasnVOTiUeG4SJ04cUKU7+XlhfylS5fWVQGJ+g8bqfvcuXOifHd3d+SvXr3aIqWql8AzCgcfwNsNGzagkmfO'\n",
    "        'nGnBUtUnjLh4eK7BgweLXDxCU7h4rFKHZSTqA3DxcD1Dhw4VuXiFQgEXT0eUecF5yj9diApXq9W7du1CJY8ZM4Zfhhrla0JFLh61'\n",
    "        'Cs8FI88GwePJz88fMGAAHedEVcER1bVrV1hLgy6ejijzgtMWasm/zcnJOXr0KCoZsRA9mmQWKnLx69evFzaP8ty6dQv5ixcvrqsC'\n",
    "        'EvWfTZs24aA6dOiQKP/y5csGO4QQZkQmk8FdNm/eXDgCBlFtjLh4xKJff/21yMWj/tu1awfbVYdlJOoDRUVFXbp0GThwoChfIpHg'\n",
    "        'mt6mTRuLlOrDAS4Sp3OzZs2EMSpRbYy0xffp0weHulKpFGbCc/Xr169ly5Z1VUCi/tC7d29cjkX3hdgzGnRE1TaIhUaOHNm0aVOa'\n",
    "        'ptMsVOTid+zYgVh03759onxnZ2c2a2pdFZCo/7Dn31etWiXK/+mnn5B//Phxi5TqA6GkpASxKOo5MjLS0mWpD+i7eL6FbsCAAYgc'\n",
    "        'RM/FQ3th4RGO1mkpiZ8/xcXFOHO7d+8uagJOSkpCIIqPLFWwDwRUO5vUjyburAn80WvExSPmb9eunWgsMrVa3YOjLkpJ1C/YwaZQ'\n",
    "        'KISZSqWya9euPXv2tFSpPhxWrlwJ5RTNEUCYiOiKj8uQwfni7ezsDPach69H/oEDB2q9oMQHw8OHD3FQ6T8yPHToUOT7+flZqmAf'\n",
    "        'AjCVsJCoZzZSE1FDjMw0N2HChKZNm7IpPvnMmJgYZM6ZM6cOy0jUB0pKSsaOHYuDR6PRCI8oyGmTJk3mz59vwbJ9CKD+x48fj5Od'\n",
    "        'Ho03C0Zc/KJFi3BIP3nyRJiZkZGB2BU/QV0VkKg/zJs3D0fU8+fPhZnwQS1btoQnslSpPhyWLVsG5fT397d0QeoDEydObN26dXJy'\n",
    "        'sig/KioKldy7d29Ry9Hw4cORf+vWrTosI1HPQTjUrVu3du3apaen85mpqak40tq2bZuTk2PBstUz9J/cxJWrffv2CIdo4jmzIGqL'\n",
    "        'F1b4zp07GzduLOrgdPjwYSx/9uzZOi0lUS/YunWr/k11vEXm+fPnLVWqeg87qdVqda9evVq0aJGfn2/pEtUHjLj4M2fO6D9bx8a+'\n",
    "        'hqjWVQGJ+oONjQ0Onm3btgkz7e3tkblnzx5LleoD4c2bN0OGDGnWrJlUKrV0WeoDFfWoh7Hq3r07PhIafJgsHORt2rQhY0WYFzZS'\n",
    "        '0IYNG/gcCCz1+jAXLOx89uxZYGCg0FcqlcrRo0fTeJVmxMh88dDPpk2b4uIVHx/Pcp48edKyZUssz2SWRsciqkRaWho7ovhGpdjY'\n",
    "        'WHZEsWs6HVFmAaenr68vgiI+R6PRjB8/vnHjxlOmTLFgweoTRlw8ov1mHOHh4Szn5cuXiE5xnD99+rRui0nUByQSCVNOviNNYmIi'\n",
    "        'O6JEDfRETUA937x5U9jJFic4oiMo54gRI2DnLVi2ekNFLh7s379f9Ag8s1r4X4cFJD4IMjMzcVLj6JowYcLWrVsnT56M18OGDRNN'\n",
    "        'EUvUhODgYIjngAEDZs2atWzZspkzZ3bs2BH1jPApKSnJ0qX7ebNx48beHKxK4aTY2/79+5cNxMr5qUuXLuEn6Nat29q1a9etW9el'\n",
    "        'SxfIL4y/hUtP/Gw5f/48jrfu3buv5ejcuXPr1q3d3NwsXa56RUxMDCq5b9++0EwoJ/Sza9eubJhl/o4cUQ3evn2LOmRSCUvVpEmT'\n",
    "        'Xr16sbeiinV3d2/RogUO79WrV69fvx6LYXlbW1sLFZz42XP9+vXmzZvjEowjCtfinj174i11YTIviYmJ0EmcrXDuUM45c+agnpHz'\n",
    "        '9ddfR0VFWbp0P2/gj6CTrD8YosoePXow5QwMDOSXkUql3377LSp83Lhx27ZtmzJlCnt4GYbLgiUn6iswO4sXL0Z0BB8Em7NixQph'\n",
    "        '2wdRczIyMhYsWICzHlcuVDIiIpzy+/fvLywstHTRfvbAxfcxxIABA0TTqdy+fXvgwIGdOCCnAQEBliozUT/w9fXFYcaOKHiie/fu'\n",
    "        'WbpE9Q25XI4QFGoJ5WT1DBVFUCSctZOoBszFG1RO/dsjwcHBQ4cOZfWPA97T09MiZSbqDfA7Q4YMYUcULsre3t6WLlF9Q61Wr1q1'\n",
    "        'qm/fvizmRD3Dxa9bt040OwBRJVgXu+HDh6Ni9ZWTuXi+G96bN2+WL1/OjBX+40JGxoqoVXDWZ2Zm4j/1Ba0lYCoVCgUqWSaT0bPw'\n",
    "        'NaR6RymqXcpB908Is8AfUdRHsfZAJSuVSqac9Cy8RYBgsuOcrlyEWaAjqg5AJTPlRD0bfGSGqAZVCj7JWBEEQRAE8WFCwQ9BEARB'\n",
    "        'EARB1BsqDe8p/icIgqghJKSEeaEjiiAIgiA+cCgYIAiCIAiCICwOBaUEQRAEQRAEQRAEQRAEQRAEQRAEQRAEQRAEQRAEQRAEQRAE'\n",
    "        'QRAEQRAEQRAEQRAEQRAEQRAEQRAEQRAEQRA/L7KysmQymVKp1P8oOzsbH71+/ZrPMTL4ZF2OS+nj47Nz506U3CxbM2PJzVsJ2Nr5'\n",
    "        '8+fxTfFDmHGzBEHUHJVKBXlUKBTCTKYAubm5+Cg/P1+UX23MJSzBwcHQk5SUFLNszSKYWBUuLi74pmq1uvZ2QRBEVSksLJRxQCRF'\n",
    "        'HxUXFyNfFNfxJ6Nlz8qDBw8eOnSoqKjI+GJmjwDrZkdCfH19oZyi61odl4EgCNMZO3Zs69at27VrB/0UffTDDz/gI1jmGu7C7Cf7'\n",
    "        'pk2bGjVqlJycXKWNP3v27OrVqxKJpFbLpo8pu4iKikLZ9K9r//73v/FNRWUmCMLiTJkypW3btlDOjIwM0Ue7d+9u06aNg4OD2Xda'\n",
    "        'Q706duwY9OTBgwdV2mBqairU6dWrV+YqRkW85ajSKk+fPkXZ5HK5KH/BggWNGzdOT0+vaEfVLCJBEDUgODi4DcfSpUtFHyUlJXXs'\n",
    "        '2HH8+PEWKZhxOnXq1KVLF2GTlinAC1+7di0+Pr6WSsWonpohfoZy6t/R3bp1K64RL168MLJx/cyaKCqpMUHUhG+//bYRx5IlS0pK'\n",
    "        'SoQfrVmzBvmenp6WKltFXLp0afbs2fq3HYxz5swZfB1cRGqpVDVh8+bN/H0JIbt27cI3ValUovwq6R6JJEGYnTFjxjDlnDRp0ps3'\n",
    "        'b4Qfbd++HfkXL160VNkqwsPDA3ry/PnzKq3l7u6Or4Nw1OCnlpWXEydOiO5LMGxsbPBNDfYxIwjCUty7d4/JZtu2bUXNE3COzZs3'\n",
    "        '/+677yxVNiMsX77c2tpapPOV8vDhwyZNmhw7dqyWSlUTXF1dGzdufOPGDWEmxPzKlStQzszMzEq3QM6dICwOTiXm4lu1aqXfqAQX'\n",
    "        '37BhQ5GLr/bZZ/HT9uzZs/imQUFBli2GPqgZoYs3saIsXp8E8SHDXDxi0ZYtW8bGxgo/em9dfPUQuXiLKE9FO63IxRME8R7CXHyH'\n",
    "        'Dh1gISdMmFBcXMx/BBffrFmz99PFVw+hi3/fAja4ePwQIhdfKe/btyAIgrl45iLnzp0r/EjUFg+9ffLkSUJCgmgL6enpcXFxwruU'\n",
    "        'eJuamlrKyfKpU6cOHToUExPDfyqXy+3s7JAZHBxcPU3IzMzELgoLC4V7ZBY4IyPD1tZ2//79uFjwn2IviYmJO3bswNe5fPlynA7h'\n",
    "        'FkpKSrDK0aNHUTA4ff2CsVXwQq1WX7ly5cCBA3zoWFRUBLk+d+7cvn37ELqz724QVCAqBMVDMdLS0th+kblkyRKUzc/Pjy8bq8+k'\n",
    "        'pCS8Fj6NxQqWk5Pj7OyMMmCn+n2ikIO12JL4Ltgd6sRgqZCJAmMBBMO+vr7YrLF6JwhCB3PxzLBPnTpV+JHIxUM5cT4KW8DZuSmR'\n",
    "        'SJBfUFDA5+Pty5cvS7lT+MyZM9AiJjJs+ezsbGzz4MGDd+7cEUa/pgPtxS7y8vKEe4Q2so/Onz8PKbh9+7ZwlVevXp08eRJf58iR'\n",
    "        'I1AqLI//wjKD0NBQRKooGBTMiHJiv1evXoVq8eIsk8nc3NzwNbFxZBr5UrjunD17FsW7cOECVJHVCaqU9f+EGIpUHcomuiqVcmIb'\n",
    "        'FhZ2/Phx7PHWrVtC/WewKwvTWyyJxbBT9ovoL4mrwN69e/HFvby8NBoNxbcEUSnMxVtbW48dOxZGPioqiv9I2BbPzibEWjgf9fsi'\n",
    "        'Pn36FIIgPOPi4+OfPXtWyokqoh1oUWBgIP8pznRHR0coD07VSp9tN8gzDn6PBkMsFtHx4O21a9fwHRFd8+okHCwFREREIPRCaX18'\n",
    "        'fERdYfGtsTw0H3tBeAnVghaxPeK/Uqm8efPm4cOHoVG4HFT0pRDRYTFsHzKFxXjFg4Syp6uwd75sr1+/xpb1o2u2x8jISBsbG2wK'\n",
    "        'jkCk/6WcyDNroFAo2HUE8aTBIkHznZycECqjAO7u7vo/LkEQVYK5eGjp8OHD8QKqwn8kcvFZWVl427dvX9EWli1bhnypVMreQosg'\n",
    "        'XFZWVlCYli1bNm3aFJ8iZ+fOnQjSEIO1atWqWbNmyGnSpMmqVatEsmYKwufiGdjUxIkTEfe2bduW7RFMmTKF2VJI3IABAxrpwaJB'\n",
    "        'cPfuXbZAixYtUGa8wKWEBbc8bLMuLi7t27dv2LAhXv/000/Iv3//fteuXfEWF6A2bdrge+EFYkvR94LETZo0ie2XLYYX9vb20EMU'\n",
    "        'Xr9srEeTwefi4dxbt26NfPYfm1q/fr1wd3PmzEF+RkYG6oSVhzUaItblL0NQ6R9//BFfCntv164d2xS+Gv87EgRhBObig4OCRo0a'\n",
    "        'hRcBAQH8RyIXj0gMb3v27Cnawq5du5CPiJTPwck4YsQI6BjOR5ybjTnWrl0LlXB1dRVmLly4UH8YjUrRfy4ee+zfvz8MaYcOHfCa'\n",
    "        '6RK+EdMBiDk0RF+d+Cc9w8PDhw0bhhxIOlPOIUOGCO/ZAnyEfG9v744dO7LVV69eXaq7cGCP0EOmrkOHDn306JGozAiYZ82aJVJO'\n",
    "        'BORw6L1799YvG3t+f8GCBXgtfC4e9TxhwgQm1KyogwYNEt7sLdU92YQl2R5ZybEwQnReObFfhLLIREl45cQ2a/vpV4KoBzAXj8DP'\n",
    "        'z88PL3Ce8meWfo/669evY5mrV6+KNoJgBoGo8B4dBKRTp06XL1/GKclEkm0cESDsJAsLWaA1Y8YMjUZT1WKLnoufPXs2kxcjIZa1'\n",
    "        'tbW+OvHa+OTJExbdoWAIifGiT58+CCb5PeJbs+8OqWfrdu/enTn9DRs2MK3mlbNfv36hoaHCAqNyoFqdO3dmCsYUDwqMsBAbGTt2'\n",
    "        'rH7Z2G0Q0XPx4OXLl6g07A56yIqKyoeeC287oBjIdHBwEF5HRo4cKYxdEYefOnUKtcSUE4Vn+30/n3IliJ8LzMVDUiAgOPsQWfEf'\n",
    "        'VdvFYzsQDSjbnTt3SrnwCREsTnN3d3fEPNeuXYOdh4PGphpV/LilEQy6eLZHxLoogEKhYAp59OhRtoBSqTx06BD7OjIdrOkH0RdW'\n",
    "        'h393cnLCuhDhkydPIgcFFg6XyiI6KA/2rlarVSoVCzhv3LgxderU6Ohopmnw/rgMYclLly7x60Lt2ZVl6dKlLPbGFk6cOMFurqLq'\n",
    "        'ENYyhefLxrYmcvFYGIVsxNltJn1YF6EvcqZNm8aLKlw89tWrVy8UjN0fxsWFqT0vzsjB2+HDh/OBLkq+bt06GkmPIEyBufiwsLCE'\n",
    "        'hASIw/Tp0/mPtm3b1qi6Lp55zJs3b5ZyYS0sNjLPnz+PTGwQsRnCMGRiRchUVcts0MWz2OzChQvQQygelKQR18eALQChQ2zciLvl'\n",
    "        'yKsTa/pB8ZpyQMeYll65coVFy0IZYcqJsG3FihVYF3E1vD+kzMrKCt+LTcCB1Q8fPsxUVzg8Ml7jksFuC7NWG+gn623FPt27dy82'\n",
    "        'jkBdVDaRi0f4PXDgQF6BsYydnR0KBiEVdkBiLh6/FH5c1gTv5eXFlBNqz+Lz27dv4+3gwYP5NnpciTZu3EguniAqhXfxOAe7du3a'\n",
    "        'sGHDkJAQ9lFNXHwTDn5M0ZSUFBYXQVUQ2p0+fbqgoABywdqqfvzxx6oW26CLZyEW6+WIgIrdJeBlQaPRQCuQuWfPHl6dWJmxCtNJ'\n",
    "        'BKVMORFGshCRD2uZi4fv7t27N6oIKz5//pxJEAI82GEWnSIH8st2zcsdMhF/Igcu/tatWyysRXg5YcIE1nQFLYX2NuL6prKCIZJk'\n",
    "        'JWEunv8WWPH7779HwfCVEbViGYSg+JlwyeBbwUo5Fw+g1bhMYBlsH8Yf28HW+GUiIiKQ8/XXX/OXvMzMTCxALp4gagLv4vPz8wcM'\n",
    "        'GIDTk+/jVBMXj+hI2BHR0dERyyAfQRGf+fjxYwistbV1Vcts0MVDQPh2HCgPFAYXCBSDl3o2up3ouXh8Om7cOKwLGy7MP3fuHBaG'\n",
    "        'XvE5rP8ArLeoMPoDnsjlcoSs0Hy+mxOuGtgar9g8/FsWPer3jRe5eFwXIOmoNGGLFaQVFyxksluppbq2+BEjRvCtdaiQI0eOCO+Z'\n",
    "        'bNiwAauYMoYJQRD6wOhBEODioQDjx4+HPvDhaE3a4hEdCTtE+fj4NOIarGGQ+UwYecSxwvsGJnbnNujiofl3794Vbpy1K/GdKisa'\n",
    "        '3Q5OGRoiisEQeIseBWUuXj9y1u/QjmAbSyLs5HPYY+9btmypSDkrei5e5OIREqMOkSlc5ujRo1hm5syZfA7TYfh94RR1qHlkHj9+'\n",
    "        'nL3FV0O8KrpeEARhCryLL+XadyA+U6ZMYUJRw7Z4IOzFDU1gyimM2RARwY8j6K3qOHUGXbwwxAIsxHJxceFz2HPxvHTwbNy4EaoI'\n",
    "        'XRVmIjRFJiSIvWUuHvvVfxZSf6h8NlQdf8V59epVy5YtsTXhxaWUE2S+raei5+JFbfHe3t7YMi5wwhrDjrDM5MmT+RxUPn47Pz8/'\n",
    "        'Pgexpeg6giuISN75UpUSBFFdeBeP14hCceLjhIX9xJlVExePjQjPTWhCI66DorDjN9xu586dEQxXtcwGXfzIkSNFDwcNGjSoka5r'\n",
    "        'emkFLl6lUsFxix5rLeUaprHwokWL+BwWiwpvPwphU53ChidzYIPChWG9W7dubeR5+YrGqBe5eFQjwuYZM2aIFmMPrvIazly88Lmw'\n",
    "        'Uu7HhRofOHCAvYXRwFsoufAhWYIgTIR1SoSLx+vIyEjEMAMGDGD6VhMXDwvJnjpk+pmWltaI63UpDBexAPY1bNiwqpbZoIvv1auX'\n",
    "        'aEAM1mLFyxGiTWiFvovv2rXrN998I1Jd6G2HDh2EdxhYd1P2aLw+qBx4bSabHh4erPmM/5T1OmDrGgz2THTx7FogkkTsGnKKfH4o'\n",
    "        'e6bDrCMED1QXIfG6devYW3YdOXv2LOtFQBCE6QhdPJg2bRr0gWlgDV18+/bthTffEI8x5RT1nx89ejTisao+yGnQxRsPsUorHqMe'\n",
    "        'BcDlQFQwKDy+FIrH3jIXv3PnzoqKBNHmlRMlgUb98MMP7KMLFy5g3W3bthn5RsZdPN8G9/333zfinocSFZV10eeja9Rz9+7dRZI4'\n",
    "        'YsSIRrpHnAB0FW/37Nkj/JkIgqghQhcPEH1BSNlATKIx6qv0XLxooDz4UNaXRhiJwUGzOLCqZTbo4mGcRWHeuHHjhBpi0MUzt44v'\n",
    "        'tbQ8KH8j7rkefknm4g1OGBoQEICgumPHju3atWvLwRZm7TXQatYzyuC6rMwmuvj79+/j7Y4dO0SLsU6ea9euZW+ZixfZcxgN/C58'\n",
    "        'i1hsbCy7xuFqgh/a+NBSBEGI4HvUs7eQQagQk5eauHhojlDHYDAbcY9MCleEkgwdOhSaw+fUpC1+4MCBooGVWKd6FIxt1mBbPNQb'\n",
    "        'mRDwJUuWCJWTNdAPHjyYX5KJof7dQnw1rIvYGOE3k032jDnknS2AMLURh5E7jaa4eETsbDv6vps9/cT/BEyHRbdbIcsoGN9nDF4D'\n",
    "        'QsqiVmRCe6s3XhZBfICIXHxoaCje9ujRA5a8hi6+c+fOwhiGxV3YMnvLK+SECRNw5jJJMb0V2KCLF41MwkIsoe826OJRMCyGr7B4'\n",
    "        '8WKhci5atAgBJB9gMxev77JRZujY6tWrob28crIBQyCnbBmEeXjL9w0ziClt8YWFhSgS3uqPQTd+/Hjkh4eHsyKh/vv16ye6jsBN'\n",
    "        'NBIMogI1ZsNhdevWDd+djTRIDfEEUUNELp4NOTJ69Gicv6K2eBZP6rv45cuX67fFz5s3T7gMPmU9FYWZZnfxosVELt7gTHNQIWRC'\n",
    "        'n0cZAtLKL8liUX2ra2dn14h7TBLKee7cucscLDhkzyZAuxpxDygZ0SsTXbyvry/eHjx4ULRYcHAw8iGM7C1z8aKbBigMaknYrzUi'\n",
    "        'IgK/HS5zLMTt1avX4cOH9bu5EgShj8jFs4f+RowYgfOuJi4e0qHv4hEgCVfUd/EmYtDFDxo0SCRNvItnbw26eNa9CmGkQeWcP38+'\n",
    "        'vyRTTpHVxffCV0DsB9VCqVBXkM3du3djSb5Fid37BfrKyecYcfENGzZkLp7F8wa3wzpN8Q8oMR0WzbgqcvGl3MhUiKL79OnDNour'\n",
    "        'GH7Kagw2SBAfGiIXD9jobYhtXr58WUMXL3SRTHUR1YjWFbp40zHo4kUhFnPxwkYWgy4eetKIG3HOoHLOmjWLLcZcvH7/c4TNLLxE'\n",
    "        'jH3kyBGmnHiBquMjwA0bNmAB4awo+jAXL+p3VFrexaOWUNV4K7LnAAov7I2A+hc10pXqufhS7qqxceNGXM6Ycnbs2BGSS8PUE0RN'\n",
    "        'ELl4MGXKFKYeJvaoX7Ro0c/CxRtpi2djJhunIhffv39/XBREQsRG9mAuHtEdtL1Dhw76nbh40dN38ewjkYtn9xz4gad42MOzkEf2'\n",
    "        '1kQXL6yEbdu2oYSN9LpOEQRhEJGLL9WFdo6Ojia6eLZYtV08lKeqZa6Gi8dHFbXFQ9b0e0DpY9DF79mzB5mnTp0SZqIysU3exSOG'\n",
    "        'ZKM25eTkVHW+eGYNmIsvLCxkYybzPed5WJ9PftgoE108T0pKCr4IIvxG5YczJQjCIPouPjo6GqcnQh2chgZdvLOzs3ALOFVbtWr1'\n",
    "        'M3LxoufiWVs8VNd4H56KXDxrjdq3b58wMyEhoWXLlryL37lzJ5YRjnaiD1x8w4YNjbfFo4bbt2+Pt3K5XKTArKc9P4SLiS6eXyAz'\n",
    "        'M/Pw4cPdunUz2CxFEITp6Lv4R48etWjRYtKkSXDxUBvexbN+idBPoVTC1bJoViaTsZz31sUz9RM9yqRWq+FehT3nSyvoZ1WRi4d8'\n",
    "        'iTrBoqLYfBwwziwfig2NreiZerBlyxZhUXlELp4NWsIGFRHuEXoofHC1qi6egesF1rKysqpoAYIgePRdfFpaGmIeqIHIxcNFNuJm'\n",
    "        'sRS1aLDmjPe/LZ49rq7fIoYYrH///pX23jHo4iFiQo1iBWDjyPEuHuDq0Ej3aJJBbGxsRL8CQ/RcPGu9YnOm8CA0Zc/s8w+oVtXF'\n",
    "        'M0JCQrDWxIkTK1qAIAiGvouHMjA12Lt3r2i+eH9/f+Tb2toKtwCzz5qT3n8XD5MLgT169KhIYPv06YPSQn+M7LEiF8/mMxI1G/n5'\n",
    "        '+WHX/DhObAYiYSWLQHlYW/z169f5HPZCNLoda9TjF2Ng70w5+fuiJrp4EfAduDqMGjWqogUIgqgUfRcPbWTz6rIp1HkXD9jkHcJJ'\n",
    "        'LSFcbNpH3mnWxMUjIHRwcDhz5ozxMlfPxTNVtLOzKxVIFq4gWBECePnyZdFDOigMG4VDONKyvotv27YtQlnhRQEXHdZfiA8+2eCl'\n",
    "        'CBHZuFU8fOs8i66FVc0Qufjc3FzUIUoiHBcaMSeuaK1ateIHJDHFxWMt0XcJCgrCWsKusARBVIS+i4f0LV68uBE3Z7rQxZfqZFYY'\n",
    "        'kiEWZfOnm8XFP378GLIpcqn6VM/FBwQE4C2b3E3IsmXLoJynTp0SDfgM5RTOFmfQxbO2cuE9Vajc4MGDhW3xALKMnOXLl4s6MvFv'\n",
    "        'cb0QVTVD5OLZlE9WVlZC0WNTh/DD1pWa5uLZlEzCGouJicFawgH9CIIwiL6LL+XOKTamEBNAPj8uLg5uEZaZt+eQvpkzZ5rRxUPl'\n",
    "        'oJwil6pP9Vx8bGws1G/9+vWirbGxhffs2SPaAr4RH+xV5OLZNKbCPpMQW3a3k2+LR33i4sKmUBGui93xlcYGUxIOJcoQufjQ0FDU'\n",
    "        'LYy2MHZl1xH+MfxS01w8yim6CrBnKMaOHVtKEER10XfxpVx3F9aVUWQtfX19GzZs2K1bN7xISEg4cOAATl7WK8YsPeohvL1798aS'\n",
    "        'xstsuouHjvEuHmEzG1tj9erVRzjY/UyZTIYrCJsQE1YXmbh2QKZatmwh7G5UkYtnnefxfVNTU/E1UTbsAuFoI12Peva9WMSOK1R4'\n",
    "        'eDgi84cPH0IDUQa2APS/ETcTHyJYZEJa2ajRQhfPFJJ1Om3RooWdnR12d/fuXdRhI8GQUKWmuXhEuf3797927Ro2jn1hO7gsYgEU'\n",
    "        'zHjlEwRRasjFl3LNu2x6cZG1jI6ORk6HDh08PDygnHC+0JOePXuay8WzmTH5KK4iqufiU1JSGnFzNsFNM+VkrUgoG3sMZ9KkSdhm'\n",
    "        'VlbWs2fPEBIj08bGht+aQRd/586dRtzDoT4+PtAf2PkePXowkRS6eLh1xOHIRCGDg4MRB6ImIeD8fEwIEZlyrlmzhpWN3XoVuXjs'\n",
    "        'HYEoU2DIO64drEkLGxcWzBQXj2VQ1EuXLqWlpcEL3L9/n6m9/j1YgiBEGHTxAOEQk02hi8/NzWXhDUIayBHOtdGjR7M2C3O5eDYJ'\n",
    "        'MgIt48WunouHXrVt2xaZUObDHCyW02g0KC3yIUr4UhDSxMTECxcuQFj4QK4iFw9bjSAc67q4uOA7QnhxIWAjKmMvvJKjntnsbwcP'\n",
    "        'HoRSQQmdnZ0Rq/M9QhEYM1VfsWIFCgblZLdeRS4esNsmw4YNQwyJ7bCOo9Bqvv8tq39cpIy7eFx9cGmwtbWFohYUFCASHjlyJN+y'\n",
    "        'RhBE9TDo4gFObX0XX1hYCI1ifWkacSO2OTk5sean99PFNyrfTR2uHLLJurs3EsymgeBz0aJF/PdqxA3ejig9NjaWX7ciFw/5ZbcL'\n",
    "        'mCRCJ93c3NgliXfxpVx4jziTTWzEQDGE3ZmuXLkyfPhwfgE2hYeoLZ7h7e2NmuS30759+xMnTgivX6a4eCgqfr5GAvr06YMy0HjL'\n",
    "        'BGEKBl08gELqu/hSrkMOf3a3a9cOoQtrVXl/XDy/X5GLL+Xu344dO5aNIS8MzCDCuFLwisoMNb6CsLMQlBNhp76wwOkzUeVvEbDx'\n",
    "        'PYQuvpR76AnGWbgLVKO9vT37FGWG3mKPbOYjXvBFLr6UuzXNZl1hi+EFvqZo/jtTXDx+VnbjmgemAPVvcAoSgiCEVOTi2UPxjcq7'\n",
    "        '+FKurZwNXsGYMmUKTmozjm5XJRfPt0eb6OJBYGDg5MmTmZfHKjExMSwfQd2GDRtYR1ZeAxEBenl5sQWYi4fwCrfGJBp+n5e7RlwT'\n",
    "        'EvQWGiXUf0SqCBRhvYXbR7At7MYPvcVVjFd1hMGlhlw8VkHIzd+dBuPHjxcGt6XcdeTrr79m9c9fR0Qu3t3dnR9LmYFaxSWJJjsm'\n",
    "        'iDpGJpPdvn07KCjIjKPyVm++iUrXMmWz/DIqlQpfCioaHh5epRktoV2IBiGJWNG4C8ZmcRXDktHR0TXxy9hjbGwsthMSElLtUeWh'\n",
    "        '84mJif7+/rdu3Xr8+DHNNEcQtQoU5s6dO1CA+jTVOJv56P79+wgaw8LC9EeQMwKuIAEBAX5+fqIblQaXhDhjFxERETXxy1Bg7BHX'\n",
    "        'r5SUlGpvBF/51atXd+/eRXlESk4TJxFElaj0lEFkgrMM0U5CQkLdFKnOgKyFhoZCRhDICZu2K6WgoCAwMBA6lpaWZmQx1C28OQI8'\n",
    "        'iB4Uz3hVG/8UIo89YlN841f1SE1NxRUQYXZkZKToUSyCIOoA/kyncKUamHLbwSIVS78mQRCWpTZUiFdUkjiCIGpODZucSIioBgjC'\n",
    "        'stA5aC4sWJP0IxIEUW3qTEDMviOSPoJ4b/lZn561VPifdZ0QBPFz5/2XoKqWUH/59+c7vj8lIQhCxPt8er63bdbvYTPW+1MSgqhn'\n",
    "        'GImvPszzrpY6KdXSTg1eRz7MH44gCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIg'\n",
    "        'CIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIg'\n",
    "        'CIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgCIIgiP/P3ntGR5Fs64Lnx8yateb3rHXfnTtvzZ+uyqqS9xYj'\n",
    "        'QMJ7D42QhLfCQ9OYxnvvjfDeo8YbgQAZkPfelM9KmUqVuvucc++7d2ZHRGZWZhkhOAb17djrQ1RlRUZGRGbu2F/Ejh1UqFChQoUK'\n",
    "        'FSpUqFChQoUKFSpUqFChQoUKFSpUqFChQoUKFSpUqFChQoUKFSpUqFChQoUKFSpUqFChQoUKFSpUqFChQoUKFSpUqFChQuUPKf/1'\n",
    "        'rQtAhQoVKlSoUKFChQoVKlSoUPmM/Pu//7vJZKqsrCgpKaWgoKCgoKCgoPiDo7S0DP5VVFSAiQiG4re2ValQoUKFikJ4ni8qKi4t'\n",
    "        'Ka+tbaivbwbUNTQR4K96CoouAQ9Jk3fQR4iCoseiizf3H/TyUnVBQfG7AHlVG+FvXV09MPqi4uKOjo5vbbFSoUKFChVB/vM//7O0'\n",
    "        'tLSqqoa1tdtsvM3msNk6KCgoKCgoKCgo/mBwKCEcZ218dXVDUVHRX//6129tt1KhQoUKFSQ8zxcWFrFsK1LUHP+tuw8KCgoKCgoK'\n",
    "        'CopvAg8UnsBsbikoKHz69GlbW9u3Nl2pUKFChcr/Z7PZSopLbawda2xeqcm/eW9C0XPBfusCUFBQUPw3wOd1KfftC0nxhwZ+Aq1s'\n",
    "        'W2FhUVpa2qlTp3799ddvbb1SoUKFyh9dWJYtKSnDLL5Tqbcpi3dCYWVRg8odHG0WCorfPdhvoetYm9IHjKNdjxuodqXoAWDZ9oKC'\n",
    "        'oocPH27duvX9+/ff2nqlQoUKlT+6yFg8tZ289FzucyUcNTVJOzhYoYnoWgwKiv8u8KTc/rHvuBeW+odw+KFdCcXvBJjFF6enpx8+'\n",
    "        'fPjSpUv/9V90b2IqVKhQ+ZYisHgU2o4oag+Lof7gcBJVuan5BzG9uG4Z0qzbBwoKit8r/vnKjY6LUlD0eACLLywoefjw4fHjJ8+c'\n",
    "        'Ofsf//Ef39qApUKFCpU/tBAWz9rsSEV3j7L9AcFhC9NsaTeb2/4gTcTaeKis1WrvOpnFane2CXX7pKD47wKr/NX+Z8HyR9KxNtKn'\n",
    "        'WNq7kawNkv1xmoWiZ4Jl7fn5aC6esHi6fTwVKlSofFvpisX3mJD17BeOMBQWVbzNzCoqrrR5dgTlPfFNuROCeIroMU4OTpuWPHLk'\n",
    "        'GL2eRS3jvTxw3Op1Vtpz6FfInLW5z0bx8jxxebxeUT6Z9RW+r2JpnWUrKCwfOWrsyZPnXBNzijuya9f+kSPHVlTUoxM9F88hr5db'\n",
    "        'RRyujc99ZRUoKP65cHt0u0rpkJ2C3x3Xl+Uf4gQlXai+wZiZmZWZmW00cugnrxPfzuObN+8EdVdZWe85Zdflx/l70VpEUbi/4Ci8'\n",
    "        '6tSpSWPGTjSQQsq0KKfUIaxMRXfZ4Mo0Hno03u1EZSbuussbuE7XO+u8rkN5RV7KLSl5FuhPs7nV1ddLcUV+ypTEad8nmUytQgnd'\n",
    "        'NS31ZKD4x8PK2gsKSiiLp0KFCpUeInIW74oex+K7ZagYTVxsbF+1mhk8eBjLyurltHM81ksw/Fhkvm5fvXqdwWDDZ0kJ7BERUZBt'\n",
    "        'U7OZtEwXLF4+5sDK/nbB4l2O7Ny5f83qtc3NVrHwHV6uyLMc35V5KSPFrOJaHim/1AiOnJx8tVoDTdFlHfnU1GXQJsXFFR4qxTnz'\n",
    "        '9BBbQLgjCnajqBcl8hTfDt0YNnRn8byXEx0uH9A766pdpXxcH/u/xUVKIpVbtuyE9xTe6Pv3HymLhJM5Uwo7lbBsx9w5C9RqdWlJ'\n",
    "        'paJIXlcVCZzXo45yb4RNm7YhHWvkWJaXHefDwyJ9fPya9azzcl/DT8XGdPJo8pdXlGHzjjWrf9QbWMVZpLU5h/sdcV035HpfHGJL'\n",
    "        'ujWLQvvx8vaMje0NN8Vk4pyjoB7qaw8NCY+MiMKDG1/QGs6LSoMq1F2K4m+AlW3PL6Bz8VSoUKHSU6QLFv8N/fc4z8c/M11FCnz3'\n",
    "        'bjrYRWB/Mgzz4mVm1xVhPX3FbF1T32Bw/gRWEGc/cODI9u27TeaWv72Cn2tbvl+/eLVaVVunVxh1nCIHbJVhFt9d24yYqbzzs9eU'\n",
    "        'ncDiGUazecuOrkt++86D7dt3NUBbcVLOAimQjwLBVysn5eCJnovpqdcoRU+AO3fu+itSWZzI4j28j7xNGm0T3lne4zCpy+uMHHv+'\n",
    "        'DsyLHzZsJOgThlEvX7YKlwHvSCJ573AdFhtvFaoslGrOnPmgRUtKK22fmfj+7E8eFE54eIRKzTQ0GWUpEYvfv//wzp17Tea2r6yp'\n",
    "        'ezE8j0WjZBGRMdBL1NUblOnd7i/ntfqelJUwaCn/6pKzHLGxfUQW3+m9Dfl9+w5D72O2eGgWaZTY80ipl9boVmIKCiUoi6dChQqV'\n",
    "        'HiWyGPUKdU2sx57Q0Xth9F6xYEGqzsf3ytVrQEJnzJxjdamai1FHpp9k/p+szREREa0SWbxy/sXBukzxeILiFGF6i+zi5xBtPAey'\n",
    "        'zDmpYO72PB/XL0Gt/q6mVu8lc2mySXlcMS8vltajfcgpHDttruS6k8zFb3Fj8coaiY1GSLpUGInIILLQySLgKrvuZujaYrhUntNQ'\n",
    "        'UHxbWGX0HKvHTm8kzuPp+BUQ3xrPTF/QurILCZrhS3WgCz5+KtZqtRMnTg4LCw0LC9frLS5lFl9PqQqonHPmzvMwFy87RfjsoSKd'\n",
    "        'yrnsTkUy9FMnZvGahkazyHmdbz1HygCqDE3Tu7ZnF4E0WWfhJUcju3hFD7cpMiIWs3ijG/WW6uVwcwBzeFFQsoOfdR6QtRiweJVa'\n",
    "        'azRxsjKTWX7ZsA9pBNZL+0vV59BKLo+PCuv0AZPdEQqKLwRl8VSoUKHSowRYfGlJGdeTdprzaId00461WNujY3oNiE8wGG2DBg6O'\n",
    "        'jo6tbzC6JXPU1xnv3UtfunRZYuL0JUuWXrt2q7q6yYa88VsuXbkeFBQM5uvZs2mXL1+7fPn6o0fPyYm3bt2/fPmGBc8TPUx/euny'\n",
    "        'jZrqZpd2MxjYGzduP0h/Ih0Be6yqsuHcuYtz5sxLSkrevn1XYWG5xSo1uKuZajK3wEUjI6OhDKdPkzJcu3f/Z6gaSWA2t7x7l/3T'\n",
    "        'T5unT09asGDhtas3G+pN8hwaG0xv33zYtWvvzJmzk5JStmzZ/uljkcV9eovtaG6yPn3ycvWqtYmJyQsWLDqXdrG8vJZYqjm5BWpG'\n",
    "        's2XzDoPedvv2PbhQSsoMKI/L1FVGxnsobXOzRRzf4K9cufXs2RuTue3Ro6eLFy+ZPj358OHj1dWNblOZfE1t86lT51JSZs6dO//G'\n",
    "        'jbv6ZsuL529wblbXolJQ/HPhHiREtiCF50RPGPkpMh0lpHHRWiw+wuFfWS/0XDlJ6nm+/ssqwvIpyXNAmdx/8HjDhk1qFXPixBn3'\n",
    "        'iwKZvXDh8owZs0FNXb92u7nZPBuxeKaktEoc7uMrK2rv3Lm/evXa6dNT5s5dcOb0uarKOmVW/LvMbHiF9c3W8vKaffsOgsZLTV36'\n",
    "        '9OlLs7mVpDEakX4LCgjEOvYc0bHPnr7Go4j8rZv3r169jQK+cR137qaDvq2r09uE1naQkcamJsu1a7fTHz2Trmtl7RWVdaCdZs+Z'\n",
    "        'CxoPVF9xcYUUmdN9zMRo5i5fuR6M9fyZM1CG64D0n58CScH32mE2tYAK3bDhp8TEpIULF928eaexUaFjrSxfVlZz48adlSvXQJr5'\n",
    "        '8xedP3e5uqbJvf2bGk2gCVeuXDUtMXHhwsUXL16Bokq3mHjUG41sWXnNrt17QFsuX77q5au3QknEVr1x8x60DOo18BDB02evoWWs'\n",
    "        '1vbKqobDh47BWYtTl0KDiGeJyyJsDujXjh8/lZIya97chXfuPABF/eTxS6pjKb4OlMVToUKFSo8Scac5RCoVhuu3jZbDfeVkAVh3'\n",
    "        'YHmCnQm267p1PzEMA7aZmCexh/nMt1lxcf3xKlEmPDxKq/EBy3bu3IVgN9bWGVRqrZqBn5BLvlqlZdSa8eMm2ViwyfnIiGhGpWlu'\n",
    "        'QjNZp8+cV6s069dtEpc94sy5jlev32k0mpWr1mI7Cv109046puQanc4vJCRcpWL8/AIOHDjqrQr1DUYoA4MWBajQ0gCVFpCQMIQs'\n",
    "        'imxqtiROT/b18YME4WGRfr4BDKOJ6zsgN6eAnA53MDV1mUajY9RaqF2AfxCUU6fz2bB+k8ucWt6n4oEJg+F0Nc7KR+cHH4YMGW4w'\n",
    "        '2ljOkZ2bByx+1ao1I0eO0Wi0vj7+eJ0CM3ToCIvMsTM1dblyXbxdw+gmT546adL3Wq3Ox8ePnBXXtz+xxoW7wHUUFVXgu6DRan1i'\n",
    "        'ontpND6jRo2dOGEymv5DxOHbWywUf2SIytCheMFtTicW8pnDbF32k/AZH8cplZHNhIOeQm5y7jHfFGvGv7IiFRV1/n5BffrEWSzt'\n",
    "        'dfV6X1//ESNGm1A4NVJm9Leyqn7gwMHwnmo1uujoWIbRjRgxavKUKZjFC3PxRhPXr388vLDwgkdGxMBrC79GRUWJClZoqB/XboDj'\n",
    "        'd+8+AKWng1c7phdoGK1WO3PWHLMFBWerqWlWq3QapF0ZSb8lTZ+BM7GHoXXx/mRd/NGjJyHB9u27XWr08OETUNE/OUN28Feu3gwP'\n",
    "        'j4TrgpoCHQsfAgKCjh8/Iy3ScRlCrKs3qFQaNRGVFvQtfB01ajweKXXUNxgmTJzs4+MLKjQiIgrKA1Xo1y8+P79UyqGqujEmpjdW'\n",
    "        'X75QU9SJqDVQ2Rcv3wg3EV86J6cgPn4giUgAJYQGUamZseMnWqxtpLkwi2fu308PDg1DatbXH9XC1++nTVtZm7QEwx4aKq2LR7ds'\n",
    "        '+vQUyPDDh5zo6N5ws6AXQPdO57NwYaqVODDgpw6ujj32GagC1rFIM8OdhTpXoNHab/+WUfy+QFk8FSpUqPQoka2LF1g8K/qLGlv/'\n",
    "        'bGjxCuNn8Bdjy18NLX/xCPyr13NNLX/GPtif71Nc0oBp2n9Agkar+/ipCKrz6vV7sNFGjhojzlAgs6qqsj4yMsrfP2Db9l11dc1g'\n",
    "        'N4Jt+ezZ63PnLqMJMpZvaDSGh0cgLllW2dBgamgwkmkLzmZHLF6taWoyQ0OZLRww34T4QcB55eGtZs6aC+c+TBcs24yMDwyj7dWr'\n",
    "        '940bd63IcrNnZmYPGjwUzEIylyTaaU53Spa1Qxkww1UBO4YCNDaYmnAZWLZjzQ/rwCqbN29RUVE55KbXW48dPenvFzBx4lSJRBw4'\n",
    "        'cPT69duYNSO+8CYja+iw4dhWfCSREaulbdiwEcDuV69eW1ZWg+tuf/s2C841mVuggjmIxTO+fn5Tv0/Mzc232dqrqhqmTZsOtdu2'\n",
    "        'badNfE5SlxAWX24T1sK3axitj85n1MgxGRnvWLa9sdGYmroU0qxYvlq6C0YjN3LkWDi4adNWA4ouZc/LKx4/frKvjy/UWmDxNBAT'\n",
    "        'xbcHpvDiWnUL9wsoKEMrBv4AXy3cr+QttnAOE1Z9BlG/6Vv/bEa/okxAo4rK06kGTS2/Cb+2dBpbfjUqtauZI7/y2Hv/C4m8sKQF'\n",
    "        'Ra4AFbRl83Y8nW2fNGlKYGBweUWdFP8NFOCUKdPgZVy7doPBYIGXMScnf8TwUT4+PmhdfAkZUnOAdt25a1/Gm/dWtg3y0RusaWkX'\n",
    "        'Q0JDEwYOlu+VthaxeHWAf+CqVT80omXv/MePBWPGjFWp1UeOnLAR/dZgDgsFrq0BzYN1rAn0GC4MH0ai2xnQV7OZCwkJHTlyjCJI'\n",
    "        'qY3HHFb9/MUbUoUnT18Bk+3TJ+7uvYdIx3L8q9eZCXh8Eqfx0DigBkGvRmDiX1pSDfq2oRHpWKx++aXLQKepU1OX4brzzc2WffsO'\n",
    "        'AamH64oMHY21Qmu8e5djRcSfb2qyHDt2OiAwaPSYcTbBjZ83mbj4+EFAydev34RD/dtZtu11RuaRo6esovMbYdnR0bGHj54AVQnl'\n",
    "        'f/DgUUR4RGhIaEVlrRhnj8fR7SKNYl+TOD0ZShgWFr5t++7aWtSLvXiRERvbC7LKfJdD6mgw2IYNHQlHduzcg09Et3XM6HE+Pjo4'\n",
    "        't7y8RjZk1FPc8Ch6OCiLp0KFCpUeJRKLZ21koxzUoYOxWmr9y4GMur0va7vAnhc17tj9vBqjZpd3iGk84/Crmhrrn+XherrH6Pmc'\n",
    "        '3EKdj8+4cRMl+6R//3iVWpOdky8k4xw7duxhGGbDhk3OOD+c6xrDiIgolYrB6+Llywl5MUa9Bbto8rNmzdNpfcvLq6WQceUVtXC5'\n",
    "        '4OAQi0XwzJw3f5FOp3v79oN4LWTd1dfr/fz8k1NmeKwaOYLXxePoduirMM/1ISsPCoCn1dpkDvl8SsosMIlzPxaQi0r5SMshDUYr'\n",
    "        '8PGZM+dIlzt37jJkNXXqNGJPssJCS2c7ZOfmA4vv3buvbP2+o66uGTswRJgtbWTMR2LxrMTiNbqwsAiwwKWzGhtNUDxoUoNRCAz4'\n",
    "        '8OFjOGvkyNFSGkBVVQM0HZ2Lp+g5kMJNWDlHi43Pa3IceFq+80XNrhdIUxFVdie30dzyG2fjc+ta9z+r2I0OouN7nlfveFF3+U2F'\n",
    "        'ueVXyKTM9AscgRNFBVgDX+9+0oOyhV+z0bllu0kCnPme51WXMqstXGeLrb2B/UVv9rSNyGfB2RMTgfExwPJIRQ4cPAJfD+w/Is3Y'\n",
    "        'Pn+eAUfiBySIU//oYG1NY2BgEF4XX+0SrZ2VRdRctWotaInyinqSOST44UfE4kFVWiyteLk9ukppSRXkNnjQEE4Io+oAFfGdSlgX'\n",
    "        'L4v/Zg8LRyxeIPU2fsrk79HXZudCfmDWUFpg99KipKSkGcCU8/OLbZiDk1tWVFQBvHvRoqVeWgZHt4sg0e1M4hF08M2bLFC8/fr1'\n",
    "        'twrT5Z02rhOynYDchDR5ecXyTJDa5DDQonXHzFnzGEYLZJwkOHHiNDTF7Dnz8I4bHpgy9Fl4Ll69evVa3Hok+mjHxg2bGLX65csM'\n",
    "        'sWCExUcZSYx6jp+OWfy0aUmyoU7+3LlLcPDU6bM2vDHfzZv3oMBjxoxDKxGEHV4cBQWl/v5our/MyeI/EzOWgkICZfFUqFCh0qNE'\n",
    "        'jG7HW22/tLBo0qfFZje0/GXSkad/Wvlt8L8te7DjMZnbRcYzh9aQdnZnXfzhQ8fBjDl58qx05GzaBbBY9u47SL6C1RQVFQu2zfv3'\n",
    "        'ueiIl9leEqO+gcSoF0kxx+G5eBVDPOoBly9fh8xXrfpBHG1wHD9+Bo4cOnRUMv7BWI2IjMTGaodNNIBNZm7gwMEJCYO82lEcH4di'\n",
    "        '1Ktr60iEPSHZwQNHoAAXL1wRNmIj/JrruHPngdP1VAjK1AGk+OmTV7dv3791+8GNW3fCwsPHjBmPAkZh9k38PH/++Zm3dsAsXrNs'\n",
    "        '2UqbTR4xz963b7+QkDBpJb58Lh61kq1dw2gmjJ+EHTude9sNGjQMSlhaVkdiN+3YsQfOunXznryFzebWwSiZuqy0uou7Q0HxTwMZ'\n",
    "        '1QTuaeZ+a2dbL5T98n8uufWnlc//tOIpwspnf1rxeOSpDw1t/6uVbT+ebf7fl97DSuwZTvD4T6teR26609j2v+CxT2/465+WP/rT'\n",
    "        'iifo15VPULIVj0efzTW0/LnFxh/6YPk/lt4RdKCQ86PwbenGFnTdfPNfKpq/Jmx7XkGJRotG1bDLEDpSUlKpYbRhYeHNepZorQMH'\n",
    "        'jsJLd+H8ZdmJDrO5bejQ4ThGfbV0nEM+PO3ZWZ8ePHh06xZSLCtWrFapv7t2/Y5NCLnPr8Us/gRSwjyJtwZXsZjb4uMHaTXaujq8'\n",
    "        'cpzrEKPbyRebO/BOcxHAvg16K1Edp0+fA0Wxbt1PUrI9ew7AETguBs3jQ0LDgHQb9DZ5xZuazH36xA0bNkLM2a1xOHtEJOh5tRDo'\n",
    "        'gxO2a8db8qnu3L6Pp9SFVVFQ8evXbsF19+8/JF8iASor68PH+/d+vn3rwe1bDxcuWAxpoHFwSM+O2F7IW/7Z89fSeivXp8vWEYM9'\n",
    "        '6j9+LJRnC3wc9Hza2fNSUUNDwyIjIoVRUIHFazIzs4WS42TPn2cwDLNl8zbyFTtFME+evIDCWMVRF6OR64W2YVVjFv/t3y+K3xco'\n",
    "        'i6dChQqVHiVSjHo8Fy9MGVi4zuwa2+qr71Zdzvw6rLycuQJj5RUPWH3lXRfYcO1dSSMJhYToLeHvXbB4Yu+ZLW1gywkWkU3YzLew'\n",
    "        'qDzAP3D48JGsrR2+NjRa8EpIjR6sRDHkkTKGFfoLxBvvNGeU4sDjCReeWH3NTWSeyNHcbA4KDAYjGexAkuD7adP9A4JKxKnk2tom'\n",
    "        'KI9Opxs6dMSwYcPBKgarEjB06DB/f//o6BhgB5wYHl+xIwCw+P7xsrl4AatX/wjWXfyAeJIPxkjAAJSYWbAglSQrLq5ISZnFMBpG'\n",
    "        'rfH19fX3D4DLgYE3fNhI4psKJj0cRH4FTWbJTHVZApybS3aa267YZJnrSBg4JDg4FApm5Vw96nHJ2xmNNjl5pnKvpY7Ro8dB0xUV'\n",
    "        'V5LarVi5BjL/pJzYgr/fT03EHvXVNpvX201B8c+AtG0c/oqHE+05da1rL75acfn9qsvviJaDv2kvikwtv8Kv78rNay5lYL33biVO'\n",
    "        'sOzK+8N335lb0Gx7STO/+tLblcKvWDdefnvuVamF+wXevjdlph8uvRKPk5zfHrr3wYoUoL3e0tlkav+SwpNwfPzWbWib+MOHjxPN'\n",
    "        'RqqTnDwL1Mj9h49JNYF3w8uYlfVJFrocvYzT0CS+c6c5UB23bt6Ni+uHl89r/fxAqQQQr3u0Al0gvI4f125gVOoPHz6RrCQ9kJQ0'\n",
    "        'A058Kbq4CzvNIRYv7JOOU9rD8Vy8QMk5IOOmwIAgrVYnDoTy48ZNxKOIgpNSdXUj6Go/P79hSLsOHz4caVqsbIf6+vr17t0HBSjw'\n",
    "        'HKMe9Hk0aBsco54UAM2qz5sPTFydkDCI5EMA2fbvD52LeuWqNSTOocXadvny9V6Yp2u1Wn/SGjrUGhcuXAZKrtfbcEgQDXQTuC6K'\n",
    "        'EPTSegdxv3j5EITjypWbkO3x46ekdfEhoWg4WPJlmj49BVrPYLSKe9M78Aqyd3AfN6z/CV+Fnzt3AXytqWmU7gIKrsjxI0aMxiye'\n",
    "        'roun+GJQFk+FChUqPUrk6+IlXY22D+Z+0bf+9avR3CW6PtfQ+hfrF0e3c6SnP8NBhNRxcf379Y/v3z8e/vaN66/RaMGYefs2C2yY'\n",
    "        'mtpmwuJZtp34GdqcEYydE+JgLyGP+nqjdIRYmJERUQxivgKLBztw48bNcNEbN+6Asd3QaAT7Mz5+kMncimd2HMUllWBrgXk3f/6i'\n",
    "        'efMXgn04H2ERxuJVq9cIU+pO73exOhzZaU4NZJklAbJwaZcuWwWXS0pKmT9vEc5z0QJZhseOodDTUMfQkHAUeW/95o8fi8rLayoq'\n",
    "        '6srLqnrF9gbWz+IQAc16qx/2q8Rf3XYswn/F/eK3y8I7oyoPHDg4ODiktlbPemfxSQoWD+BFFl+Fa8ovX76S0WgKCkqVF+UT0YpX'\n",
    "        'kcV/2/iKFBTyRT34LTBzv4B2ctFgppbfrOJCJD3+VdJyzfhX1vmr4if4axR/JTnrleoRr5pH10Xr4rv7Osgde+w4lJkayGy/fkgf'\n",
    "        '9us/oH//AeFh4fCWrVy5htDzVavXwsuY+7GQRCMRPX/QiiE5i8/IeO+j842N7XPt+u2i4vLyClAstQcPHWUY5tjx09JYH45upxZf'\n",
    "        'bWdh5s5bqELOP0KsUcTiVQwK/M51ioOHyN8Jz8X76XF0O1KM1at+gAx//hltFFJfb/DR+YEyseD17zY0TltGHOyJPpyvxJof1knD'\n",
    "        'C24NZcejtWoZi8frpGbPhcaZNWuupKvlevvs2Ysk8f37P+u0uv794m/dug96vry8Flpj+/ZdUJjz2KuhEY0Ya1RqDQojID1OZPUW'\n",
    "        '55xARyxepcX7xTvLduXKDcLihSMiizcaOaJ1RRbPir0G+otZvJaweMDs2fNAFdfWycPmo2RjRo/H6+Ipi6f4YlAWT4UKFSo9SmQs'\n",
    "        '/tv3EV8O5ya/ixamgj0ZExMLdlFsr97oL0ZMDIr5A1aZlbUDv/b19UWrAsuc/oTSGk9WjO8netQblbYfZvEqOYvvePc+R6fzXbhw'\n",
    "        'MWTy009bIeejR0/iUiEjDawsrVYXHR2N3FkFj02eOGqifaY4eZu72JnA4gdKHvU2wcLs2PDTFpVa/fDhI8HbE+WAwJG42bgWN27e'\n",
    "        'U6vUW2X7vCO/VmtrRHjk8GEjiElpsbbjCH5MXl4xjoTMu8Yf4CQWv8Mji68TN7IXWXyFeKInFs8pWDxksmXrDvj64MEj+ZQ9lIo4'\n",
    "        '8ZaWVLM2zxtqU1BQfA6EJ3aUlFT4+Pj4+/vH9uoj6sNevfBfjUYrxTzH8/XqR4+fY44pZMKy9rFjJ2AWX0UU14jho+FNBy4vuxC/'\n",
    "        'd+8hSHP02ClpBxDC4u8/eIzLILr3sPzIUWNAd+UXlJBzsf7Ritu3OUSu3e7G4jueoeB1mlUr14CWW71qLZTh7NkLJOYb/Ko3WDRa'\n",
    "        'XULCQLOpBZfBLgMvOrFL2tXhbCIhzgli8Wg1vTCWyy9dthJY/OvXmeJuAnZxTwHeuT0B5xg8eAiUBDswOLcVWL9+ExxEc/FYx/r5'\n",
    "        'IX+nwkIyoKFw7ZDOwixe44XFnxSOCCw+SsniNdC/yHd+V7B4zrEKt9Wr15nOnDmHydzSp3cc1LqirNbTRgkUFF2BsngqVKhQ6VHy'\n",
    "        'e2fxopXY3qtXr+joGIPBiritAu1g/0RFx5CdzlJSZoJtc/HSNVZYWu5whrkTrazoGLR2Hsf+lV8LsXi1cy4eoanZEhUZExAQUFPT'\n",
    "        'AFcPDAw2m1vEBZtoRT/QUn//gI+fiuXT+mS4QDnR7zJVxMcngJWorqpulB+/gtdmTk9KsYpz6ITqcjLXhVMn0+DE9HRpfz10rQ9Z'\n",
    "        'H9UqZrg4Fw9YsWI1HNm+fReLFlPY3dZsOiQWr2xticU3EyMQs3iNdxYvBAZUeNTbOnDkJeRUIN8WuaqqEW8XpUZz8aKnBAUFxVcA'\n",
    "        'mOncufPhLTt48IikDFn8l7O145B3qrQ0xDeJ//by5Svlpzc1mXv37iOwePwKaxidSqWS7zIJB5Ow88wxNGusYPFz5y6Q9yn19UZQ'\n",
    "        'j6GhYXBpcgQ0MvBQvCadrFoiLF6Yizc4Wbyjod7o5xcYFBRUVVkHujQ4OBTrWGdAvPiEQSEhoWWIljqUDjweHemlDzzeKo6pqcF6'\n",
    "        'XlQ4Z85eghrNnDGHZXmPC+qJZkPLldQMjoAnHIeWGTlyNJmLJy4ceJm8+uCBw3i9knNpPCvbQJDsNKf0qO8QPerlLD4cejGTQe5R'\n",
    "        '/xkWf+HiVTx8PceKNLxwxcKichK0EM/Fe9zxkILCKyiLp0KFCpUeJb9zFk/A37+XzjBMYmKSaHrh2MIC+AULFms02idPkE/m27fv'\n",
    "        'fX39+vdPqKyql9kwfG2tcwX6tMQksH8eP34hThKRZPaIiGgXFm8ToyEtSV3i46NbuHAxPigGxBO2PFaPHz+xrl4vzOzgSXm9nn35'\n",
    "        '6n0XNZo7dxEKsnQ3HU+4E697vqmZ7dMnTqPR4OBOvDRhDRf68OGTGQWF5q9fuwOFxFHphHDQ5RX1UVGxjIqsi2/HWaE1+0DGIyIi'\n",
    "        '8vKKRCcBhJpavRUFf+7MySkQ1sXLC8bxZF08YvGcxOJd5uI1SckzZCwe2ZljRo+HAhQXVZLge3pcETWjPnGSrKjlGxtN06fPgKoJ'\n",
    "        'LP7bP1QUFL9jgH7z8fH18fEno5Gs6LVOfs3MzAH1MmLEaLO5ra5WHxgQDOrrxUsyb4tS7tq1j7yMEosfNHAInHLv/iPxEvzDB4/8'\n",
    "        '/PwgDfKoV7B4Fejbp09fSQcP7D8CR1JTl0kqd/JktBn9q1eZHIpcKk2U28MEFi/XsZDnRrjKwoWLIJNVq36QCkkARYWsJk+e2oCC'\n",
    "        'wztVut5gFbddkwYKZE3E8dOTgAur05GvvtOXqbHJ0qt3L+hNLl+6JgRjIeqRs795m4331EO5DRgwAO129/y1eCLasx5HCQAWf4Vc'\n",
    "        'oqKiFihzTExsOXL9kkKOIB0rdrgOvNOct3XxXbN4xjuLRz4VTc2W2F59oCLnL1wlzVLfYJwydTq5rTS6HcVXgLJ4KlSoUOlR8t+A'\n",
    "        'xVssrTjiuurqlZvkiMv2bdhBUT1hwiTg+BZr+7p1P+l0uqCgoHXrNp46lbZv7wEwKWfOnIV3QUJGEdifYEmGhIQmJ82YOXP21m07'\n",
    "        '8Gy1PRx7YAKLZ2WXqK83BAT4q9TfQQFu3LgjXZQkMBjYmbPmaLXaXrF9Nm/afvrU2YMHjyxZsiw0NGzholSyfN5jpd68zQILOTAw'\n",
    "        'cPr06VC2tWvXm80tkGfWh48x0bFkyOLgoWMnT57dtnXXxImTNYzOiIy6jvKKukgUhY+ZO2deWtqFPXv29e0bN3r0mPDwCHFdvGD4'\n",
    "        'HT16Ai6h0/msWLHq1MkzBw8eTklJgZY0GmyYxecxjFpg8ZIBzNkTBg5y86hXFxeXiQlcWDyBfczosfK5eDCP377JCg+LgEYbOnR4'\n",
    "        'cnJKVFT0oEFDoJyIxZdRC5OC4usBb9+dOw/h/Z05c47s5XU6HSFvn/j4oKAQsrbo9q37vr6+4eFhO7bvPnvm/Ly5CwL8AwcM6K9W'\n",
    "        'f4fWxSMPJT49/QlOEw6s+ezZ88uXrwQlM2H8RNlcvBDdDl7hBfMXgsLZumVbWtrF+fMXQpqY6F65uYXi1Tvu3n0ImgdyS05KgULu'\n",
    "        '3bvfhsLQtcMREqNeXp26Oj0eLgDOrX6Y/kReTdCfzXo2OXkWkFNQdFu37Dh96tyBA4cXLUoNCgpe++MGyavfrYn4Fy/fQI2CQkKS'\n",
    "        'cBk2bdpGXINevc6EwoOOBb105DDSsVu2bB83fhzDOOn2lWu3tDq0WmrvHmiNC4sXp0KfMmHCBGldPLnE3r0HoTo6H93q1T+cOnUG'\n",
    "        'CjZ9etLIUWPNFsEnwUN0O46/cuW6x3XxJnGjgenTkz2x+Ewxup1QZejIoBGg0YYPHwl1CY+IGDFy1NAhaB+Qioq6b/6UUvzuQFk8'\n",
    "        'FSpUqPQo+V2yeNmsCtkmnmF0wUGhOAC70ksQp2xqNqsZrUqlzf1YhI/z9+8/Cg4KIzGE1Sqtn3/QyVNpNtGpHqzWe/ceDR8xWqP1'\n",
    "        'hV/HjZ9E3O/x/sIal7l4yO37aUnfqcCA8mmS7WtMfkI7TbPtly5fDw2LInumoysy2slTpr3/8FFK6SmKMv/4yYvRo8fpdH5QhoSE'\n",
    "        'IUa0uB5Niun11rlzFwqFRwH9NAGBITt27pOm7KtrmuL6xX+HrsWoVOpFi5ebza29+/QfOmwUbqJOcRW8/d27nOjo3oyQlcbX1x/M'\n",
    "        'YKsFhf7LySlQM7rNW3a6tHzCwKFBwWGS68Li1BXfqTTFJRXk0mBwQjskJc1yiVE/avQESFZUXCWrMhoAWTB/ka9vQHBI2ObN2y2W'\n",
    "        '1gkTJ6sYld7AurUGBQXFFyBlxhyVWnPl6i1PvyKWt2bNepVKc/ToaXyE/zn9aWgIUYlMVGTM+/e5s+csgBzwXDxRLPYzZy/oQCVi'\n",
    "        'XREUFPrg4eOzyP+cOXb8jLRmnLD4wqKyffsPq0TFAuqrurqRlWlmUEQ3b9wbOmSEVuMD+m160gwy3x0WHqnzCdArt42Dn8aMnQC5'\n",
    "        'MWpdc7NV5k4vfLBa29LOXkRRPdUMo9bCFaFHmJaYDF0D6zaoK8/2wYMnw0ciPQ/aadTo8RbsIQ/l1DdbZ8yYjfUnQ3RsYGAw3rFU'\n",
    "        '6Cgt1vaDh49ptT74VyYsLPLJk1cHDx5Vq7Xnz1+1SVsbsPaXLzPDQiMF5a/Sgrrbs+cg2YgTyh8T21el1hnl6+IRi78JvRVqVfFI'\n",
    "        'SGhEWHiUUWTxiWguXmsw2ljWuSzr1et3oLHXr98k322krk4/a/Z8Hx8/aJwdO/ZarGg3T5X6O6OxxePgBgVFF6AsngoVKlR6lPwu'\n",
    "        'Wbxzm3XxK6ck764peRmEnyyWtqKiCjDziourjOYWaaG6MgCRFNSoQ9wRSZrYQn9Fn3bXzJ3gSAx83mRuLSqqzM0tKCwsQ/u7CetA'\n",
    "        'u7AwBfdLZ87KdeL19cZPn4o/fiwsr6jFxqeiTeBIUVF57sdCstOQeLpLu+GrsPbS0qocVLByPZoCc7qkyqI5uTQprzjC8bJxFV75'\n",
    "        'VTkRJuyv5DzI4k2lySqDZr2lX7/+UdFRwul0XTwFxRdAScrQa2V3dSNXJOaFVTkkTAda5mMFlZKfXwpskRPVmhT6EoMH3QU6J7+g'\n",
    "        'VDbUJr+EsC4eVCt8bmg0ffxYVFxcQTa49PRGy8PHOTWJB63o1PAe5taJqjSZOFB6oMrg6k3NZuVgr8dGkHkpcB50eH294dOnok8f'\n",
    "        'Cysq6nBcUMmZQXDRr28wQgULCsoMBpuYoVz1SQvh7SUlldDXQMFQpFNPeth78RzKEsoL7J4JLzpFyJvOuS6socEUGRndq1dsF41J'\n",
    "        'QeENlMVToUKFSo+S3yeLJ5BHh5O+ejFLPPtVkoMOcaM3d+PHwTqNMYeHzDmHyy51yl+F4uGRAYe0p5Ly6l4rSKLesZ5TSiV3Py5v'\n",
    "        'E/Hz57apUtjqssRerF85MXeJKNWhnPzyEMGPZdFno6mlprZZWtpvMrVcuXpDo9XMm7uAxlyioPhyeFQRbsnkL6yo4mS7bbqoyi7U'\n",
    "        'qfBZroKA+xMW7wyUochKUTblNhadXpWh81oOojo8FgN/lcrjqpE8ZdvhyqY5l5zFfFh3deTSPrIrctIVHW56zMnrhXJyUo083Dtx'\n",
    "        'E1KvdZH7NkgFZmUl0RtYHNNVSGY0cqdPn9NomGXLVlAWT/EVoCyeChUqVHqU/J5ZPAbX1XR2lyd6CnnkBtbWIW4S53LcNVaSa5ou'\n",
    "        'c+ZsUlhmxxeU39P0tGtJpGIrP3h2VxANV2mjJZfVCjYXVo7ngLq+osc74n4kOyc/JiZ2+vSUnbv2bty4ZcTwUTqtj4+PX052wVc+'\n",
    "        'CRQUf3B4dUlySfYZ7SQuLOo6K96TYhSi2+G5eKfqYMkEsZMmk7ijDheF48xWWRixagpd52EzSmken5NpLe5zClbcI8+9vqzkISC1'\n",
    "        'm4e26t6Qo9s4qqhdu9EBdRtor0DOIZaTf/48Iza2d0ryjJ0792zcsGno0BFa0LG+fp/ySrqfJwWFBMriqVChQqVHye+UxXPiB5mh'\n",
    "        'KE/gwSRD4FwzYW0OTplGMXPNyedcPJm1nNfMnSVB6LS5l7N7HuOK9JzrbVLOZ6H19RzrUkIwYjuJZ6z7db2ZiMpBALcZf8WkVdfl'\n",
    "        'V06xcXYp57LymqSklLi4uODg4MDAwLi4fvPnLcrOyqeO9BQUfye4+skgeBiQdH7mxGU+ToLMKc/ivPjqiMzxp41b/P0DiourXP2C'\n",
    "        'nJPF0hHiGNCpyM3L688qlRLAykljj16r5gmdsvSeXA7cdKysCm7dCqfIR+435eYNJZ3iMlLq5cZ53+TO/Sxvx/PyShKnJcf16Yt1'\n",
    "        'bEC/fv0WLVqa96n0ax8nij86KIunQoUKlR4lv1MWT/HfArwbvnmRKCj+6OgyItxn8U96kf+2Qv5xIEV3cQv9SkHxhaAsngoVKlR6'\n",
    "        'lFAWT0FBQUFBQUFB0QUoi6dChQqVHiWUxVNQUFBQUFBQUHQByuKpUKFCpUcJZfEUFBQUFBQUFBRdgLJ4KlSoUOlRQlk8BQUFBQUF'\n",
    "        'BQVFF6AsngoVKlR6lFAWT0FBQUFBQUFB0QUoi6dChQqVHiWUxVNQUFBQUFBQUHQByuKpUKFCpUcJZfEUFBQUFBQUFBRdgLJ4KlSo'\n",
    "        'UOlRQlk8BQUFBQUFBQVFF6AsngoVKlR6lHTB4tlv11l8w0tTUFBQUFBQUFDIQVk8FSpUqPQokbH4Trm6Bh5t5b4Nm/7bLu0ANDZZ'\n",
    "        'amuam5qsLOTDdZ0e15pzCJcjiTkHKQZr41npoI3ft+/w1q07jaYWkpjleIC3KriVv9PW7dEJuO7x42e3bt0BFSE1cs8f/nLdbBOP'\n",
    "        'LcDJ8+z0moCTXREqy/F79hzcu/eg2dLuXh0PX7lOZeE7WZdLy2/0Z+4UBcU3g/CuofedFz94SSyl8fiG4pdIStDVtf5+gFfMYG6t'\n",
    "        'qWmurdFbrXaXn/AHUIDiW4nVGuDq9VugguobTIr3miNVcDm9Q1JTSPURrct5biUX3QW6TpYhv3fvoe3bd5vMbbIrOpyX9lBy/FnS'\n",
    "        '85yrqvQEB1ZEHnS+7B4pq+ypAG43vasSeqvIgQPHtm7dZbW2CwrWs7ZHWnffvkOgdVnpcviKYkcjnMVxDs8Pj3gjWK8PnqcuwCUH'\n",
    "        '1+p3yu97F4BbA08R9MgGva0bd8f9nrq1vPi07Nl94OjhExarXXqMvRWG9VJHZ//+mSeHP3jgKOr99ZysDR1Sns5+Tf7Xc0t6+km4'\n",
    "        'QV2XX/7ZeekHDx5v3bKjprpRNGZklfJ8ulflAw1udb7aHgpDWTwVKlSo9CgBFl/sicUTcN8CHvuXblu2qN8ZO25SWFh4cvJMF5bt'\n",
    "        'KRMPnebNm/cuX7puNrcok/EREdFqNdPUbJG6PI9DBKSXZF2v4uzciaHbVS04ftDgYWq1uqKywVMCFyLQpR3ltBkc3k2L7pi+JDd7'\n",
    "        'aFhEWFiEwcjZ5KaLN6tA+sAKVkoXJgQFRQ8HeeVZziH+xZC9Ps6D4k8sJ6e3Dg8gJ9qcRwinFj+L2Xb/JXUFOvHYiTOgEuHNff36'\n",
    "        'vaJG6K80NCHRTPSezpmzANRdaWm1dNADjfUyQuixtHKVeOvG3cuXbpjNrcpM7OFhET4+fs2E7ikJkZchUFR41val7YMa+eat+5cv'\n",
    "        '3zCZW0Xt5HIVj3qV3J1uDRd0Z8w2NraPSqUxmTi3SnU4r87ZQ0LDIyIiDUaRBXd/wNPT8IKnwndz9ONLT0HJoBceMnQEPH7Ll63q'\n",
    "        'fpmlkXD4e+PGHXhaLHjoWPY8tAcHh/bvH29S9NTe8vTcSyqe/65gj4npDa9DQ71B2YZeu1R3Kt1tdKuLlAZwfvxxA5gKubn5sgfG'\n",
    "        'ITL9btxH2cPACuRdahlXUBZPhQoVKj1KrDa2uJSweIdrH8H9w9B13ySNBn9+Jt1DD/XmbRb0tmq1SqfTFRSUeenTpX7KITFrqTuL'\n",
    "        'iIgCy6q+wcja5D/xc+YumDI1UW/guujmXI9zUr/pnIjxNFPvUjzC4lWVhMVz8nwUna+Hztr1ihJNED5LX50U20Nv7j7zIhRs1qz5'\n",
    "        's2fPR6av6xW9fXW4V5Z1udHuZ1FQ9ETwApzDg/LBNHfzu+sjSrLm+XLoQ9c6szuYNHkK6BOw9rds2SFyduEn15edE4o0Z858SF9S'\n",
    "        'UikWw60uAsvmPQzNcZ1iAs+1A7auVmkbG81YA0vH7bPnLEicPsNobPGmENzaQWrDTnmlvMAh/xAREQM9RV290Tkpr6C3JE+H8kId'\n",
    "        'ghZlPbHjLovqzv1ZxOKBGwKLt8lykxdSaOGZs+bPmbsQtK5N6EAlrS5reaG7dGlw3vb5h6c7fPyrR18dDx4+ViNR+fj4VlTUsTb3'\n",
    "        'puPdryXrX/iQkFC1WqvXW8lDJbwO0Cwz5y5ZssJscXpuOG/NZx4bZWt36R6DM8QsXsXU1xnciurW4CRbKKdUks/3btgOEQbKpLMc'\n",
    "        'rkNnnsaOTp5Kmzo1saS0Sp6b09VEsmFskiHh5OlyRw4PNoYbKIunQoUKlR4l0ly8C1/+tixecfUvNBt++GEdwzDr1q0Hu2HV6h+7'\n",
    "        'MfmrMGKh542IiFCpGcTiFZ2maMB/zubhZL2hjCw7ZDl8thbA4odD+asqGjhXw/LLWuOrTgHYuyinV78IFwfark3crxmioaD45nC+'\n",
    "        'xW7ztryLQxHLOVOSIUEOpyG/cgoW79QMovaTHeH4r2fxXEdTk9nX17dfXP+AgIC4uAFWq4z1uCpYXoyRQubi1aVyFi/4Hit9gTiJ'\n",
    "        '43ebs3AdYeHhoGMbG02efvW6TMlLhg7ZoCUva+EuZpzRzYqKBBavqq83eMnWYw6engeO99AIHh8bpV86YfEqtcZo4pyu8p8rgPKW'\n",
    "        '8YrjHoZNujE2+7lqWq3tkyZ+n5iY8hWeVNCfjhs/UaPRrlmzVq1mjh87/fn2dG1Ge0hICJyr18u84IQRDJ7zXCSPNXIf3+A9ffYI'\n",
    "        'xOJVKqbOhcULiyDkBfaSDyd/TrrpC+FQXkj67JattxE2+Y3wWrUvsBAoi6dChQqVHiXSunirco64hRXA/XMhXVfO+rvfy3A2e0L8'\n",
    "        'wF69ejc2GGNje4HJ2txs9dBNc3xxSeXpU+d27dx76uTZjx+LSBqLtTUnOz80NBRshpev3mbn5GdnFxQWVZKzPn0qyckuIAtLP+UV'\n",
    "        'Z+cUGIyuvnwWS9vH3MK8/FJhykYoP/8uM+fQ4WN79uy/e+chy352RwB+8CDE4isrGmw2+Vw2n5dXcvz46d279125ckOYmxA6YqEv'\n",
    "        'Nhi5J09fHz5yctfu/ecvXKmp1bt0/WXlNVnZeRZru5W1P37yas/eQ+cvXIVfP+WVZmUXENPowf3Hu3cfOHPmYhVabaco28ePxQAr'\n",
    "        'K9CK4pKq7Ox8Yt09efYSzjpxMq1E8sKVmxMc39BovnDx2q6d+69evWXE00+5H4vhuiz7ZbYEBcU/CwpaZOU6rdwvGL/CXwv3qwV/'\n",
    "        'II7x8BcncAL/SpZgk59+tdp+FXNAmbAkUoTiXMj2FzP6C5+dC3D+hiEvft36TWpGBepu9qw5oNnu3Uu3ST45nHNleua7nP37Dx0+'\n",
    "        'dCw3t9DG2efMdWHxKKvCwvLzFy6Dbjl0+HjGmw9WN1VWUVEPasRsbgXql57+dM/u/SdPpcFB6YqgeUCv4tlVJuN1JuhbAKgRcvpH'\n",
    "        '0LG5RUAWoEg5uQVZ2fkmU6v8XkAmZnN7bk5RXr6LnxWf8eb9oYNH9+w58OD+IxZycE6zurYJKkN2flhoBLD4Vy/fwmdAQWG5FOWV'\n",
    "        's3U01BtBTe3cte/Y8TOf8kpsHngQD8fTzl3atXvfkaMn373/KJt7VUzcQ/XT0i5BX3Ps+KkPWZ/kXBg6KWgHI/aov//gMTTsmbMX'\n",
    "        'qmuapATkorluWjdL0LqOp09eg9Y9eTKttLTGU30dz19k7tt7+PDhk/kF0NHzRcVV6AbJ5q8/C7iVw4YMGztmrO3L97KprGoIDQsb'\n",
    "        'NWpMRUVNUFDQ1KnfO0fAnI80urMGgw2ezH37Du7fd+jO3YfNuHezWNpzsvPgRLVa8/ZNFvS/OTn55eW1wtPysTg/v4w0Ozwt2ejB'\n",
    "        'axMzFDKHbLOz8/ILy+Re7hzX8ex5xv4DR/bsPfDo8XNy3z36jImfgcX3UqnUdWjMR+FZ9+59Lrwyu/ccuH0nndwRl3yami0P058e'\n",
    "        'OHhk9579167fNhhZFweAvLxSeCNYZH603733aPeegzdu3INMwMAAsNiouH7j9p7dB6D3bGqyKArJdVRWNsAbZBRdBCFb6N8Liyog'\n",
    "        'w/KKOjBv4MRHP7+QAnqIZh5662tqm0+fubBr177bdx6YzC1wo3NyC5XT+songbJ4KlSoUOlJ4hKj3iqadqaWDkNbh7G1w/QVaHN8'\n",
    "        'zVkymFucnZRkVnXHZsjMzGIYZtasOdCFLUpdptP5ZGV9sokxlFicT2VF3aKFqdjHT+3n588wGuidl69YBYZrbV0z9sYnAh808Hfc'\n",
    "        'uImE20ZERMGRpmYzZLhh4yb46ciRky70E2wMX1+/2XPmSdYUcP+JEyczKrVGo/Hz84N8Y2N6geklVtATexU96uXr4sEUnDt3PlyU'\n",
    "        'YbRQbMgnNDQMuLz8xMtXboagIQi1LxI/UkGwbEUDGF1rSepyyCTvU+GECRPhElD3QYMGQe369OmrVjEfc/OHDh3OMGqtVgunh4dH'\n",
    "        'Pnzw2MZKBbOHhoZL6+IByckzoU0qyqunTPmerGKAswIDg69cuekSUefnRy9iY2Mhjb+/v4+PT2xs78y3H4KDQ/rGDRAWNtKpeYoe'\n",
    "        'CxTwDQ0StrKt7WxLG9sKH9rwB87WTl72Fhvfhn5FgJ9abQjoV2HSkJwrJWiFX1tsiHSw6Fx7GzkL/4R/bW2xtbIcb/Xsq99dNDQY'\n",
    "        'g4KCQ0JCgBblfMzXaHXfT01krYpp2eZmK6gF0ISAwIBAUJs//bQ5OXmGnMWbzS3jx09UYwUUEBAAKeHj1KmJRUVym5//ce16OP7m'\n",
    "        'zfuJE6eAxgsMDFQz8MoHnjl7EXFzW0dNTTPKRAXq1alpk5JSyOnhYZE+vn7NBsTgVq36AXTLmTPnSebSUqCXrzK1Wt3SpculZsnK'\n",
    "        'yhszeizoFtBafljvxcX1e/0q01tM0bp6vQrpdoWMGj3Wgr0UDEbb0aMnQLtCwUBZQZ46nRYKI5+Hra/XDx8+UtYaSFJSZpWV1Uhp'\n",
    "        'oK+pqW5evWqt1NdAg0Ahk5KSkTsE1vzIo16lyc3JGzJkGDQp0boREZHp6U9Y5wAOWRcfbTC24MF2x/TpcGs05WXVkydPE3W1Cqju'\n",
    "        '1as3xTBuyBO7qrpxWmISlFGj0cKN0Pn47ty1d+yYCXCkrLzO7Qknfz30R0DuoFMYO3a8gsVzHcoVB55x/fotuNzOnXvNlpbhI0ZC'\n",
    "        'e9bWNCsczCAflr9y+QbpHaBrgK4LGiE4OLSosKyqskHWHQsfVq5YjStoD0Lr4hNILMT58xdDm9y+/UB4W0UfiavXbsIpm7dul674'\n",
    "        '6lXmwIGDISPorci1hg0dkZtT2GWIP8TiyfoL6WBBfunkSVPhdKlnj46Jefz4hfx1OHjgCDwe8BPp9XDnGHTp4jVZG/IJ8VAYJjsr'\n",
    "        'b8CAeFLDceOgqTugdPBsvHjxunfvPnCX8cOj7t2rb0bGB3nZ8Lp4zcePhWKedkajGz163OlT54KCA+Es8qJNnjy1gbi+kOWErB2M'\n",
    "        'B9AMuEiB8AgNGzY8KysHntLZs+d7UziUxVOhQoVKjxKPO82B+dFm7Wi3or9doPUfAClz+dxTt4Ox82PGjIcOEfekjlu306GHmjMH'\n",
    "        'd0liLBp9MzugP+orwWoqLCqzWFub9Zbjx08vWbICkllZO5hhYWHhKtwtlpbWlpXWVAvz0XYc3U7T1IQsTL3BqtP5DR8+Ck9qONdO'\n",
    "        'rt8A7F598dJ1cqSiog6SQZHWr/vJaGThcleu3lBhs6qwqEIstoNzsZ1cWbyjqdnaq1cfODJz1jwwQcHafPHyTUhwGBh+WR8+2cSp'\n",
    "        'ja3bds+YMTsr+xOYTHAtMFeio2Kh/3/x/K2wDr3FgVm8KiYmJiF+0JuM9yYj9zoDBbzq0ycO2SHR0WBRl5ZVgSm7e/d+KHlkZFSd'\n",
    "        'NKFvs4eFhoWHhStZvLp3777jxk6E/h0ueupUGrK4GA2ZLCMTJVBZf/8gMHSPHT1pNnN6vQWMW39fZNjExfVH6z3pXDxFT4TkrUpi'\n",
    "        'SnRauN/M3J/N3G8m9IHgFyt2gLdynWbuV1PLbwCUoOU3Y8ufLS2/WoUoHJ1m4dw/Sx8saDoePfnWll/MaGbfmS2Zx7cRV3zuly+I'\n",
    "        '3iabCLYhzvsGLPlly5Zj4sMDHYsIj6yr08uWafNrf9wIb/HIkWNqahutbNu9ez8DfUAEXMbijUZuxMgx5y9cMSA91lZT0zhv/iJ4'\n",
    "        '08eMmSCPe//j2g149C8CmFFFeS0ohIcPH2s0OtCct27fhyuCji0FHRuKdeynQvgMqKltxiW3h4VHStHtDHqrTuszadIUpfMSv2ol'\n",
    "        '8s2+czcdn+IoKa3W6hAX27J1h9FogyumpV2EywH5Limt9dhEuAzVaG2+WpWTWwCfAVVVjWSZMHQHkH/fPv1APVqsLZVVDYmJyZD/'\n",
    "        '6tVrJZ+uisr6ocNG4qlVuGIb6PkZKbMhTUryTLwqAYO1T5o4BbKKje2TnZ0PzN1k5s6du5Q4fYZFnArH6+LVUVHRyckzysqqoW13'\n",
    "        '7dwLhY+KigE9bxOIPGHxUaB1ycr36dNTsNbtM27cpPyCUoul9eSps3hchCkgk85o3JWfNWsuJJs6NbEedxlwW3VaP2CR0Gt4YPEu'\n",
    "        'q+zlzUVY/Jhx7nPxrovQFc8eet76DxgALUDG0o8cPQnlga4Q2Rti/Hno3NPTn2gYrb9/ADSO0WSD6rz/kDt58jQ4Cx4tuDXBwcHw'\n",
    "        'tOQXlJCnpV6YEOeDg0h0O+StkZubD8/5ktRlitUuHD979jygqG8zs0jB8vNLtFpg08yhQ0fRtaytBw8ega9wsLqqyWP1MZwsnlS5'\n",
    "        'srLeB/fsP6zdgN+I1mvXbuF8tIUoGo+wwmLuvEXLV6xC98jaara03rx5D86CfjDrQ57UYvEJwOJVkZHRo0aPy87O0+utT59lwINN'\n",
    "        'LIfQ0PAlS5bX1jU2NplWr/4RjgBDl3tcAItnVIwLi/f19dNqdKdPpZlMXEVF7YgRo+DEXbv2Smc9efKSUWuhJNdv3IGyNTWaUpJn'\n",
    "        '+fujgSZoMVm4CYXaoSyeChUqVHqUSCwezzThXpXtsLR0lLa3XmgoPldXdK6uuDtIqysSUFt0trbwb8Hl2uLqtnZpUXz3910qLq6C'\n",
    "        'zmvAgIEssiodegMXEREJtlyp00PMcfHCFbBhZsyYhUPQOxczgqFiEzdIQtHt1Ci6nbILs+O5eIaweDhl0uTvAwODq6sbWHG7Ojgl'\n",
    "        'MCjE18+vtk6gvevXbwIL9vRpNJ0kLRCADlSn81mybKX3tXj8YByjvlKciz9/HhV73boNLAnIjCP8ZGcXQLc7bOhINJeNjSI9WDc2'\n",
    "        'RbCpgrxSf3+/Pr37gRVHrk5YPLRMVbVzoh+O98YsPjExCUxNycBYtCgVuvW3b7LEPt0eqmDxPGbxTELC4MZGk7h6l9++fRdkdUGY'\n",
    "        'cUDxrjdt3oYMJ+QVIJgHZlNL4rQkPGvWHzvNUhZP0dMgkFx441pY3sL94mis4DJv8G/P20W0Z17gil632VqAcbfVl7VkXm1/e8GO'\n",
    "        '0ZZ5qeNtmvnTc3jxIJMOfV175sX2txfx6RfI39ai1y22Nsi/va6Ue3eNHBR/vWj9+LTFZgc632622Cxct4stLaJHTGf5itXwlt0j'\n",
    "        'nNfW8dOmbYxac/36LSl9bm4h6ChQbkBMpDm4F8/fEGeeEtHXHXv8Yu7pHHLkZ86a7efnJ5ukdqz9cT2ZcAROahMiWPLPnr2G3EBh'\n",
    "        'Sq0KNB90LJ4clK9Vt4eFIRav17P4ivZRo0aHhoQCN5cuWlenDwwI9vPzr28gE4v8suWrgIJduXydFUL9oyveufMQ+NT69Zu7WKge'\n",
    "        'ERkNmhDxMlkAlsKiSqCT4eGR5WW1NpEMNjezgwYOCfAPqq4WmsgKz4MwdiEUzGxuGz9+YkBAoNHAkrMePXoGvc+YseMUvkYccpwm'\n",
    "        'g65idDsmKWmGvD9asGCxRqN99y5bPAVYfBiOUS88A4TFDx48pKnJLIW527ptJxy8fPk6KdKrV5lwo/v2jWuQTR8/evTcx8cXz8V7'\n",
    "        'Ht/wCKu1bejQYWM8sXhPz56TAL7OeI9Hh0bjBQ4djU3m4ODQyIiohgZnkaCP8/cPhDv4/HmGTREPx24RAzjIo9uJz3YnYvHBThYP'\n",
    "        'mffu3Sc6OkYe9qG6ptEP7mZEZLNwLp+YmOLr6//kyQvZg8GfOpUGfPYo8qzzVi+RxdeRkvM//bRVw2hPnjgjRfJBb82LN9CzL168'\n",
    "        'VBpJaGpmXcZG3r3L9fHRzUiZIwZI5AfED1KrvxsxcgyqIOccf0Bz8WoGSDpqVbzmxWJpg8ZEL4hBWkxH5uJdWTy8IM9fZEhvbn5+'\n",
    "        'MaQJDg4R93DkZ8+er9Pq7t17KMXcaGoyJSRASdSzZ8+Vx3JUPAmUxVOhQoVKTxLC4m14XTzwd/jbwnYYWvnUm2n/cmTpvxxe/j/+'\n",
    "        'AfiXLnBk2f97YOnx96+k3pyzOfcw7RrXrt5i0IDzPrHzcmzfgejkmbPnxaD0/KBByHsNeLTLuaL7IooK68rihavbIxGLVzcLLN5x'\n",
    "        '+PBx+Hr40FFpKdzVa7dUamb16rWSI0GfPv3DwsJraprxEIGwEbPRZOvff8DgocO4Fm91kbN4ZIoPHToCvn7MLRBD3JOt6vnvv/8e'\n",
    "        'LJyKijp5RcyWNrBeyspryspqystqhg0bBlZ6TU0jMXGXpK4A2/XU6TT5GILI4pmXL9/K+m7HmTPnER8/f1k4iDzqw8IkFs8JLP7B'\n",
    "        'w0c2Z9ChjqfPXjOMZuvWnThNJySLjo6FfATnW7Fx3r7JElg8smApi6foWXBuusQ5Wtk2E/fntuzbT2Zp36f8y7sZ/zfGv76d+W+f'\n",
    "        'Ds1xWM1m7jdDxrXns1TvZvwb+fXNzP+Zk/J/Pdk4AX5FLL7k5ZsZ/zNzxr+9n/Gv5C+cW3B4TjvLsbZOw4sLz2arSZ6ZKId/fTPz'\n",
    "        '/3m5cWybrdXU8hd7Y4WlqYuJQk9AA5KddfUGXz9/MPslop2ZmQ3kbkB8vLQy+sSJs2q15sD+w7LTHUZjCzHpFTEu8Nxrfb0RFE5Z'\n",
    "        'WS2ol12794IyefjgiTRtR1j8tm07yeiHVRxd7Nu3n4+PP+LjWFuKLN7swuLJTnMGxLnQEoYdO3aDejl9+pzNJkQmT0u7COXfuHGT'\n",
    "        'eJYdiHDv3n2Bz4qhSJBiBJ4YGxOLiSfvcZsMUErA4lVqNfKRFrYORMf3HzgCNTp58qwsbBpipsTFCP5KjwSe8katUV6BmgIaZMOG'\n",
    "        'nyANUDlSKTIBeuPGHVlUcDmhQwfJ/mWvXmcK0cjxYAUoZzh46dJVJYuPMophWDCLZx6mP8a/Cp3Uk6cvQevu2LGL5Lx5yzZM6q/J'\n",
    "        'Y5I3NVmio5DjOvQOXTw8UKkPHz59+PCR4N377AEDBgwZPPTDh1zpIABvMeDl2cMV/GnzVmDHt27ek1py4cJUnU77OiNT4ol37/0M'\n",
    "        '5Zw3b6FNHIRRhO/DtVPEqJdaT+lRD1i6FLo25to15wgVcSfbt+8gqb7F0hoWFjFq5Bgb9u7g8KOCYwWU+/n5JU1P8T7mQ3aa04ge'\n",
    "        '9fa4vv2Dg0OrqxrF+qKsIP/4+IGDBg0RWbywis1k4qqqG/BDgtC3b99BA4cYyb6Bwlz8d7fvPFSGrbP76JDPQE5ugbSfC4uD90Ix'\n",
    "        'Xme8l5rII4sfOGiI0dTCim8NFHjAgIFo9KaMjN6glXEREZH19QZpywN4ce7dx+6LChavAGXxVKhQodKjRGLxpJsgXN7U2nGzpiQh'\n",
    "        '/fiAB8f+Loh/eFyOhAddYdSDE6+b66WYTpxsS7IuwY8di9zpMzLeY4sIjV1n5+T5+vlOmzadfG3WW8GogE4QzQWI27dxMmuBfCXr'\n",
    "        '3/EUhmIuHli8Rs1ILL6ysg5yCwoOwd0lSrNgwWIfH5/c3AK8epFvbDKrGa2fv/+ixUsXL1memro8dcly+ABfQ0NDo2NjPW/mayMe'\n",
    "        '9UPxTnP1OOwPq2HQyseFC1JTUT4rMJYvSV0W17efv78/9qIUTrx06Xr/fglRUTFheGN3gE6n02i0xcVCjD7M4tVFxRUuF8Ue9RqD'\n",
    "        '0lK6ehV5CR49ekKcICDr4uUe9bOQf0KzUWpDSPk64x1ccd2PG0kaaG28dlBrsSpiAoNJIHrUt7iZuBQU3xhkiwpQPlauE1i8mfsz'\n",
    "        'X/A0f/uY6q39K7fGV25NgL8VWwfWXN/aYbVauN/Y3EdF20dWbY2vwr9WbB1Uu6Xvp9NreBZx0l+qsiq2DYbj+NeBVVvQuXU3traz'\n",
    "        'LWikK+dBwY5RFSjPAXC8auuA8m0DC86sbAUWz/3G62uteuMXFF4Ice84fuK0CrmCr3FWim0bNnQ4KJOMN+/JG7dhw2Z4hTPfZilD'\n",
    "        '7ndMmTzNhcUXF1akpMyKie4VHh5JdAtZ83v8xBkpSPuPazcwatXr15mEhkvsY8oUyE2TmZlNslKweGcAzHbQLTqdL9JCaMDTUVZe'\n",
    "        'C/QtOCQUbW2Jc0tKnunn518hTCU7GhuNQOohwaLFy0CzLUnFajZ1+aKFqUFBIX379pMXQ9Y+qIMIjwAWr1jpDIlBOUPjpCTPkLKC'\n",
    "        'D0uWrJj2/XRopTVrfpRaKT+vJHFackyMszX8/aE1mIsXr5JhENB48LUGhapzRviULe9CHly9evWBdpBPrdpQeJMbKJz78VPiWYJH'\n",
    "        'vcmA9CSHWbwKaV1FhP9XrzOBxW/Y8BP5On/+YmiZSjTA2ylqZuQWNQSv1Sr3PhcPaa5fu+Pj4+cjE7LwX/qq06H16+npTz09ew48'\n",
    "        'WI0+D0hIgJ6uokK6Fn/9+m14YJavWCUt4jt27BRUNi3tkod8xB4BWLxKpSEs3umbJ7D4eGDxJGVRUTk8YwkJg4m3g9ncOnzYyKCg'\n",
    "        'YCMKKIcavLq6AdokNqYX6kCXSDd3+bz5C7Ra3aBBg7vB4tFoWFOTiWG0vr7+ixYuw88J6Y6Xpy5eBg92dHSMbIkif+jgsf794iMj'\n",
    "        'oqUeWavV9ovr3yx0tcDih8Adkfz3pEdFp/VRMxqjiSVvNHmPduzYA8V48OCxlNKNxbdrNLqxYyewOBYi2+KwokrZx4+bCMny80pt'\n",
    "        'KDZFoxr5afSzsuJyITyQVVen12m0c2fN9eYASVk8FSpUqPQo8bguXrRdvxm6H5BZ2PCUc3zI+oQD4DB79xw4dPDEgYPHDx46tmvX'\n",
    "        'PrAzwSAh8XtravSMCrF4q81utUmL+BSLv1jC4lXA9A1i/kI/TjzqJRZvQ5sxzVOpmEePX1o5MNu48LAo4MJNzUIU2ZKSKkiv89EN'\n",
    "        'GTJsCBL4OxQDPgybPHVK1ywejOGqSjTJXl3TQGL7iPmQTAQZNXIs8XoF02X9hk0aNTNk8NA1a9bu3bP/8OHjhw4fi4vrB/Ykpu0k'\n",
    "        'ut1SyLmm1nVqj7B4E4qW3CkanB1Xr4HRpTl69KRVGNLnQ0ORHSJGxHUkJ88GK9RgVATOzcj4oGF065ErIPpaVd0Aafz9/ZV1RJcI'\n",
    "        'CgqA4gkepxQUPR1kIzO7HHLX3M/9av/ac78M0l51kyd/j1Yib9h48NAJwKFDxwB4JQuzbSuZtHWsWr1Wo9F8/Fhgdc6BIkUxe9Y8'\n",
    "        'OYsvLq6MjIwMDg5eMH8RnHvo0NFDh4/geJvqY8dP45XOPGHxcEQaVxTDivLz5i2Ei/78M+Z9HLD4cFAs8p3msJN5OxwHemjA6+Jx'\n",
    "        'SuLto854jSJ6GYy2kJBw4KFoDQ6UlnUUFZVBtr5+/oOxUpXr2KFDhqHxW2Ubyjehi0RxTpwsntR99uw5QKkGDRwk09Xwn6B4d+4W'\n",
    "        'HL0+ZH0MDgkFTbhoYer27TsPQmscOZ6cMgMyvHDhMpStodGEY/hprFK0fOwE7lIeEqNe2C9exJUrN6FxRBbf6cLibcJcvAaT006x'\n",
    "        'Og6Bxa/HLJ5zzJ49D9R+XV2zqM9JGezjxk6A9qzwOhcP98uenZO/fecejN3bd+7atmNnVFRUbGzs9h3wdQ8QSQB8yC8o9/z44Wfv'\n",
    "        '2fPXOARr6P79h/Hjdxyevc2b0NIqf7/AmuomEoJv756DjJq5c+eBuGubW4g5zn0untQIWHxI//4DzOhhsJMj48ZP9A8IKigsh4e5'\n",
    "        'orLG3z9g2rRk6aycnDzsWB4sdp7oaQEhN3fGjFmetmzjyQL/aMTitcRzo7S0EvXsWqlnHyL2y+jrpMlTSe8Jj+us2Sg0wejRY9f9'\n",
    "        'uHHfvkOHcI8M71EcsHhx95z4+CHwoJB9CmTo1Ol8VWrGrFxKs3PnXkaleXj/Z+mIksV3cjZg8VoxJK+zFuPHT4J+n7D4kuJKMtzh'\n",
    "        'Ull4aH19fYXodpyH3fcoi6dChQqVHiXeWPzvBNJOwY61P25kcMeqA9qMRIuBBJj72h82gJGmN7bgiPQaIbiTMwdse4iBeghbb2hw'\n",
    "        'jo2jnzh7RCTyqBfXxSPr4vmLN4xasx4ZTo4zZy5Az/ijOAHNcY6GBgP8GhMba7a0iPabDBwOXi1sfOMe3U6ai+/Q6y2MGk3rGAzi'\n",
    "        'rnmuWaHToVKhoWHDh40QTBqxaiNGjAJOLWPxy6EWnlh8X2xPcnI76uo15Vy8TYhRL+1rk5w863Ms3gEkXY18CRi8bN+ZzGjkGIaJ'\n",
    "        'k2LUU1BQ/J3A2hxGM+fvH4j2tEBR1iWtqMMbSTDx8QnEr3jjT1uQC9ObD87NRrEL+sSJU4BciNtO8UlJQFFVN67fxl8F3XLk6Gk4'\n",
    "        'eAz4pmwuHo68fJVpE/k7LkzHxEkoztv79zmkeK4sXmBwgkc9WRdPcPfuQwYFOd9jE8KjabZt281xgo6qq9fDEeD1eDW0kyOzwhhI'\n",
    "        'F8MgdsziVWh2FU9EkhCFCxamMowqP7/YmQPHKz+g0yejLTmY9PQnYm68NE96Hq8/MplacRh/TRVyula69Mu0PV4Xr+mSxTvXxRsV'\n",
    "        '6+LlLB7h1et3cKsFFg96fgneiySvWEqDbi7b3q8fCu5aIXhWu+8vL4GXqBxaFz9kxFiyPEH6yXvbopUULD9+whQSB14U0iP7kDj8'\n",
    "        'J0+cJYlPHD8D5ZR2InA+D7LBbZf94sVFBMJcvNnUJp115OgJyPzcuYtQ2e3bd8JZJ0+ek+oIvF7NaFJSZuKdI+yc6231ViPkvR8t'\n",
    "        'RLdDY/uoZ2e0kRFRFnOrNH4l646FfDIy3sMzgPdfsBPrgsWb3MUhkbF45FHvzuI7vpbF2zUanScWP1maizcYbdAjw7NnsQjbOBIL'\n",
    "        'pKKyTlwXL72ViiJRFk+FChUqPUp+xyxe0cXwgwYNgb7+yZMXr15ngj2DgT+8ehsYGNS3b7+mZgtYFyNHjpZZXw4X+4p8jowkczR6'\n",
    "        'T9Ht1I2yDVtrappDgsNjY3sBP01IGOyj86usdC5Rh/60T5+4oOBgEujJJq6+l8rcRdWkGPUkWNOQIWj7+Fdo0bprmW2iVVNRgTz8'\n",
    "        'V6It85w/gZ3s5+eHWLwYEj/VK4uPE+1JZ60lFi81gicWz7ix+PfYo36D2Mg8XiKqxlvkOMSDHWlpl/C6+AE0uh0Fxd8bjm3bdqrU'\n",
    "        '6qVLl4MmfI314WukEhEGgz5h1I8eoV2xTp8+p1KhvcDEJbTC5t0D4hMwiycrcXhfH7S7pcmkGHBbuHCJSv2dyOKdc/HrN2yS6zdg'\n",
    "        '5X369PXzDzCZOVbwd4rEHvVkJU4HTowURbgQ3c7pYV5eUQt0Bk6Hg9HRveDX6uoGmY+6PSa2V1RUdB2Jci+UX9EUHhbFoxP5yKgY'\n",
    "        'yZOZLGGGFti/H62L37hxs9P13Um6nRvQoxhxKo3Z3EKCxttw3PupUxNBW54Xooh0TJgwCb5evnQd7dTJeehobJ9n8QJdFaPbCcmm'\n",
    "        'T0cx8w1Gq7yymMVrNmzYSFoeh21hNqCKOMe6q6oaw0IjZCzetbk8thWKUT9kON4vXsZ2xWbxeEpFZT2UuVevXtKzJ+He/Z91Pr7f'\n",
    "        'fy+4SaQ/fKpSqWfOmCNFhBNvkDM3susffipkzSjMxceLe8Qj5OWhMG4DBsQ3NpgCA4P9fP3RiD0rRiC0tISFhQ9MGGhj2zlpAES6'\n",
    "        'kNdgs4TFxzKCVYBaoG+ffgEBgSXFldLSPNfnxNZx5+5DtFjg7AWy9pwcrK1r1um0cXH9CItnBRav6j6LR4FoHnhj8Q5vLH7ceHga'\n",
    "        '1ZjFIxeIuH4DgoNDcHgE6fHo2Llrn0qloiyeChUqVH4v8rtl8Q6nOWHrgC5Mo2HGjZtgsbbLTAseuyPy0xKTfHS+2VmfWFvnrVv3'\n",
    "        'tBpdYmKSYCgKPTiPwyALmY9GWw8zHz58xAPU0kA9YvFgbzQ1WVgyh44xb+4i6Bz37z/s7x9ILBPREgYWz4M1CL9u2rQF8pf1qrzF'\n",
    "        '0lKB59k9W5g2gcVXCiy+4+LFq8DQoXtVRvhBsySFhRVknL+qqt7Hxyc5WQzRw/Es275u3UbIR8bi+cVLPsvinQe7weJnYhZP7Enn'\n",
    "        'HIRGoxFZPGolsGyh/PPnLcDLDVCTlpXV9O7dV8HiPW1VTEFB8RVoajL7+wdoNNpPn7B5LzBl4dfrN+6qGNX305LALM/LKwG+EBIS'\n",
    "        'ivc6J2y64+efn/rofBi1k8XHRKO5yJycAvIV1EtxcUUkck9SHTt+2oXFA9cuLCoXlRufnv4EVNO0aUnS/mIk8tvHjwWySUwnizeI'\n",
    "        'c/FEjSfikOx7du/T6XxmzpxDJu6lzFesXK1mmN279yEe5KR+PFC2KmGTUDnEUUSOH4PiqKjevc+VE8bi4qrAwCDgQdhtwNliHAcK'\n",
    "        'thGoOqE22C9Lk5dfQrY1Ad2elfUJO36rz5+/REqe8fo99DtQ0+YmZxQ4SGlAfYHw9YtYvGwuPlnUus6zsEc9g1k8+lpSUhUQGKzR'\n",
    "        '6d6iWASozNA+u3bvxx4C6i7WxbtD3GlurKxButbVPPSzUJgVK1ZJ/mYS9AZbvwHxAYFBZAyntlYfGhIOpcJD6yQUIXLhMJlbSfB5'\n",
    "        'OB1v786UlAiPotjB2YOxR73JyeLRbR2HFoCrt2zZDqcsX74K98gOcV25PTl5Blzr9Kk0i1nuvMGbzZzI0N2BWHwMsHgVI0WJ3LwZ'\n",
    "        '5b9xwyZ8U5zPicXSVl5RTx6Sh+lP4MkEGwBHmHeQW58yYzY8dRKLx9HtUIx6Lyxegx35nC/vzp17umTxHW4sXjAGMItX5eeXknuH'\n",
    "        'LRNm0+ZtkoNcdnaeD96WgrJ4KlSoUPm9yO+ZxUsTJfwk5K6pOnjgmMJFUPDS7Dh67CR0WKlo/xe0en3ECDQd37dvv/v3H9XUNGXn'\n",
    "        'FADVXTB/MSdOvpw9ewESxMX137F9z969hy4Lm7+77DQnAEwLskssimB8Ok3sbdGOvZyto76uOSwMTBS0x+uzZ69rapuhG007e3HA'\n",
    "        'gIRUtEO9zCZRWkGDB6EY9VUVwn7xBgM3GPnYQ7H737mTDtYpGGnXrt4aM2bcgP4Dga2DWdist+Il8JrVa36sqm4oKq6YvyBVo/UB'\n",
    "        '80NcF98hsvgu1sV/CYvHq1axRz1LBkxIsow38rl4hOZmS6/efTQaJio6dvPmbStXrgkICPp+WmJwcBCdi6eg+PsCDPgXLzJA7Ywd'\n",
    "        'Mx5vti5Y8lICYKMRUVHh4ZGgAEH579mzH7TNgAED32S8b2gwHjp0zNfHD95ztcDikY46evQUsBhI8+5dbmOj6eLFa35+gXhZN1oX'\n",
    "        'L7EhwuJBu8J7/fxFRlOT+djRUzocbfvnR8+EAnD8kSMnoHjx8Qk7duwGHXvj+l08ZGoPE2LUK7QQjlom6Nir1266hMGsrmkMCUU0'\n",
    "        'cPyEyc9fvKmr1ed9Kjl96hwo8PUbNrvO8DpZfMeFi1dAE/bp02/b9j179h66cOEaHg51XLp8nWG0/n4BO3bsAbVZXd344vmblSt+'\n",
    "        'CAgMMYrqcfvO3VBN4LZZ2Z8aGk2nTp/z9Q3o06evSqWW5uIhtxkz5kCZw8Ijrl2/W13T9CmvZOvWnRMnfm+2CKPN3VgX3yFGFI+S'\n",
    "        'WHwiim5HtK7zLGEuHi/vIvfibNpFYJE6X795CxZBXQYNGhoaFg60F0r+hTvNSfvFK5tRDI/vdood0sP9vX3rgXP6Xnz84F4sW75K'\n",
    "        'pWaAaJMj79/nAGP19fXftGlbQWFZRWXdjZv3EgYOzcrOI+k3b0KUefjwkTt37IWn5Wchqh5h8fGExUuk9eWrt5BYg0RLoizKy1Ze'\n",
    "        'XhsUFAL3NylpxuuMd3X1zbm5BUcOH4+MjJac/D0Asfhe8PzXCzvNoaUcYWGR0OAjR455+uRlbU1TQUHZubTLCQmDF/z/7X2He9TG'\n",
    "        '1v4/c7evewebYtPB1JAQWihptEBIQgiETghg0wMkIfRqA8GhY2MbF1ywjQsuuPddrYxZeX2f7/5u+fL9zsxIWmmbF0Jxbs77vI+f'\n",
    "        'tVaaOVNW0jtn5szyVSxT6Dx6gxH67c5de1pauwqLyubOWwASOzw83DmjnvftiwcVz4a4B1TxbHjNTcVLS12YL76EqHj6q6lrDgoK'\n",
    "        'AftHjR73/Y7dK1asCggIWvzhhwEBAajiEQgE4s+CP62KF58y8KiqrKozGEzw9KEBczycVlFZAy9FJpO5hk53b2ruWLfuWzgfHp1a'\n",
    "        'CpPJtG3rDilYfR88N9ev3xQXNwzeA+DbmTNn0vqhKl6na2mVnfhsxECYOmW6loSfM8h7K0vPU+KOr61p/PzzL4OCguXs2JS/E/Cy'\n",
    "        'x3uaHk+fuVTF6yQVT9jc0r1x8zbm7tFKacXFxcG7kNx8d+5mjh49WqP9G/seipB27cZ7772v1xkrpKD0n638ClJucE5AFUlVPLxP'\n",
    "        'Sm+G9A3NTcUL4WFR8PaiiFHvUcXn6/TG9QoVb6OrD9Z+vS46Olqr0wyNHfrtxs2gBQIDzQnxoy2W56jikchXR2Ht2vU0zvnPnORe'\n",
    "        'l8kc3MuXrYR3+NTL1+BIR0fPxk3bAwMD2W0lJCR01+7khYs/VKh4sn/lqs+/pHHXye0H7p9r1nwDel9U8ap18dq8/KIPP/pUvt/F'\n",
    "        'xMRcuJDKOTey72tv49asWUeUEXUNL1iwiK4vfg6Cl0a3Y/dY2Wy4H05k91hxV03eoVzuXVFZt3z5SmK/fIfV6caOGXfp4lVFkV1p'\n",
    "        '5ewbNmyR7/PTps6wkqlc/SCxQUdPGD9RT2OKUvwNRObChYutVnEdcWub5dMly9iFgKCgoI0bt+wk0t45o95Gd3aD+zONXS/CaDR8'\n",
    "        'vvoLGvKOnBAbOwzun53dsoKDQjmIitfo3WPUizPqecf8BWoVTyuKrYsnQVrE+AaOrq7eX46dmjhxosGgDwgMmD9/YUZG9uTEqVCc'\n",
    "        '5uYu9wrxRqbipW37PAQ9c+ldOTkFUA/wyGsmcQ9cl95zxO1bCk0JbU1PIAL8ypW0CRMmaZ0Vro1PGAV9jzZc/9O61s9WrIJeRLeY'\n",
    "        '0X315dd0OpzrTnOsqzS3dNIZDtqw0MimJg87OxQVlX/04afQoFryoPybVqMx6PVQwLt3Mr0Xyk6i22n0TSySPB24qK1rWf3FmuDg'\n",
    "        'YJ1GeibrNKNGjfrll1PS2JGQknpt6NCh8qMfypjzIH/smPGSiic1I62L7xFTlkZFPKr473fu0ZAY9U4Vv05U8aWskzMVP0NS8fLM'\n",
    "        'wHfounhZxUMu5RU1cBMIDw8n0WlGxCcl7WtsbDUajcuWLudES1DFIxAIxKDGn1vFK57dvAePtjJIjtrlzZO5bTdv3btwPuXO7YzW'\n",
    "        'Vot6xN4h7wCrvlDxWTX9WxgooLTQ1m69dTvjwoXLN27crSY777jY465hPfno+T5Ld29GRs6Fi1d+vXaTutddX9G7u5+lZzy4eOFy'\n",
    "        'dnY+DXNH3nbEwH3SbjXicc85qo+TCpRPdngyTP5KjrPk4NxP4x3SlHuaIH09eETWMGrnzJkvLkHFGfVI5Kui+Ctz32dNUC7tUUZs'\n",
    "        'q3/amppy7dq1m03NHURx8/JEd/m3KdRUN6ZcukpmMTW0ivHfnImTc9avI/vFl5eTyc+VVXUXL125fSvDYu1V2+acDy/dE5zmiUmp'\n",
    "        'khVvHcqbPKe67wk2ToDb+M1b6ecvpMLf2tpmnzfkPlcDJBuUUfrLyp6kpl5LSfk1J6eQiinnbZDd4ioqai9eupr22+3Gpg7O7XnB'\n",
    "        'SauurNbee3czL5xPvXUz3VVX0mbyOJDrTEf9r6LhXOtHTNB7ah0dfFzs8LDwMN+V4365/IDj5C7hq+85+5Vr93OaLda53Bs5zl5c'\n",
    "        '/PhSytXUy2nFj2h0Qfqts6VUQeTEalE9950jDIKXZ5yzRNBk12/cOX8+9fbt+/X1bR5P5lQp20XalNMPHPBkvw1P9vOXr1+/W13d'\n",
    "        'qOgkrJ8IXV09t+/cP3/h8sOCUk8vFQ6ed3h+e1EnJfc9l8ttzliOyvYSf2jqyrG7beeq7P9CekY2WQC4ebv6LuEkqngEAoEYVPhv'\n",
    "        'UfFeOMCOdeLzy+2BJb+nDUAPOxErv/X8YiBIj9eBRCsvX+Jqm00eY+f7vKSjfNXpk3JUXOjVZh/7tqtiEXAq21yKQ7f65aVXcXkg'\n",
    "        'RTGpEt6K59Edr86dS30TPQGJ/EuS7TpHP8t3AJ/ylheFv8tVLuOWbEt6zjklSfyWxagHees8U52ddANUWehmhssNysOEJS/35xce'\n",
    "        'CVTfx1QqXlEE1yw4p+p3/1a8T3KqYroPCDubwy1aqUt70aX3tMJd7Wf1Lz8pOHd7BCkgKsk9I+OByWhauHDxC6r4l69nZchEqVrU'\n",
    "        'utvVWkHugTb33VtcG87HY9RnAb3t8TogXS/xlrtzGonoEZCHy3jVA9SPylSreDYC5hz0Vo1+D/TS4hanUVH/HZ220aPHwhP5zu37'\n",
    "        '3lJAFY9AIBCDCn9+Fe/gPL2JSVPC/H1SewyN6+lNQFwJKOfo1+72vHNYQP3sdng1z6PlCm+RbzHufpV7KVye+Jy8W7T6xUmhAvqk'\n",
    "        'dxJ/RzmUdr43a+6uXcnXfr2Rnp6VkvLr8uWr9HojncVq9z81JBI5IMVbBO/ys1LfLhSDhKrw6bKE9+wjVtxmVSpePMhm1JeXV3sZ'\n",
    "        'hPxDJVL+K2tkdex3d73vUN/B1MX3OZjAyf50d5N8xDNXj3a6Js7LIwAD3r0dzpFYcS88eQRYPsdNEiqszcp++PnnX547e+nu3awb'\n",
    "        'N+4mJe0NDQ03GIy//Xbn5dvCtVO5nyA+kdV1rpbbrlMv1NXOu3ddxYWijFWOdbzg0A2v9HG/0OW+ZyD4OCioJyGoqkUqjo+BI58p'\n",
    "        'ix3AffKeyl/v9kGYPGXG/gOH0tJu3buXff5C6rx5H2i1+kWLPrZZvQ5xoIpHIBCIQYX/AhXvdI6IjzP5MSe8xCRt9euQwKtdzM5B'\n",
    "        'bHYyr37l8JidJ7c7r3yq+ukRcH3KC+7HfXvZBii4l+EI+bg4Ld9ZCS/URn3xCeOMRpOehh0iW1gbzePGTaira/L40otEIv8gpVvT'\n",
    "        'wL8szqPW9rn8WXGt6rT16zdpdXp5X8tBQNC/Drc7m3j/5FUzlDxXoK/EVTOWPQ+SKI+oPMv+3D8VTaDyxbtvjqYYM5EeLn1372WZ'\n",
    "        'zQEGvQHut0C93hQaGnFTjjH4OulLibuRdx039u9ZoFzx4bFdPD/95Ufni8v/lybv9kGkw8b3ezrf76ehcmDH5SreuQKC49StQ0cV'\n",
    "        'QkIjDEajTmfU0u5hNJpnvjOrtcXKex+lRxWPQCAQgwp/fhWPHOQkS+Y5m6Ojk39YUHrz9t2rv/722/Vb+QUl3Zbe1587Eol8HfS0'\n",
    "        'NJu3FxSVXrma1t5BAq/hBJu3SV4AzVVRWXsvI/ta2s2r125k3M+tr/e2mRryr0Sq+lvbrLn5xTduwhP5+vUb92gsggFGD1DFIxAI'\n",
    "        'xKACqnjkm+Ub9IAgkcg3RU7h4kT9PsjoYNHv5SOeZ18g/4pUhq8cgKjiEQgEYlABVTzyjdElHtEfmf+PRCIHFbk3P1EZORBVjeJj'\n",
    "        '/j/yr0oxVh4b2OHQF49AIBB/JqCKR74xovcHiUQikci3T7eRnAEf0KjiEQgEYlABVTwSiUQiXw1fYvcu5Jsh+t+R3ogz6hEIBOJP'\n",
    "        'CFTxSCQSiUQikUgfRBWPQCAQgwqo4pFIJBKJRCKRPogqHoFAIAYVUMUjkUgkEolEIn0QVTwCgUAMKqCKRyKRSCQSiUT6IKp4BAKB'\n",
    "        'GFRQqPhBHvrGH/Mcnv59DeWiEZxeMOL6q9pVzd/ikI1jXj7SlENps7qkUkE8JP7mu5Aqx1cVA59zbornOUfFbssOdVX4VQPQLp5M'\n",
    "        'ffHac0/Hc8ovYcxL1Ruv7nI+u98f6JxIJBKJfNNEFY9AIBCDCq4qnhe8aDcP5Hzy5R8WvEfB6/BDCDt1EG8TnDrL/9i8LlmrL7x1'\n",
    "        'K+Na2i2L5bmy+H6X6xWqeL+l4h9Q8a1tlrS0W6WlVa71wygdeVhQei3tdnuHTTLMo22qS5R9zHtzv2BV8Mqm91ktHjIVeGaPlIhU'\n",
    "        'dd5UvENRt0zUq3fK5kmCt26mA61Wu01tLecUzi7V5XAzzI9Wpn9v38mEntnV/ezVq/gXsYfjBY6eLzfBjRv3Mu7nuG9DDDlaXfJ9'\n",
    "        '+W6ARCKRyNdOVPEIBAIxqMBUvI1znVEvvWb327yQszngBG/kiCTxeq1PepaovP9z/nlhx/dJK1as3Lv/kE9vILPQw1dFhaV5+cUW'\n",
    "        '63NOdbIQFRWj0ehaWq3sCMc7/JfJPOc5L4/223h7cXF5fh6xwbvxckV5rTTvZZQvcReSDqanCgpLtTr91m3fszr0Jo1XrvpCo9FW'\n",
    "        'VlRLBXSI4y0vI8pka/0aqXBzQ/s3uKG+FgT41q07VqxYdfSn435c7lqZtXXN+XlFbW1Wt0Z8HhEeHhUZ3dHZ86o83V4rje+LjRuu'\n",
    "        '1erqG9pp51HWhreGdq95r0MW0BtfyrB+3vY8JCQkMXGKxfL8D1SCv8NWSCQSiXx9RBWPQCAQgwreVDzzTvLUTemNNu/0feFApDa8'\n",
    "        'nG+Od1RV1YGi0em05oDA1jYLkQ8Dzey1Sj5ExsjIKI1W39TcIZ4gelqFESNGBQeHtbZx8oXeVbwH3QFZuGTkvRTCyPjRGq2mvrH9'\n",
    "        '1WlAwc/5AGwAp6CIqvitOzzWmFzwNWvWQZ1UVtURwegsmkp5yed7GApwOvdf3hX7R6qorKxKq9VDhwkMDO7o5AY6v18qjuh83520'\n",
    "        'D65Nz3igrBP62R4XN2LEiITOzh7/LPEmVF0nP3gaeBGoitcSFe9rLYB/fMnfnaer+OdDhsTNnDnb+2DUK8odiUQika+ZqOIRCARi'\n",
    "        'UMHGcVWg4m3O12xZj3A2B2X/WyDveNkJ4cKu3XtAWM2ZPQd0zZ49B2zOqfV9Lsu9leVV5hUVFa3RGpqaO8Xp09Lxqqr6iso6eXqw'\n",
    "        'z4XnHlboM/XnFFm+BIsQHz+G6LLGDm5gX+Sr8lQ65PJyoorXbd22gy4ccChduhyrE2p/fUNbeUVtd3evpyI7LfdeUYLbVX4bTNO8'\n",
    "        'dy97ydIVjx5VuBz3h1CKL778GnrLvHnzobaPnzw7kD1sSrw8B8OxO5mp+Bz2Y2EHWXeqrHoKVPe9l2spd5NcVXwcU/H1bQojPTau'\n",
    "        'v9m5/frc+6pLgi5LUdgKBaGy8ml1TZM6boBD/dm5DMGLPeiLRyKRyLdPVPEIBAIxqGBjvninindI4lR2jzq88LU9LNxktc2/GFz0'\n",
    "        'BPv0GTMjIqLq6hpDQkLHj5vY1aV0hsoq3t7S0vnwYUlWVu7Dh48aG9tZYa2cvb6hNTIySqvVP378BGQRsLmliyXe2NgBopWp+Kam'\n",
    "        'DvjK3ckIKUBqjU0daqv66p425+QWZmXnQbLEuc9Ly8NdJacD0q+vbx0xIgF0WWlpFbGhoa2JJCjI1d7VxZeUVGZl5eXlFTU0tLkV'\n",
    "        'kJxQXl7z4EFBdnZ+WVkVxz1Xfqtke7u1qKgU6iEvr7iurkVOp7CwVKfTbdu2gxa2E77NfvCwtrbJmQ61vK3NChZarXZJwxJd39LS'\n",
    "        'DR9aWy35+SXZWflPqp56cbULNbWNkGxubiFrgtYWC9S/Yi25t1aWYx0IJ0+chYpKv5dle3GnfEeHLT5+NEjg+vrmgIDAefMXelHx'\n",
    "        'ApiXn1+cmZVbUFjS3NxFh4YEaOVt276D3K9du8G6ChhvEY0nlwBJb+H7GhraWS25FAT6DzRfc1OnOl+hpqYhJ4e0XWVFrU1cS+Ii'\n",
    "        'fpVG2pmKb6iXffHsL+lIubTXQUfiOLu6UOSEhobWgsJS0pHyi8F4mxQfQ/4BQmHrSQcT4PLyipqs7PxHJWTAhJWI3SWgg0EWhUVl'\n",
    "        'nV289BO2UxuEhsb25uZOVgmsI8lXVVTUQd8oKChta+cUSzCcRevstEEnzMzKKy2rspIfGljbzn6MbgVBIpFI5OslqngEAoEYVHDb'\n",
    "        'aU52PQv0ld7XtHl6wmsgb+dc3OXusbC8EFSJXm94Z+YseO1fuHBxQEAAFZ4OOR1WtKNHj4FqMxpMBoPRYDCZzUFbt37PlJfZHKjT'\n",
    "        '6kATmc0BcBw4+/351B4hLm4k/NtKF0EvWbLCbApKTU2zqcVjZWVdRET0vPmLOGkOQLelZ+3X6yBZmpfRZDJPmTKtoZEJLne56mhq'\n",
    "        '7oJctKINgcyGiROndHXybEZ3+ePqMWPGG43UeKMxODgElKxNXAFBmu/MmYtRUUNMpgCj0UxyNJpHjIivqqp3WTnO24Rfr94ICQlj'\n",
    "        'SUFakN3HHy/ttjyDjKiK14OKv5+REx4eZTTSijIFHj78szKRL75YC/VQWVkrSXt7YGDwxx8tASNjY4cZDWZ21aZN25wqkica3MrZ'\n",
    "        'd+3eK1WLKSw04vpvtz75eBkceQKm+m5ovl+qdlnFZzt7i1ssNXeyDvboUYVeb1y+YpXF0puYOBWqQpTMfB/P6or8FXbu3BNgDmK9'\n",
    "        'BeoKPh869FNXd8/I+NHwP+QObUpbijTW4/Ia1luGxMTFxg7v6OyB1ObMWQC1dPt2hosNIFEDA4JXLP9cPMgJHe3WTz9dDm3HqgU+'\n",
    "        'zJ+/kAYP9BFXgfniNUzFS4nbt27Zoeh1prFjJ9TWSIMwXB+o6dmz58MJrJNA6YKCQn744SgUGSpQitwozHpvHpzT1tr90YdLTCZI'\n",
    "        'zTRjxruQCNQVFLapsW3mzPdFa42mxMnTWlu7ab2JvvjIqCHTp79LAkLS+pw4cTL5BbV2LV3yGbsK6nPUqLHy6hWZoP1HJYwRe6bJ'\n",
    "        '/MEHi2225xHh0fPhl8UJb2IsEYlEIpEKoopHIBCIQQWVipcmtdKl4o7Onv/X1fOPLt4Le/4BJ3gjvfB/XoY9/9PZ8z9Wvl/UEdKe'\n",
    "        'bn6q+JUrV4P+PXXqPLzh/3TsBEibbWxlN+g+mlRX17PVq9fodLqhQ4fu2pl06uTZHw7/9MmnS5YuXQHF7+iwJSXtCQoK0mi0O777'\n",
    "        'fvfuvUm79505c4ENWURFxkDibUSnOEpKyg1645y5863KIHi8cPjIT5DpwUNHmaxubul6f/ZcyG7WrNlHj/x8/MSZlas+1+m0Eycm'\n",
    "        'slXM0oVKFyS/O2lfRHikVvu37dtFG37++aTV0gtSLiM9OyQkNCwsfMOGzcdPnjlw6PCECRO0Wv3efYfY5bytb/GiD999d9auXckn'\n",
    "        'T549duz4ZytWgUkjRybUiZ50UpNw2u5de/V6Q2ho2JYt20AL//jjsZUrP588ZVo7WR7ez2bUJyYmBgeHrlmz9qcfj323fSdkHRAQ'\n",
    "        'lJ2V76zwVV9AnVRUVLNK4PlevV4/fPjwwMCgFStW/Hj0WHLyviFDhoBau3btuk0x4nHg4FGDwTBy5MiDBw6fOX1h3TcbggKDhw0b'\n",
    "        'BqK4qqrO46x42h+kUSZxKb1Txfsj3hUVTlJbtOgjMP7XX3+DI9/v3KPTaA8cOKzIur+tjVu8+GOdVpeQMGrv3v3QW8BaqN5vN2y2'\n",
    "        'cL2HD/88e/ZcjU775ZdroNskJZGWotMwoDXt4eERkVFRHZ02G2/PzMzV6wyrV3+lLouwZet3YEBKylV2sKGhffq0d6B7LFyw+Mcf'\n",
    "        'fzlx/PSnny6F0k2fPqO52T2AnuyjV6l4jkyQsHzwwSLodTNmzIQOefzk6a/WfK3T6ceMHlf3tJVdXlz8ODY2Diw/evTY6VNnk5P2'\n",
    "        'jhkzFhLZu+cg8bwzXzwvvPPOe1qd5tNPlwyLG7Z16/Yffvgxee9ByMJoMoFhc+fMS0ycvG/fgR+O/DRr9mwNWZuwkMxGECPs2YOl'\n",
    "        '6HYs09FjxsFVS5YsGTt2HNTYTz/+snDxYo1OM2bMuJYWi9w3HpfXRMcMhXw/W7H6zOmLR478PClx8rx588xm8+z359HhIJTwSCQS'\n",
    "        '+UaJKh6BQCAGFVyi20nT6e3PLZb++kf99cVe+bTo7yoWviIWCQ1lvNUmWiIPLPjxiKmvbw8MDA4Pi+zu7qH/thEfqSmA+gfZHOz+'\n",
    "        '9PRsg8E4dtz4tnarja34pv7Wru4ezmZnQwdRUaDW9c3iungpfd4eFTUEjrexGPW8MGnSFDizqald9JPyxO0+NHaYXq97XF7NfPH7'\n",
    "        'DxwG9fTFF19R6cF8iML+/Yfg4BYyvOBxRTA5SNfFaxoaqI+SRAkgB9vabdHRQ0xG8927mXK1QOlAoUdERHeC+qZJ1dQ2K1ZDkEyP'\n",
    "        'Hjmm0xmUoepqaxsCAgJjYmJr61pY4jxdRtFt6bVSOcxUPIi1K1fTqKwjkvn06fOgOmfMeFeWzLKKt4mDA89BxYM8l6YHkJSvX78N'\n",
    "        '58THJ7CUaQTCp2APKP1HJVXy1I5zZy/BtUTFP6mXjPcUJFAdyv7EiXNQUffSs+nBv4tL+PmBdzysqnwKVkVHDbFYesCkmpomk9EU'\n",
    "        'EhLWQRzfYqOcO3dJp9VPm/YODXwnN5PQKS3TSNq9F3JPz8h2Cx4IKj4yksaoh39Byw8fPiJ+ZIKN1IDoVe/q5qE1DXpjLbQXmZ8g'\n",
    "        'rFu/ETrG5s3bOE5cQsLb+rZs+Q50/Y9HfYTQF1V8o7S24uQpqBPd0qXLWTOxSvj55xNQvV988TUZsuPJcBabpi5XckND+9ChcbGx'\n",
    "        'sdBXObbTBC/MABWv/VtkRNSTJ/KyCDL73WgKgCzee282Kzj9HdknTpwcFBTSKk96Jyo+LDFxqpWpeF5gKj4hYXRzS6c8eWPe/AUG'\n",
    "        'gyk3p0C6Sti67Xvoe9/v3C1HY3j6tCU0NBxylFT823+hRSKRyL8UUcUjEAjEoAJV8dUgLnibYOX7ec4Of0HNlp3aWvKZvmiloWil'\n",
    "        '0TsNTn72alj8mT5vZXDTvTOSigGB0E/+8o4BhfzNm+mgDb/+ej0VGuT9f9Uq4ppPTb3GTuBtjjmz54ESP38hlR2RVnOrYoCLKr6p'\n",
    "        'E8QUOSKG2rNHRcNxbVurhSUOohgkXmrqr0w2Am/dTocLP/hgkVWcTi9MmjglNCSMLgx3Ksr2Dmtc3LCp02aI+cqxzZ02CPHxo4mK'\n",
    "        'b+wQHaP0+IULl8GAtWvX25xT8Ykl+/YdhHxBYisOUmFOd+gjLWvhY2KGvD97rrxUYdmyz6BmkpP3S/McXPUym1EPCkuaHU1OsFqf'\n",
    "        'RYRHgT5tlfZWU6p4G1PxOsP48ROlffrYVb1DYmLhNHnK948/Hod/t2/foSx4a6tlxPB46ot/6ta4ihhohM8l2k+cOEN88emZHInt'\n",
    "        'IPDiMhD3KnVN8PhxuFCXlLRPFqeLFn2o1+mzsuWZBsL06dPhnDt37jsDNThnTRCTkkiMem16xgP1/m7UFx8WESWpeDBj6dIVUJ8Z'\n",
    "        '4mgDbc1LlzVa3ZIlyyUj7fHxCSD229ssNrqNI2uUqqq6kJDQhQs/9BJbgPriY9m6+DbaFYUZM97V6w3FxY/VZ9pHjx4zZvS4LnH1'\n",
    "        'ujNiobQ3hP2rr76GdIqLyIVOX7z2b/v3/SBGvZMCFTIVf/PmXZYjK8KGDZvhYFZmjjRfAlR8KPXF9zIbRo8eCyecP58id1249hiZ'\n",
    "        'M6M7feocCwwIV40YEW8ymysqa5SdnA5NaGe/PxdVPBKJRL55oopHIBCIQQWm4jmbqOJ7bHaO73/O8dVXDj1eG126NqrkJRldQi6P'\n",
    "        '8YvfOFn2TUzR+vi23Gt07rTgVPE23yqevOeDIAI58Nv1O/LxjPsPDAbjihWfMw3S1d0L/4LgraltUgiuPoXnmlwVFRVNffGKCHU8'\n",
    "        '88WzGfUWdnJ+/iM4bezY8USxUlf1unUbQD3dvZvFdDfIJZPRHB4WfvHC5dTLaZclXrp0ZdjwEXHDh0sq3t3jTHaaI7qsQd7tjjhG'\n",
    "        't2zZDgd3fLfzcuq11MvXaJrk765dyWDYV1+tZalZrcKdu5nbt+/65JNl8+YtmDd3wdy58wMCAidPnkrcrDSoGvNs0lB7DmI871Dr'\n",
    "        'UFHFb9iwRT25HZTgOLiWBqMjR1auBBWvr3QKruc6vXHevIVW1fx2YeoUkMPayoo6VuRvv90EuT94kG9TRGOzEtU8U0dVvFv8fzGe'\n",
    "        'HrxFvPve+5HR0VGMUTEhIWGQcnh4RFR0DPwbHQV/h3y+eg0bfPDeZ4S5cz4wmcwPH5bIsSDOnb+k0Wi3bPmO5dXZxRsMeigdCVLH'\n",
    "        'O9zC7JOrmIrPABWvyktW8VEd4k5zjoz7OZDUtKkzxBh3fN+ixR8bjebycjYA4ujs5KBzJiQkpKRcYY0Lf6G3nDlzISwsfNy4CQOp'\n",
    "        'eF0DWaPh6OrmyZJzveHc2UvKdKCrjBs3Pjo6hsxCIa3sePq09dixU6tXr1nwwSLoJMCRI8koypXLafLIxjszQMVrqkjcA3EZAv0t'\n",
    "        'gIo3Q3FaRJe6aNiBAz/QBQJXRNvcVTzxxesbGpXxGIWU1F/hqv37D9no5hRt7d3Q8YKDQ7u7n7EQCuzM9g5Or9fPfn8OqngkEol8'\n",
    "        '80QVj0AgEIMKinXxop5lTmTByv1fV/X/dVW9LJ/8X6dPdnnlf7qf9nLPZHHHeRC5IqV53USS1D1t0dGNv2tq6ltbu1pbu+FvZVVt'\n",
    "        'eEREcFBodxcPSdXVt4FM02j1VjJYoVTxKkZFRUE6za4RtxQz6nl2oTB1KvHV5uYVEdnOPR85MiFmyFDqQCeXVFbWsp3rjcYAiWYT'\n",
    "        '/WAwmYbGDfNmgOSLV6h4Or159eov4aDRYIJ0JEqfTeZly1fSOunbtXMP2Gkym0FDjRk7fsqU6aDfzSZz4qQpTAG1tlkCAoPgHCvX'\n",
    "        '64xnqN60HVQ82S+exKhXiEfeDgkSFd+gUvEVFTXyCaDiFyz8UCWfeWHatHdAnpdX1LJcVq/+ChRZ6eMqsXRslIbvW7joI6ri6+iW'\n",
    "        'fB5n1Avvz5k3NC5uaOyw2NhhQ4fGhYVFQJ1ERUbHxsZRDoOvvvxqDUdiJHqr3r4n1fXQW0D719e3QG2Q3tJmKSouhfYKDY0g+tHW'\n",
    "        'V13TSGMM6qWF2B7SARUPPYrOqHf5iqyLBxWv2C9eGDduksloekxlu8XaGxMzdPz4ifBexOykO9dDb9HRNiXNaqAtawKazKNGjVVE'\n",
    "        'lXTNi6l4GmS+r5oWDexWdQ+pk0RHD2mjvv7KqqfBwWF6vSEwMDgubvikSVOmTJk2ZMhQqMyLF66oVbyWLNZQZ8pUPFu6IvPgwSNg'\n",
    "        'xqVLl8WOLap4aUY9VfHw6+vssimvunw5Da7at+8gq2T4zcK/Q4bEuhczMDAIffFIJBL5VogqHoFAIAYVFCqexv1me5rzfRb+7+09'\n",
    "        '/3lt/Hd7z7+88N8dPf/iWHQ7f7eMJ3Ivec9+LYVer6Mka6zpOmsNHAR9AWe2tFp1Gh3xp7cTfzqLnqcMo8foScUTzU5VvA5UvCwP'\n",
    "        'L166DLIrKXkv/Hvjxl349pNPllollfH0aYtWo4uOjsnNKcjNL8rLK8qnzMsrhn8LCssk97driTinL14RAc8mrFmzFg6eP3cxX0oK'\n",
    "        'mAsJ5hfn5hWXV9SBYVnZ+SA9p06bVlzyGKQiDfjfx1mfDYsdJqv4rk4etJty7T+nVoic5IunKl5hG1Hx40JDw5wqXj2j3sY/1+kN'\n",
    "        'HlW8lql4+u83676Fest/WKwoPgmN/s5MMn+bRLfz7HcWbVN88BCjnmXhs7f0rf16vdRbxL5CPuj09Jju9OkLcE5TcxdV8boONw1L'\n",
    "        'uw2pLuqL15EZ9a47odsjqC++q8Opc/fvPwwnnzlDQi+mpF4Fyb5hw2Y5cmNNTQP0lsTEKXm5hXnQW6QOk5dXCB+Kiss4r3Uiqng6'\n",
    "        'o55s0wDpmAymnAcP851dDvoJJPvoYUEp2R6RF5avWKnTaQ8f/ampuYNGhCDF2bxpq06jveSq4jWdnTaXyqfR7XRUxTvHN15WxV+T'\n",
    "        'VHwf/ZF2arS60JBw+SrWQ6AzGwwGXBePRCKRb4Wo4hEIBGJQwWWnOYVEEp7ZnvVyr4XPbL0+2GPr5dULxgci0RHvvPOu2Wxev37j'\n",
    "        'pk1bKLcSbty6YcMmo9E0Zuz4zi7iYB02bASdy/1QXpbrPlZA17/rmprb1bmwGfXaVnFGPTEP9GZwcMikSYkWS+/MmbP0ekNuboFs'\n",
    "        'OZQiPDwyPCKC7rgtu/5VcwC8TPkWEuJJwHAxjr20ufwesv5dt18MR+9Q/2Ux3xy/HD8N51y8xGY1C0zFt7V1g2yfJKl4nuz5lQha'\n",
    "        '79q1G6wSlLlTXdlfUFQCEtZVxduEsWMnqHzxntbFe1LxM+E0UcWD3Dt0RCnc6DmO9nYuPn7UgCpe0StI2em6eBLdzilyeYc8NOGx'\n",
    "        'etvbrZBRUFDQ5s3bNm7asnHT1o20t8Df9es3gFScN/8D9ougvmldSUmlF1+8I1lU8VluBou+eKWKz88v1mh07777Xnd37/AR8Xq9'\n",
    "        'sbi4jH7VT6vODn1pzJhxXZ09btn5Dskuq3jWW+yRkdEGg5FGY3DvdbSf8EJQcCgY0y6F8uPojvCzZs3x7IunS+mVlanwxTvHLpwq'\n",
    "        'XuxR9hAao94PX7xe0RmEIUPizObAmupGm2Io7/KV3+i6eFTxSCQS+RaIKh6BQCAGFSQV/9x5r+aZAuqjAeVeD3nfdJoxINm867bW'\n",
    "        'bqPROGHCRDoX2jVa+NRpM0DD0phpDqYf1679VvrW4R7JfAxZvaurrKxTSydxXXxrq3PPLxAU06a+o9PprlxJA21LZLJ6C/ilSz/T'\n",
    "        '6fSXLl3xZLngvYzCtKkgezVlZdXOg7wj/yGZ8h0UGNzQ0Crbr7wK1NPPx06B2Dlz9oJysf/atcT1LKt44BU6jfm9997nrHZebBfZ'\n",
    "        'MKbiSYx6Typ+vA9fPItRv2DhYnWV2qkvXlbxjsLCMlKQIFIQTmwFITMrx2DQ67QaT9HtXKpOrpO+EyeJik9Pz1b3GYe8R6GbBBZK'\n",
    "        'SioMesPcufNJkEAWLk/qMBZrb0LCaBDgNvKLcIDMBzv37iUCk+eVe5SLW5YfPHQUcr9y5ZqriuftYeGRUZHRXZ28bJKVsw8fngD9'\n",
    "        '4dy5FEh21ntznG3EkzGf92fN0esNWdl5bmsBZAu9zKiPY9HtWKMIX3+9HhT6Tz8dcxvEcIgp8HaTOQguaWHbu9O8qqsbwsLCmYpn'\n",
    "        'E3Kcvvgu3iVTTyrexRdPxiV8qHheusrFFw/86qtvdFrdyZNnbNIuEu0dXGRUjE7DVLzgc0wDiUQika+eqOIRCARiUEHcac7muvKX'\n",
    "        'ats/otP7fFBSQz4o2uDzmcKc6cSPuWbNN6A+NmzYLF3oXC8PH3bs2A0yYdeuZEiwobFtxIh4szlw48atRcWP29ostbWNoMJ++um4'\n",
    "        'rI+2b98J569cufr69Tu3bqXTPbAEhYq3KGwQbt/OgKyHDx8BWn737r0qC3lHbm5hYGAwMClpX1lZVXu7pb6+JSsrb+fO5F0kOrq3'\n",
    "        'ogl79x0C9fTJJ0vT0m6CDZmZeXRjegfdd0w/Y8ZMOA4SGOyvqKhJTf112bKVLPZ4ekYuGDkyPuHO3fsgl6prGsAqnc5gNpsnTZrM'\n",
    "        'kVXYrHrt7747y2Agm5jn5hS2thHDbty4s3PXnk6y6V5/YWGJTq3i2Qz2MR5UvNa5XzxR8QZQ8TZe2XzijPoKScVDA23YuEWn006d'\n",
    "        'Ov3UqfNQz7uT9kRGRcfExFAVX0eHOLw2Pds4nqXMfPGiivcQAtHhquJ5YelSEp//0MGj7j0K8oV2h29pf3CUl1eHhIQFBARBF4Lm'\n",
    "        'a2u3PHlSf/Hi5bPnLrHzb98hrT958pSUlCu3bt2DlqLebTKZnPriQcXbnJbwzO+sjY2Ng79s3r6St2/fNwcEBQWHHDp0FJq1vd1a'\n",
    "        'V9cERYNWOHHyrMf5CWzfeXG/eGmnuUePKoKCQgICAsHsktIK6CTwVU5OQXLyvm83bGG/jo8+WgrF3Lhpa93Tpo5O7u7dzOnTZ0ZG'\n",
    "        'RhEVf/EKJ46PiTvNdXTaXCrWRFV8l08VL+0XP1kZ3U5S8Q6Vitdo9+8/ILd4QUGp2RQI9m/evP369bvnz6fOn79owoSJZpPp/dlz'\n",
    "        'rTa7P/tOIpFIJPIVElU8AoFADCp4U/E2OiHc9odo90ZpZytv9POZIk4SbmzqMBrNer2+5FGF/K3SJ56TWwiKIygopL2D7KheWVk7'\n",
    "        'Zsx4vZ4Eq2cEXbxs2Qq5Ejo7bWPHTTCbA7RaA3w7c+YsmhqLbiepeLrLPPXk2uk8cLLGOi+v2N3OvLyi4cNH6g1GDVmSL+YIuv6b'\n",
    "        'dRsVpVCRhrh/npg4xRxg1ur0Wo1+zOjxnZ08RyKQ96xc9WVwcCgLvKbVGIB6nSEiIpqqeCJjl6/4HCoELtRodSCaQkLCL1xIARuY'\n",
    "        'ipdzBIUIR1jQfmYbiP3ExKkdRHg6qIrXb932vVRYZpswZswEX9HtbHZIZMECaUa9pLXZjHpJxZPjkMtHH31CCqIzQFuEh0d+//3u'\n",
    "        'Dz5YCGq0prbRrw7Asxn1ZF383XsuvnhlJ1EdrKlt0uqMkCMNmK9MjS3iEO7cuQ8lCg4JJ0sweAHE+8gRCVDDctvBZxC/VAtDbdsX'\n",
    "        'LfoYupZeb2AtUva4WoxRHx4RGRlNW82ZC7RRTAyJIAd1y6LTK0YkyOjTjZt3Y4bEKrNjXZcGdvC0yoB6zOPiRtDodm02cY6HUPb4'\n",
    "        'SULCGGcnp/0EdPHSJZ8xR39JSSVkJHcSvcE0deqM9es3QjoXLl6Rqg5U/CyNRtPBxiIU4ypGk1njQcUfhbwuXXSLUW/tZZUwevR4'\n",
    "        'jdZAPfuSiucdLjPq2Zm5OYXDho0wGk3wlTkgaMqU6V1d1sDAwDlz59HQlC43ASQSiUS+XqKKRyAQiEEFl3XxMum0ascfYL8PDjSj'\n",
    "        '/oXezB3tHbbMrNwH2Q9dwn/J6slqfZ6VlZ+ZmUtUvI0Ih+bmrvT07OSkvRs2bN6zZ//t2+l1T1sU05gdTc1dBQWlWVl5cFVRURkT'\n",
    "        '7A9yCuBfC90pjFNk8ai4IvN+TlZmvriJmGtNCiCv7t7LTE7eB9nt3pWcknqVTANot3orFJux0NLaVVBUkpmdm5mZk59fbOXEackc'\n",
    "        'J5SWPTl/7tLWrd9t3rztyOGfM9Kzq6sb5MtBNGVm5e1O3rtx0+YTJ848LqsBG3Lzih4WlIhVxIue7rZ2LvvBwwMHftiwYdPu3clp'\n",
    "        'abeeVNUzPzjUFRS2Stzp3lmxDx+WPHjwsFuaI/34cTWc5pw3zguQNV1IrvLFFxaSynSZmA3VVfq4Kis7D2yoelIPzZSYODUgIEAu'\n",
    "        'qT98+rQVDGhRTpDwGU6huaU7MzPvwYNCbydYrM/vZ+Xdz8xlgRRsJF5c++1b6Tt3JkHz7d9/CGpb3mgP2N3dW1JS8SAbukpOZuYD'\n",
    "        '4mim80OglnIeFFjVi7ihJgsKSyFx6JBsdYPLgg44oe5p862b93bv3vPthk1JyfuuXk17VFLR0dnjvVBCbm4RVEI3dXnLPbOxqTMj'\n",
    "        'I3vvngMbN2zeuTMZxHVRYVlrm1XO6El1w+mzFzdu3rJzV9KdO/fbWq3QCvezcuvZTnC0GgsLy+HHZeXsaiP7MrPy72fmKZeo0wB9'\n",
    "        'zVC38ggPdIbs7IfQYeT+k5//iMwqka+iv/SGxg44WFPTqOz8kBr8anLzizIyH8CvoLXNUlfXrNPpli1doR7N6Pe/qyCRSCTypYkq'\n",
    "        'HoFAIAYVRF88Z/fwPsyWDL8cfUQno15+b/R4oW/vvOTNFLcUpwcF2bVK/3ULDuZv6Pt+soe1c4a/4HYC+6rfcy6SY1Q6x5mOlRjQ'\n",
    "        'r1jf7W3gwukEF6W3bDmvPEHaVlv26vJk+3WXIjslPDNVWtoghujnZZtZ1HTlLHRPtvF2b6X23EaeT+uXWVVVHxERkThpsu/O462W'\n",
    "        'JO+/n83qkIcy/EvfzXjeU+4DLgPhHc6Y/Io0XY3n3TPyIledPXwg+3mHop8oG9q9pcQPPrbqc/Yc+XzeU4n8qEznloK8y2n9bAd5'\n",
    "        'zvZ3i9W+4rNVOq3mxPGzXlsEiUQika+NqOIRCARiUMGbL37Qk732+yv32L51Xk9w0zJyLrxCfbvm7g95pZH+aBwf6QxURo6EZLeS'\n",
    "        'kz2E7LP5GoUQvZ+u5sljCy5Z827Lz90bQj5CP3Ccqw3lFTUnT52xdPdwXC+w/PGTWBpoPSnpoGtSfjSupxrzvdmc1xb0sKEbkd4O'\n",
    "        '/zY9lCqTV9Qh75ADrYv90NOgDe9zCoqUmtswlyrmnjpB7+nQQR7xg7fK9LeLSvUsBcRzTY0c7HGoAg+6Dqk5OJceyAuLFn9SVV1H'\n",
    "        '+8ZzjnuWnEz2AhgSM5RMzvd3A0okEolEvjKiikcgEIhBBcW6+Lf/jHgRepI8rmLT+XkAFe+Nri5+19xfPsoW75cwV9rvsYwepDqv'\n",
    "        'cux6FmVOP75KxftQcP58pab7iIHqhPyHj7Q6fUhIaEL8qOHDR5pMAXqDad36jW3tNptif7EXrh+vBvhjs9dznP3HxUvuyUiVildX'\n",
    "        'r7d+6MEedYsMRIfnRLyk46xe3jV3bz1t4Ory1GReiuw+ZUV9Di8YTUF6vSk2dtjo0aPDwiM0Wl3MkLjs7Hwbi5z5IoYhkUgk8o/T'\n",
    "        'ytnLyipRxSMQCMQgwZ9WxSP/3Oy2Prt1J33bth3Lln/2ySdLt27bkZtXJO/wTh27LzqvHvnfw9q65h9/PP7ll19/9NEnqz7/4uSp'\n",
    "        'c1YxMCNOpEcikci3QE5U8b+hikcgEIjBgD/tjHrkfwG96nScNY1UUnK+q8NEvG2rkEgk8i9DB8cJVMWnHTlyFFU8AoFAvHWgike+'\n",
    "        'afJSRD5PEduUO68hkS7EufRIJBL5Vshxz8vIunhU8QgEAjEooIhRj9IJ+bqpDk7OKT6/fduQg44DR2hEjzwSiUS+EaKKRyAQiEEF'\n",
    "        '0Rcvrjl1uWmjrke+Wqqc76jckS/EF41hiEQikchXRariy3FdPAKBQAwSPHv2rLyikrP1kru060xmVPHIV0vsUUgkEolE/nko7Wdq'\n",
    "        'tfaCik9LQ188AoFADAr84x//KC0t67b0vP0nBRKJRCKRSCRy0NHR0cnB62JqauqRI0eOHTuGKh6BQCDeNn5vbW0tL69qae22WJ9Z'\n",
    "        'ObuVE5BIJHLQ0I73JSQSiXzj7KP33ucWrqelrbOioiorK+vs2bOHDx/+5Zdf/vOf/7zt11cEAoH4q+M///53Q2NDaWlZSUkp/EUi'\n",
    "        'kUgkEolEIoHwblhcXJyVlQ0S/syZM/v27UtJSXnbr64IBALxl8fvv9M/v1dXVx88ePDixYupCAQCgUAgEAhEaipodng5ZBL+xIkT'\n",
    "        'W7Zsqa2tfdsvrwgEAoEQ8c9//vPGjRs7duxISkrat2/ffoZ9SCQSiUQikci/NOHFEN4P4S0xLS0Np9MjEAjEoML//u//VlVVXb58'\n",
    "        '+dSpUydFnEYikUgkEolE/pV56tTplJSUysrKt/2uikAgEAjP+P333/+JQCAQCAQCgUBQ/Otf//qdrsFEIBAIxKAF3qgRCAQCgUAg'\n",
    "        'EAgEAoFAIBAIBAKBQCAQCAQCgUAgEAgEAoFAIBAIBAKBQCAQCAQCgUAgEIg3gP8PKvE2UwplbmRzdHJlYW0KZW5kb2JqCjQgMCBv'\n",
    "        'YmoKPDwKL0xlbmd0aCA3NTg3Ci9GaWx0ZXIgL0ZsYXRlRGVjb2RlCj4+CnN0cmVhbQp4nO1dW49tt21+n1+x/8BZ1v0CFHlw0gYt'\n",
    "        '0AKtD5CHog/N2G4beFI0Btq/X36ktLaWKJ81Hs85e284MWJvjqgbRVIkJXHZi6F/Plj6V6p+C9XZUi7PL0//82S5SP5NfzBbjvx7'\n",
    "        '/8FY+PHyVDzwfuD/Vhe2FJOLBJsD9J9Pf7j8eW5XdfSGP3z1u+/+97+ev/uX3399ef6RRppMLsFbn10M1dh6ed2ffnz+89NXv//R'\n",
    "        'Xv7jxycf7eb9JZXNJZogg/GS3BbCxUe/1XSJecsA8mZLA56ffDJbsL0s+c14rpV3oGzeMeIOhrEsjUABonQg9UDE75/++ZMk+O03'\n",
    "        'vCrm8s1v/wnzcZiPvfzfU7j8I5X8if7/D0//+m+E8O0dTfMbmtViXl9ird9MO7dlooHffGXaCWg364hcxPb2EurmiCQxbTU2AAtK'\n",
    "        'P2ovS4Rfe60GcIugnYBxS2iEaxHFo+0tCoAWubdeJuNotYYxPhPzfH07MvuSwC2FeMaDXgDTpdit0sxL3Xy+5Lw5mkF1W6wNoNnV'\n",
    "        'uBW3lxXwJmrFHaAWmV47SOgDEEYgMSJ3IPXeXaTuZpoPKFKlQA6y20pm2gloQCdfzWYc9EWOTDvSIQKAJAFs3ssSpKHXEoBbBKKA'\n",
    "        'cbMgF9fKJEu1tygAELm3VtbGIbXGMd5apLLdaGvNAf9+ETCDDMFffPYb7eWkZTMAUt/tN02uGNb6UlQcmAyVcgeoQc88eQX9WBZH'\n",
    "        'gDcpbl+qvbtA3cskH1CeiEuTv9DWIVtUA4lMpGJoWtFjn6Ct3xOjEzsLgOWs0EKtjLSQtb1WA2rbogSkjSqhEa5FFMc2JC0KgBa5'\n",
    "        't17G4+i1hjHeWp4syba/ZNYjLwJGiHolznAGihymEqldR7ZRaQDNzrHW7mV1K55rpR0oW2EyXEE/lsURYEUlHUi9d5eou5nmA4qU'\n",
    "        'rWDhxHrnZQeJlWlulo3iCgKCdERdAUCRtF2LSq9QWkNAoN+Eg78CNZXeRJJibht/bT0K7jiaWwuPr7D5ycQxvHkD9JfiobZ9YEuG'\n",
    "        'lj3SDhpoI80NoKkF0sq9iAxhY7lS2YEKZn1+GsA4luURYKUk7Uu9d5ede5nlA4pOoHYrb+SgXIPEMA5iC5PRRRQJYauhAaBcBp16'\n",
    "        'WYUf2msJgAaBJ1DaAvCkEruhvcHuk7bOWpkMo9W6jvDnSNM7sheZ8GS8Wxj7rJsB14sl0yamSzAeWsCmCtMlmLLV3KHnp2ADkHop'\n",
    "        'qQYjNdMV6r7BANexkHaAEXqjjv45Mw6G7LlAo7YbBKqDCC1gijQlR1CA4YYJx9IhTIJNh15qI5ii12wQNwvUBkYscK9IOxn9sTcr'\n",
    "        'EOG2TntpG5/UHEcLFnkjdWifjKkkl0M0tRgPmTOTzCX6mzWxFEdufA3W5kTTHEnqf4KJEjEwTY/mvDORB53I+SmkEb/hEROrB+PI'\n",
    "        'X8SGX2x2lw/7r73Ms5FG/yM+A9FyNrR933qCNBJahA8e03l5ovUuPMIPFvxPm6YREA4A/idDfNoL9r/vNbmitMqNdq6/t5UNkVWX'\n",
    "        'tWxNv7AYY/ixYGvoK/sB+tsnh25yzY4m9GH81QpDjNSS3Xzw8KL/uqa/WJe5xMtBmwnHfhoY2ROC5Vuhwml8rNdorAKQxoEpbhsY'\n",
    "        'ia5SBb+krecn/K4JeqohszjuLTVITG/qpsFtBFLxMLpfoLteSw1bK7jSl4CAycsOJ1a3zhUYrZ6czIqxka5yHaJpGMfrLrD3jr19'\n",
    "        'qdkhaZdwG1x5eq0mVLzLvd0GPT+1XhvcRyQ1j+N9I4HYxqpH84n1aRMZJyJUICZXoWF0fzCyHHllHODzMPRfBEb4iX0wR/4AXIni'\n",
    "        '4DY7FzmkLpDMEmRrpZ6sJSs1ww5Ruw5sMMLxUFpGiFFbN1L1vS3rO5zwLdf/rVQk/x2UIbOPTN6XK0zmC5HNsZmbPTQIiMiBIIZA'\n",
    "        'xCxhtFZa2WFvFRvArQJV4GJYyFpFor5Ne7MCAVc67aUynl5zHO0vcWDfReTgJ1RWAA7xMkcuHLXkM59eucCDBHnIOnTkjcUdolmS'\n",
    "        'poLH1ksLeyuomXeI2vVMkQGuYynZ9iPE3Nr6kbrvLnN3OONHFLqQYI/51KICO8xHQY5cfwQ6ySonfQYywu0XCKTx5ILthQmHor1i'\n",
    "        'h7hZoApM3i8KuR5R39W9UYEIs3XZSttwpN5hrDcXuZThiQWTxEZgOBJsEPJwOMShLb1GhOPJ7uQ4iEA0ycwnYr2UNAp2eqrprkCS'\n",
    "        'YMkAu0Mp9ocBYl6Vblrdd5e4+5vwIwpckpBYpVE0QxtgKaCeIz7HbsTeriMR4JPXJPaxI/OX9WkrLWwz9ooCcatAbSAbDr0iEZ8W'\n",
    "        'rjcrEHC5z1bYRycVx7H+EnlzVyKCqPC0IjlXg7OFJSijg0brcBQ3XNfIFQr7hRmdlb2HwYz5QdnjEFV4JO4Q+ClwvLmXZoSIUDNd'\n",
    "        'gQrXFKg7nOxYSmw/QqmxaQy97rvL2p3N9q2C9g4L/2YKRiFMtw86bOFkQh/xxmawlYCIrnYIlHFsS/fSKHuZ1OxQaPtVh0kqoa5a'\n",
    "        'zYLDjb3dIkeJe69S2kckNQ/jvbGweWPlCkLB0F4YTnLvA+M3HMOBkwJL2vCRXIPIp7WW7zK0UhugrVAzX4GCgCRQd5jM9hEKAmWB'\n",
    "        '+BiqdSN13/1s5P4m/Hgi540XwvR7ZR22mwERI580ZdlTTObQkkCgDA1zL0QIyO0VO9Qvl3U4susmFYn4+FtrVSAwjfTZS9t4pOJh'\n",
    "        'tLe2JtvpCaYstKsSYyKtEALH7gEYTCPQpEIHEPOvsjtIoZWLV6iXd4haDXJ2coXrWBrtAfLcLncjVd9d3u5uug9oSsJ+lv3DyvmT'\n",
    "        'gB7uWEAsUe5l4gKnEYdXIBCRzPF8La04qdtrNiiJZO4wbVqXXpGo7+verEBAlU57qYxH6g1DvbWsBV8Q1gGXeRwyAY7im9CoAzGL'\n",
    "        'Y5uX7OrQogoC0Qzhnfq9NEqIn2qS/98gNBuYUwc4HErTAWLKST+t7ntL2x1O+BHFLRgJsjf/d4c9XNsQnNyxtDiWDkFCvnaT1c24'\n",
    "        'h9fL+OLLXq1BSbyxHS5MtVaRqE8L11sVCLjSZS9tw2k1x8HeXOKcFeLkdvgHOIvyJb50QZwNvm8cXIax1CCapWf/tBV6Ph9GRVwN'\n",
    "        '6BDVYMwr6A+F8QAxX7deuOq7y9vdTfcRxc3xOSAuWXrLRBQ4VZyXgIhFHC2iJYjYTtkMC5wn7o97qXe4XtNrNkjaBW6DyfwmrdVq'\n",
    "        'Zg419nYFAtdIr720jVBqHsZ7a4nD1o5Tycoq4kVgCR5ZCeGmZn6JP+p26JnvKZeyl2aZc+F4XIeoXddvx3bYH0rjAeKT0daP1H13'\n",
    "        'k/IOZ/yAYgcrsF2rrpbJ2ODAB9gp8oaEm89iExrbIZDGsLHQSuk/Oe41O8TtPj/tcBXCSc0iirO1KxAYJ/b904qF69Je8zDem4sd'\n",
    "        '+ZbBsfWdmXqFHRo83mB7QN6PVcsRvMoBpQbJMxoQqpdykIhr1g5xuyxKV7jYsbT4AyRPTKxc3+C67/9o6P5m/IhiR8oGpKENO9T2'\n",
    "        '+IrhyOFcXNotbDM6oV+2HZI3RN5fS9MW4l6zQ1ns7h2ucmNBarYGD//BEwnptXfXRiQ1D+O9cbgy+oodeA+YM5x6wDzi0mzpIfEY'\n",
    "        '2n7QAua0ktu1EI8OXYuX70CLlw8wniwOkD9AiVuVXj7P6cD9zffxgpWR3N5mF/D5wA6ziooB12jaAUAMfAN3Px6I5BPHuJdGw3Hb'\n",
    "        'VrFDLYy/wxzk32uyvtrbbccDvdNW2MbTKo6jvbW4mShxa/I7QTkCs1yQII4yHEFvrBlxWW2HaIY28sWoXlo4mFT4lVqHqhGbbITr'\n",
    "        'WIqHKgPETN36kbrvLm53N98HFDeThTJR7pnssGM9ZCq/WiQrkDbwiNBs7hAoE/hwppcmUT1Ss0OxyWaHaV+67BXlAXpvtjbR7J1K'\n",
    "        'aR8QVzyM9tZGZfQWwXIOhAdW9+Kt1Iq9N5KrX3gnx4VdRPo6AI3i5JaoFMpjEtQDNwqEVpv2ucL+UJoOEIwx6aZVff/d7d6m+4D2'\n",
    "        'ZPR+k9CgEwuBQRxR4pp25DA9WYi1Mg05WBXl/XgMRix3KSWSlrrXbJA0KwQv8gKdtrVek8hPC9fbFQg8I732UhmfVBwHe+vNjXzN'\n",
    "        'IFOMzH2pEYu92Jg4TwF0RkaCEeK3HaIp4sZpvJbKnW+qiR28QdSuoF5BfyiMB4ilrXXDVd9d2u5vvg+4u6Us1xujxCp32CHiGHGN'\n",
    "        'KvElRoM8KBYebYNAmcDnm62w3XeUih2KElLc4Qzzv1esrMB6q1UilXufUtrHIxUPo721vFWR/QhF8iKgpBupeFqfJJsBX06LpMnr'\n",
    "        'Dj0/JcP+ToOTSczIqJl3iNqtiXGvcLmWJuwXI8S0a/1I3XcXuPub8AMKXJW9vbB39bLDmZ8LxpphtyEmiK0Gb2Rqh0AZjtA3OJkg'\n",
    "        'Go5rdkjaBW6DUSTVSL3RwvVGBQLPSJe9tA3PX44jvd3TXJCFlj2m/qoyXwKtv7XyNNddgpwV4bgfB0j7QRmen+6FzoDXuGLpEJpt'\n",
    "        'Z2o7jEu6A5RG6I0q/ufejCDjJZD2K/1qBMOxP2HDZLKTp7lk/3cA8/XwK3qhzUybVrFDVXJAdLh4vkbRauLtzt6sAPIyF332QhlP'\n",
    "        'q3gY7Rd43oZn5Hz80Z63dbg9UqOp42KUPGBrT7X35224IFD2524gTCq9Zof6M7QOyyO1VrM9YGvt7s/bWq8N7iNqD+MO4/0CBAol'\n",
    "        'dVNGjvobLNOEj4kYqpAgRn6psBMoVjOQLznTq/HPPgUGZHatQpt5a26nS+usU60NpFH0MMyfQxfkrJFHpwl3VK3JpMxS9v2vzlOv'\n",
    "        '2UbnL3/57pD8cFnzGVkWozEuFEZjoBJP92Vo2p7G4UPiv34IeKwNOWOEv7eX3/33mx8uH/wn2opoAGF+yIv7EEeH7FUP0hHfKfwm'\n",
    "        '30pStCCyaiQD2/5suVDLhV/5xlI9D6H9uBbiNMQ5m2gPDERrS5Ovr3uS/vkm+MUeL+PZfqPDSJqdWp1GcPujC14ewuZsiA1/LTS6'\n",
    "        'L96PZBiA12lfc7yLkgdPKxTItYhjMgasES0XnueTG0P+/PCjleGSRS41edlZrSPb0/5aVpX1QyPETpoP469WiLCjSZUaI6LjpVMw'\n",
    "        '8VdDpfvifdAfR8qOb3m87HDC7ayd9ZF/GIPjUhMTzSngroKxOdRfy8KBDlYyMY90sNjrSih/Vd6fmPZbI8SfnDdZcjL1jFctcFwx'\n",
    "        '8dB//3DLBFy4bTykbWawp20OYUjbjKuvQ9rmEIe0zSEOaZs70FJkDWAYy9IIlHYp97Nlp76faT5esjVcax6yU3eQ80zjCvSenTqE'\n",
    "        'Q3ZqXJ3es1PjvvmenboD7aVPB6N4pUN26tZiz07deutlQ3bqwxhvnL0w5EPa5pCHtM2IKexpm0M5pG0m1XxN2xzKkLa5Ay1t8xWE'\n",
    "        '+16GtM0DwDeSy2fMTn0/03xAkcqH7NQd5DzToQzZqUG7ITt1KEN2akQb9uzUHWi5pDvIeaZbLclA3Vrs2albb60sD9mpD2O8tUil'\n",
    "        'Q+JmBnvi5pCGxM0hjYmbERXYEzfDz9kTNzegJ24eQD+WxRHgTSp9vuzUdzPJB5SndMhO3UHOMx3SkJ06pEN2arjOe3bqkIfs1B1o'\n",
    "        'uaQbKHmmWy3JQN1a7NmpW2+9bMhOfRjjreXJHNI2M9jTNrOn29M2I9YwpG1GgH1P24yMgXva5g60tM0D6MeyOAI9vP/ZslPfzzQf'\n",
    "        'UKTMITt1B5FsGk919+zUfMpyzU4d7DU7dbClV7hmp+bfnHFaUDmYe81O3drmdIRDdurDaG4tPO6Qt5nBnrcZr8X2vM2Izw15m/nV'\n",
    "        'Zy8KQ97mDrS8zQMYx7I8AvKq6jNmp76bWT6g6PgxO3WHxDD2Q3ZqPAocslMHP2SnDn7ITt0BSSbdIc4z3SuxG9ob7D6pH7JT92G0'\n",
    "        'Wq/KTv0Tf3zdnyQQxd/0cjh4+oH/W/Eqb/iml/vi3/TiP4+r/PXHp6/+zl6IpB+/p+KPf2kNfLB8QceaiqS2zjjixxgvH1+e/iaG'\n",
    "        '31w+/mnAw+W8kBVeihMebn/EqPHsEQ83HWvyGs9PeDas8cqE5wgv29PxMQNlPd/sGO9vP7bA2mvk8TMvDG5M0LZDDGSSS7QrrNcF'\n",
    "        'G7mf0fSy4HqxVWhqVYBWFZpalLREU2tCaOQkn4wteGRaUzO97YqwzlGLYomMIXqLXKhlM+SDWhmsnwjp+FzFFDMjuu8mRDLSiiMN'\n",
    "        'rRDNjBjJuLapzIhhWhykd7Vm0WKe6E5Ls+E4SE2mUf6KGPxGHkFO54jkNrhg1KznJUcay7KaTJrJw85h9brrSQ6QY47G6TTBZzpm'\n",
    "        'FGejyJO+nRArYqfW6TF+P8mWwR3VUtUY0yyrZPnRXpB017O0OnKME81GIT7PiGSZGBPUGPPEFN7jptACcSaPR6KOsOq6TojBkS+9'\n",
    "        'aDHlCTHSDl+K1eSZ1hrvmWKNmnEVwfFVK+PPGZef6MasGVcRHNdaEs37lDwV77XrgilmFWmQ7n2F+P2MiMduSXOP+3ZWupE2BKs5'\n",
    "        'XClx3gpL0V2HWfHixjVx5GmLIdBOGZxWKRN5cBJQyMbUKzN3TQogmbhYmblruKjW65VRLZICMDYvCF5nxETu66JFtTLEFCFZrexn'\n",
    "        'xsXlREPbltY9k7hGYoqSnVYAM5vx+6+cFsI1zRrPvVwJC+GqMyKZ1CQ0emXShOgyGdNloQAmmYm0bZNi1sp+lkI82UjVLLhnkpnI'\n",
    "        'H1hdIKrJIJsy6VHd9UyeiJvKq67nFhHjKk4jqiUk3ZMK7eynS8h+SNWiMHM4SeBmaHPVcj2xGenGLZu44PBp1tTURjbKQqVMY0xk'\n",
    "        'fFjahXXXbkasuBuy4MeJjsnhvrhZbHHTrMmkpyVcsFljirsy+xyuMbPVh0yANppu9c32D+I9vuDLcAc8bfQRW5pY84w32yqkybOp'\n",
    "        'yD5wwItzvx5Huro9ZXYFJDqAMTXhzdZrJN411s/zmM0PlwwMfFzs//Q8UqQlXrQ3j4/z2lQzz3dmcKScpTGmuV9l4VbajsiOUnSZ'\n",
    "        'rSNkkTMLvIkuXMo78NSvMvSQGiSWeXzKhsL3A6NuTxk8Hvm2alb0my0oj++Z5DDTT1kxSOuVNT9rGw+7tG5P9RtxTlkVH8x7C56W'\n",
    "        'm6z5RRt4uMUdrVqP2fzlV86ar1S/OHAlZjjjP3jJ3mfFf/NGxcGLrPFmOnMEvpii6Kz86boFt8CbLRKHTJQlKv0ym4pk2GXyKs/4'\n",
    "        'GXadr3CFPi1vMOsqqSFFP2WseVh1Sl8pMxHOGhl1il+UTYesPFmv22zSFcsm3Rn/BXyoOFnNf3NEApfdU1X8p800fEzNa301rQce'\n",
    "        '05eUtbzNJpXDqWZQ+8fMLxH63i7wpgAMMnFk55Ia32yCkL6H4aXoMlsgpMcrCZ3iK2VNkblAakPJ5TwPWt9gNZ6iH7niJEZKP8/t'\n",
    "        'Jc4DqfH8vx9tihvEjfCZmILsU3Cbq/NpbWiRhU7Wd0IGuAmxzojEAskh18ARcdYFziI/eCq6xXlTdUilGqI97doRt5CNl2dEFQ5C'\n",
    "        'njtiU92iskuQSG0xmZnxXUTqigWiCgc1D+GcjuQhGLPqetK9iESRvezUrFXIKsNjzVWv9Wxl8b2fmPQYZzOr4njdZj3GeTLIkloX'\n",
    "        'XSsDhRxRXBnWdJwtAMPhZY04+0UQOGpQT0bZHmQbFWeDpuMcvCE2ow3PajrOu7bHo9IVh89j9Hju5uopHX3AZdzXdI3reEvhmi2Q'\n",
    "        'iKtGC5lR5EkkrispnG1bvF6LnjwJhTi3iG9J+Vo0wWemQNatkOMp40pWX7zUOmEz/sJKrEZ3PW+4+PpmSlo/KsuLPCK7GuPMjwEf'\n",
    "        'OYs07zOCB0RGV5OZlxDHviYsllBNJuDNe/Gn3BPIbCb5N6eqmW/g4O3GmcwgthXyYtZqCRF0yKuVmQmOfG3ZL8T1j7MthPjbAlEH'\n",
    "        'wUjtkVGnJqOsK866bxdSOAeY8GTClYUUznaJQ6AuLBTAbBB5xN/cYoubLRhY0HaBqCaDDy7btNhdVRAMXzNeIU4bEnIq+BQWCmAm'\n",
    "        'Dx7+2aL3Qo1YODx5yuERt1OLWXD4PBlyqBB1PN2QYLmR2tOTUQEmpMJKq64n8iSEy1NZCNd39xdgshEpy031hSdIFmwbrJ8Iim8p'\n",
    "        'm8TBsiPiHGKy+EaaJz5SiGZGRHo98t1nxDDJhEUu1BTdeYu4KpCqUS3O3GGRNcmsEGfbi/wsZ1POquvZ2DWI91qjyKNsL/K4id2T'\n",
    "        '7lpZxbiKQrr3tEXaHnINJuYJcd6P8bm5AK9WISoblrxkQ/pgRtQ2bEZ4bdHitIUhDufIQFSIq0BciTloNlOnqfCUrWYKNRl8sRAP'\n",
    "        'jU67JqYw2em1VsE4g7dQJqiuVXSP9hHvVoiTu4xj1+qKVVKo43ZQQmScKkQVkOMzu6onMx+SBr6Wci6unvaRXLwWV3XiSxZncCvE'\n",
    "        '2exDOmOXvZq1Ok0lD4i88Kz5cV4ZduuTJrjqGvfmnHGnTIGsXYV47ZSOSMgbVmpvdmxwC9PkV+hHmKaFBFuNUQXdiHtwUUkJl2oR'\n",
    "        'jo3PWq5njYubb7j7pMV1tg/J4oxQe2crA4vTQu2dKSlYnBlq70xJ4do4WfhOd62OXZG1edXibGcTUyR8Zl2ttYrS4coHacjTJayw'\n",
    "        '3GPRs56PC5HO+TX6EaZpgH48I7jcaVqpPRXSMzjcWyCqmJ6BxbmQwtnYxaF9KFVPZo7qRXhACDCcCFckTeGh9s44HDncyCu2WhRm'\n",
    "        'pwGxkkhq77RFYgpDXKG6nmUGyY9opZ1qcSY4MlvR5q4RtWlK3OP9YmVm09Qii+SqxYnDk0Ma37wYY5wRaXclhjxVKUQZMshXqvl5'\n",
    "        'RsRV2UWLqmt8zti7BVPMB7l4qxgWOnzePhLe75AFcsqPkhQmnKuUhLur2WiVolokb5cMCm2bNQ6/YWAYt39cpHVhf7z8xGZu8bQ9'\n",
    "        'KbRZN5BaYAeuKMTJoLaer4PapDqeRN4GJB3L3p2OMCLh1wJR+xtIQ7PoeuZAy+l2SwkKMc2IxIFxNesZEQ8DactXY5wZy+ILHnXV'\n",
    "        '4sKDKX6FOLeI7zGm1WRm85e0jcurMao7BMiPGjSeug6aENbXCzg7EXjkkDSesvj5jJnsboU4MSM+j56dc5o2c3gbH6CKJZzTJiLD'\n",
    "        'ZLKnzIjvRBfzGkTOyLdAVLMm55fGWTXXzsvCKUWDXmgVv8WnqGmz0As42ZXyzc6UddcqYI5U7eGcjrgMCpNNk2duEVn+addXXa8u'\n",
    "        'FARkejjROz6Sc5dyORVVeC8lkwo47RlHzjlGTZ3ZZ0t4U79oUfls2FVIsBVxlPMCb5GIfkruig8+mnpObkTLrNPk1gF4nOsaLYP6'\n",
    "        'YgGCYAtEZcaTSUKaebEwsxmPT4mZVdfzXQWPuwD5nN5ITuFs1EOc5xJxyK/xlLUfEzFtXazL3HHCN92TXhflaGS4gOF0x8K7/1BW'\n",
    "        'Gm+mdo2bKSttMvsZyOFYc9JzUfdAw+ZNXGy/KgSOr41VLS/K4saHx5A964QXkR2dnECjJz27GQGBnbLQY+rSJgI7SesxNUSEOEiR'\n",
    "        '6a5nMvJX2bKmd54nQ7JPXpim96y9Y8nkhXlNb+WFVXxBqgY1RuV78sOpRYvzRo0EsbEuEJVTgK8N1KwtrXmnRqjcEgedLXXCdURy'\n",
    "        '9k939OQKbvIvRFC5IwjX6J61f0P2ql80qJw15OP3qyHOcyZtksJqV50dIc5ZsNhV1RhxuS0WzY3qlgpuOdYV4jwZXG9b7tPzGPGS'\n",
    "        'lMPon5asxF8Bz5oZ50lnAzcxLoz0SaipNbiJC3Nn6poswS37pC3l+b7vF3fBPC5nRYt7GFhC7xBzX8Y/PK5nYWfRmMrCIoWDrUVh'\n",
    "        'KisC3zPIJuvetY2FhMgBx8VnbUbkbyKDWo9zjngnEpdC9u/5jHDvvfqie1fjhE2NPUuPc7Z3kDbH0tahe5+NN3LIaP4rys9rxGo0'\n",
    "        'LCivXifylzfcK+iJa5zEugt6roLFNtOOpHtXFxn8VuwSc2FIBUubl8ZcWFLGxQXlVe/QfmmJOds0nKOFdhtNJXWpE4nXrXkFPfl6'\n",
    "        'bygLei4udgao83PK49OZgRwqd8YhML5KNIt1V6YNJ4YtqzWad3mk3obrdbpGuArKvpemknr4IP/8P5QYYeMKZW5kc3RyZWFtCmVu'\n",
    "        'ZG9iagp4cmVmCjAgMTMKMDAwMDAwMDAwMCA2NTUzNSBmIAowMDAwMDAwNjMyIDAwMDAwIG4gCjAwMDAwMDA1ODMgMDAwMDAgbiAK'\n",
    "        'MDAwMDAwMDU2MiAwMDAwMCBuIAowMDAwMjQ1MzIwIDAwMDAwIG4gCjAwMDAwMDAyMTcgMDAwMDAgbiAKMDAwMDAwMDEwMyAwMDAw'\n",
    "        'MCBuIAowMDAwMDAwMDE1IDAwMDAwIG4gCjAwMDAwMDAwNTkgMDAwMDAgbiAKMDAwMDAwMTUxMyAwMDAwMCBuIAowMDAwMDAwNDY0'\n",
    "        'IDAwMDAwIG4gCjAwMDAwMDAzNzEgMDAwMDAgbiAKMDAwMDAwMDY4OSAwMDAwMCBuIAp0cmFpbGVyCjw8Ci9TaXplIDEzCi9Sb290'\n",
    "        'IDIgMCBSCi9JbmZvIDExIDAgUgo+PgpzdGFydHhyZWYKMjUyOTgwCiUlRU9GCg=='\n",
    "    ),\n",
    "}\n",
    "REFERENCE_SHA256 = {'reference/historical_failure_case.npz': '0ed1f33ac5597f4cbfd3d6d8b2271af07eb5c79008a9ea2ad3dfa8b052d543cb', 'reference/submitted_graphical_abstract.pdf': '4737d6735d015d8cd1dcafe53dec698f94a0e957110a1a20890772bf2ef2585d'}\n",
    "SOURCE_SHA256 = {'code/corrected_actors.py': 'a223a3f89b617235b3654a27dd48a30e620b31e77992d37e0ecc27bb8a2ec319', 'code/experiment.py': '6a21886a54968427635141eb4186bc28016c0edc80aa95198c123ad9db24c282', 'code/analyse.py': '670143d3db73254f00dec1a066395c6b763c5d380f2b3f72eb3ebe039582d1ba', 'code/graphical_abstract.py': '2cf83e03d12da465d51fcfdb27a524ee376b747b03630c6e7f8ecb26a3314baa', 'code/plot_manuscript.py': 'd41073cf5ca0e41f9df306b5c256825d30776ead90deaf73316ae96610ba8b91', 'code/build_manuscript.py': '031c450650a5d0077083a80f3d6103b717a9ee4405225c2e8ca703b1c549fad2', 'reference/historical_original.py': 'b0d2ec0b570beb834d7d5d0efd845b124e4e30d178baef500be5d497c1c6c656', 'code/tests.py': '4903888dbd8b17f512a0108d68e17114cfb0f52744553331c401d540b70f1ffb'}\n",
    "for relative, encoded in EMBEDDED_REFERENCE_INPUTS.items():\n",
    "    data = base64.b64decode(encoded, validate=True)\n",
    "    assert hashlib.sha256(data).hexdigest() == REFERENCE_SHA256[relative], relative\n",
    "    (ROOT / relative).write_bytes(data)\n",
    "for relative, expected in SOURCE_SHA256.items():\n",
    "    assert hashlib.sha256((ROOT / relative).read_bytes()).hexdigest() == expected, relative\n",
    "print('All source modules and both reference inputs passed SHA-256 checks.')\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "cell0022",
   "metadata": {},
   "source": [
    "## 4. Generate all matched worlds\n",
    "\n",
    "Run the full configured experiment. This step regenerates all 220 world files locally using the fixed world/policy seed construction. It skips existing completed files. To intentionally start again, use a fresh working directory rather than mixing outputs from changed parameters.\n",
    "\n",
    "One interaction step is one teacher feature/value announcement or answered learner query; switching initiative alone costs no step. Legacy internal names such as `broadcasts` denote this same interaction-step count.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "cell0023",
   "metadata": {},
   "source": [
    "def run_script(filename):\n",
    "    subprocess.run([sys.executable, str(ROOT / 'code' / filename)], cwd=ROOT, check=True)\n",
    "\n",
    "run_script('experiment.py')\n",
    "world_files = sorted((ROOT / 'results').glob('world_c*_*.npz'))\n",
    "assert len(world_files) == 220, len(world_files)\n",
    "print('All 220 configured worlds are available.')\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "cell0024",
   "metadata": {},
   "source": [
    "## 5. Validate the regenerated experiment\n",
    "\n",
    "Checks cover the historical zero-gain failure (27/30 under the historical controller, 30/30 under the corrected one), zero-cost initiative changes, deterministic re-execution, monotone identification, aggregation, learnability and teacher-control coverage. Validation re-executes one primary world and checks every generated world.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "cell0025",
   "metadata": {},
   "source": [
    "run_script('tests.py')\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "cell0026",
   "metadata": {},
   "source": [
    "## 6. Reproduce the analyses, figures and numerical tables\n",
    "\n",
    "Run the analysis before the plotting and table-formatting scripts. They regenerate all primary checkpoints, sensitivity conditions, within-group type outcomes, direct contrasts, seeds and concept counts. The code preserves dependence by resampling entire runs, retaining their groups and matched policies together. Conditional completion times must be read alongside completion counts and all-episode coverage. Boundary completion intervals use conservative group-position binomial bounds; the detailed derivation is in S2.\n",
    "\n",
    "The table script regenerates numerical fragments without requiring the separately submitted article or S2 source. It does not rewrite article prose.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "cell0027",
   "metadata": {},
   "source": [
    "for script in ['analyse.py', 'graphical_abstract.py', 'plot_manuscript.py', 'build_manuscript.py']:\n",
    "    print('Running:', script, flush=True)\n",
    "    run_script(script)\n",
    "print('Numerical results:', ROOT / 'results')\n",
    "print('Figures and numerical table fragments:', ROOT / 'manuscript')\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "cell0028",
   "metadata": {},
   "source": [
    "## 7. Inspect the primary comparison\n",
    "\n",
    "All eight policies use matched generated worlds within each run. Full co-adaptation, active learning, turn-based interaction and the three teacher-led controls achieve complete observed primary coverage; comparisons of their interaction costs do not establish universal superiority or a necessary role for querying. The baseline teacher-only policies can stop with unresolved students. Sequential learnability filtering changes the retained concept space across observability conditions, so difficulty is not held constant.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "cell0029",
   "metadata": {},
   "source": [
    "import pandas as pd\n",
    "summary = pd.read_csv(ROOT / 'results' / 'primary_summary.csv')\n",
    "display(summary.loc[summary.experience == 40])\n",
    "contrasts = pd.read_csv(ROOT / 'results' / 'contrasts.csv')\n",
    "display(contrasts)\n",
    "print((ROOT / 'results' / 'validation.json').read_text())\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "cell0030",
   "metadata": {},
   "source": [
    "## Output map\n",
    "\n",
    "- Main quantitative summary: `results/primary_summary.csv`, `manuscript/r2_primary_table.tex`.\n",
    "- Teacher-led controls: `results/contrasts.csv`, `manuscript/r2_control_table.tex`.\n",
    "- Per-group outcomes: `results/group_summary_minimal.csv`, `manuscript/r2_group_table.tex`.\n",
    "- Within-group types: `results/within_group_types.csv`, `manuscript/r2_types_compact.tex`.\n",
    "- Sensitivity conditions: `results/sensitivity.csv`, `manuscript/r2_severity_table.tex`.\n",
    "- Retained concepts: `results/concept_counts.csv`, `manuscript/r2_count_table.tex`.\n",
    "- Seed construction/manifest: `code/experiment.py`, `results/seed_manifest.csv`.\n",
    "- Trajectories: `manuscript/plot_2.pdf`, `group_level_results.pdf`, `robustness_blindspot_severity.pdf`, `robustness_group_homogeneity.pdf`.\n",
    "- Direct differences: `manuscript/r2_strategy_differences.pdf`.\n",
    "- Graphical abstract: `manuscript/graphical_abstract.pdf`.\n",
    "\n",
    "All paths above are relative to the generated local reproduction directory. Keep these directories together when running the notebook. They are created locally and are not separate submission attachments.\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.12.14"
  },
  "title": "Supplementary Code S1: reproducibility notebook"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

